Enhancing Scalability in Bayesian Nonparametric Factor Analysis of Spatiotemporal Data

This article introduces novel and practicable Bayesian factor analysis frameworks that are computationally feasible for moderate to large spatiotemporal data. Previous Bayesian analysis of spatiotemporal data has utilized a Bayesian factor model with separable temporal latent factors and spatial factor loadings, along with stick-breaking process priors on the loadings to enable clustering of spatial locations. Such a flexible Bayesian model, however, faces a prohibitively high computational cost in posterior sampling when the spatial and temporal dimensions increase to a couple hundred. We address this computational challenge with several speed-up proposals. We integrate a new slice sampling algorithm that permits varying numbers of spatial mixture components across all latent factors and guarantees them to be non-increasing through the posterior sampling iterations, thus effectively reducing the number of mixture parameters. Additionally, we introduce a spatial latent nearest-neighbor Gaussian process prior and new sequential updating algorithms for the spatially varying latent variables in the stick-breaking process prior. Our new models and sampling algorithms exhibit significantly enhanced computational scalability and storage efficiency and possess powerful inferential capabilities for both spatiotemporal prediction and clustering of spatial locations with similar temporal trajectories. The improvement in computational efficiency and inferential performance is substantiated by extensive simulation experiments.

==> spatempBFA/R/CLUS_clusteringFixedL.R <==
###Function to obtain spatial temporal trends clustering results given a FixedLbfa object
#'
#' clusteringFixedL
#'
#' Cluster spatial points into regions with similar temporal trajectories from a \code{\link{FixedLbfa}} model.
#'
#' @param object A \code{\link{FixedLbfa}} or \code{\link{FixedLbfaVAR1}} model object on which sptial temporal trends clustering is based.
#' 
#' @param o A positive integer less than or equal to O (the number of observation types) indicating the single observation type that we want to perform clustering for.
#'
#' @param nkeep A positive integer less than or equal to NKeep (the number of post-burn-in post-thinned MCMC iterations) indicating the number of selected kept 
#' post-burn-in MCMC iterations whose posterior parameter estimates our spatial temporal trends clustering will be based on. If \code{nkeep = 0}, the posterior
#' mean weights estimates will be used for our clustering analysis.
#' 
#' @param nCent A positive integer indicating the number of clusters for k-means clustering.
#'
#' @return \code{clusteringFixedL} returns an object from R's \code{kmeans()} function, which is a list with elements \code{cluster}, \code{centers},
#' \code{totss}, \code{withinss}, \code{tot.withinss}, \code{betweenss}, \code{size}, \code{iter}, and \code{ifault}.
#' 
#' @references Yifan Cheng
#' @export


clusteringFixedL <- function(object, o = 1, nkeep = 1, nCent = 3) {
  
  if (missing(object)) stop('"object" is missing')
  if (! (is.FixedLbfa(object) | is.FixedLbfaVAR1(object)) ) stop('"object" must be of class FixedLbfa or FixedLbfaVAR1')
  if (!is.scalar(o)) stop('o must be a scalar')
  if (is.na(o)) stop('o cannot be NA')
  if (!is.finite(o)) stop('o cannot be infinite')
  if (!is.wholenumber(o) | o < 0) stop('o must be a positive integer')
  if (!is.scalar(nkeep)) stop('nkeep must be a scalar')
  if (is.na(nkeep)) stop('nkeep cannot be NA')
  if (!is.finite(nkeep)) stop('nkeep cannot be infinite')
  if (!is.wholenumber(nkeep) | nkeep < 0) stop('nkeep must be a positive integer')
  if (!is.scalar(nCent)) stop('nCent must be a scalar')
  if (is.na(nCent)) stop('nCent cannot be NA')
  if (!is.finite(nCent)) stop('nCent cannot be infinite')
  if (!is.wholenumber(nCent) | nCent < 0) stop('nCent must be a positive integer')
  
  NKeep <- dim(object$lambda)[1]
  DatObj <- object$datobj
  M <- DatObj$M
  O <- DatObj$O
  K <- DatObj$K
  L <- DatObj$L
  selectedIter <- seq(from = 1, by = floor((NKeep-1)/nkeep)+1, length.out = nkeep)

  if (o > O) stop('o must be no larger than O')
  if (nkeep > NKeep) stop('nkeep must be no larger than NKeep')
  if (DatObj$CL == 0) stop('"clustering" must be TRUE if we want to perform temporal trends clustering from the output object')
  if (DatObj$storeW == 0) stop('"storeWeights" must be TRUE if we want to perform temporal trends clustering from the output object')
  
  if (DatObj$alphaWsFiles == 0) {
    postWeightsAll <- object$weights # of dim NKeep x (M x O x K x L)
    if (nkeep > 0){
      postWeightsSelectedIter <- postWeightsAll[selectedIter,] # of dim nkeep x (M x O x K x L)
      postWeightsSelectedIterArrayO <- array(postWeightsSelectedIter, dim = c(nkeep*M, O, K*L))[, o, ] 
      postWeightsArray <- aperm(array(postWeightsSelectedIterArrayO, dim = c(nkeep, M, K*L)), c(2, 1, 3)) # M x nkeep x (K*L)
      postWeightsMat <- matrix(postWeightsArray, M, nkeep*K*L)
    } else{ # if nkeep == 0
      postMeanWeights <- colMeans(postWeightsAll) # of dim 1 x (M x O x K x L)
      postMeanWeightsArrayO <- array(postMeanWeights, dim = c(M, O, K*L))[, o, ] 
      postWeightsMat <- matrix(postMeanWeightsArrayO, M, K*L)
    }
  } else {
    if (nkeep > 0){
      postWeightsList <- list()
      for(n in 1:nkeep){
        matrixn <- t(as.matrix(read.table(paste("fixedLweightsKeptIter", selectedIter[n], ".txt", sep=""), skip = 2))) # of dim (M*O) x (K*L)
        postWeightsList[[n]] <- matrix(array(matrixn, dim = c(M, O, K*L))[, o, ], nrow = M) # of dim M x (KL)
      } #read in all posterior weights text files for selected kept iterations
      postWeightsMat <- matrix(unlist(postWeightsList), nrow = M) # of dim M x (nkeep x K x L)
    } else{  # if nkeep == 0
      postWeightsList <- list()
      for(n in 1:NKeep){
        matrixn <- t(as.matrix(read.table(paste("fixedLweightsKeptIter", selectedIter[n], ".txt", sep=""), skip = 2))) # of dim (M*O) x (K*L)
        postWeightsList[[n]] <- matrix(array(matrixn, dim = c(M, O, K*L))[, o, ], nrow = M) # of dim M x (KL)
      } #read in all posterior weights text files 
      postWeightsAllIter <- matrix(unlist(postWeightsList), nrow = M * K * L) # of dim (M x K x L) x NKeep
      postWeightsMat <- matrix(rowMeans(postWeightsAllIter), nrow = M) # of dim M x (K x L)
    }
  } 
  
  return(kmeans(postWeightsMat, centers = nCent)) # returns a kmeans(w) object
  
}



### Helper Functions
is.scalar <- function(x) ((is.numeric(x)) & (length(x) == 1))
is.wholenumber <- function(x, tol = .Machine$double.eps^0.5)  abs(x - round(x)) < tol


==> spatempBFA/R/CLUS_clusteringVaryLj.R <==
###Function to obtain spatial temporal trends clustering results given a varyLjBFA object
#'
#' clusteringVaryLj
#'
#' Cluster spatial points into regions with similar temporal trajectories from a \code{\link{varyLjBFA}} model.
#'
#' @param object A \code{\link{varyLjBFA}} or \code{\link{VAR1varyLjBFA}} model object on which sptial temporal trends clustering is based.
#' 
#' @param o A positive integer less than or equal to O (the number of observation types) indicating the single observation type that we want to perform clustering for.
#'
#' @param nkeep A positive integer less than or equal to NKeep (the number of post-burn-in post-thinned MCMC iterations) indicating the number of selected kept 
#' post-burn-in MCMC iterations whose posterior parameter estimates our spatial temporal trends clustering will be based on. 
#' 
#' @param nCent A positive integer indicating the number of clusters for k-means clustering.
#'
#' @return \code{clusteringVaryLj} returns an object from R's \code{kmeans()} function, which is a list with elements \code{cluster}, \code{centers},
#' \code{totss}, \code{withinss}, \code{tot.withinss}, \code{betweenss}, \code{size}, \code{iter}, and \code{ifault}.
#' 
#' @references Yifan Cheng
#' @export

clusteringVaryLj <- function(object, o = 1, nkeep = 1, nCent = 3){
  
  if (missing(object)) stop('"object" is missing')
  if (! (is.varyLjBFA(object) | is.VAR1varyLjBFA(object)) ) stop('"object" must be of class varyLjBFA or VAR1varyLjBFA')
  if (!is.scalar(o)) stop('o must be a scalar')
  if (is.na(o)) stop('o cannot be NA')
  if (!is.finite(o)) stop('o cannot be infinite')
  if (!is.wholenumber(o) | o < 0) stop('o must be a positive integer')
  if (!is.scalar(nkeep)) stop('nkeep must be a scalar')
  if (is.na(nkeep)) stop('nkeep cannot be NA')
  if (!is.finite(nkeep)) stop('nkeep cannot be infinite')
  if (!is.wholenumber(nkeep) | nkeep < 0) stop('nkeep must be a positive integer')
  if (!is.scalar(nCent)) stop('nCent must be a scalar')
  if (is.na(nCent)) stop('nCent cannot be NA')
  if (!is.finite(nCent)) stop('nCent cannot be infinite')
  if (!is.wholenumber(nCent) | nCent < 0) stop('"nCent" must be a positive integer')
  
  NKeep <- dim(object$lambda)[1]
  DatObj <- object$datobj
  M <- DatObj$M
  O <- DatObj$O
  K <- DatObj$K
  selectedIter <- seq(from = 1, by = floor((NKeep-1)/nkeep)+1, length.out = nkeep)
  
  if (o > O) stop('o must be no larger than O')
  if (nkeep > NKeep) stop('nkeep must be no larger than NKeep')
  if (DatObj$storeW == 0) stop('"storeWeights" must be TRUE if we want to perform temporal trends clustering from the output object')
  
  postWeightsAll <- object$weights # a list that contains \code{K x NKeep} elements (ordered by column), 
  # each of which is a matrix of dimension Lj x (M x O) for Lj at that MCMC iteration.
  uppervec <- selectedIter * K
  lowervec <- (selectedIter - 1) * K + 1
  keptInd <- as.vector(mapply(`:`, lowervec, uppervec))
  postWeightsList <- postWeightsAll[keptInd] # a sublist containing only element matrices corresponding to the selected MCMC iterations
  postWeightsVec <- unlist(lapply(postWeightsList, t))
  postWeightsArray <- array(postWeightsVec, dim = c(M, O, length(postWeightsVec)/(M*O)))
  postWeightsMat <- matrix(postWeightsArray[, o, ], nrow = M) # of dim M x (sum of the Lj's for all j and all selected iter)
  
  return(kmeans(postWeightsMat, centers = nCent)) # returns a kmeans(w) object
  
}



### Helper Functions
is.scalar <- function(x) ((is.numeric(x)) & (length(x) == 1))
is.wholenumber <- function(x, tol = .Machine$double.eps^0.5)  abs(x - round(x)) < tol


==> spatempBFA/R/DIAG_diagnostics.R <==
###Function to get model fit diagnostics given a FixedLbfa or varyLjBFA object
#'
#' diagnostics
#'
#' Calculates diagnostic metrics based on outputs from a \code{\link{FixedLbfa}} or \code{\link{varyLjBFA}} model.
#'
#' @param object A \code{\link{FixedLbfa}} or \code{\link{varyLjBFA}} or \code{\link{FixedLbfaVAR1}} or \code{\link{VAR1varyLjBFA}}
#'  model object for which diagnostics are desired from.
#'
#' @param diags A vector of character strings indicating which diagnostics to compute.
#'  Options include: Deviance Information Criterion ("dic"), d-infinity ("dinf"), 
#'  Posterior Mean Information Criteria ("meanIC"), and Watanabe-Akaike Information Criterion ("waic"). 
#'  At least one option must be included.
#'  Note: The probit model cannot compute the DIC or WAIC diagnostics due to computational
#'  issues regarding the multivariate normal CDF.
#'
#' @param keepDeviance A logical indicating whether the posterior deviance distribution is returned (default = FALSE).
#'
#' @param keepPPD A logical indicating whether the posterior predictive distribution
#'  at each observed location is returned (default = FALSE).
#'
#' @param Verbose A boolean logical indicating whether progress should be output (default = TRUE).
#'
#' @param seed An integer value used to set a seed for the random number generator (default = 54).
#'  
#' @details To assess model fit, DIC, d-infinity, meanIC, and WAIC are utilized. DIC is based on the
#'  deviance statistic and penalizes the complexity of a model with an effective
#'  number of parameters estimate pD (Spiegelhalter et al 2002). The d-infinity posterior
#'  predictive measure is an alternative diagnostic tool, where d-infinity=P+G.
#'  The G term decreases as goodness of fit increases, and P, the penalty term, inflates
#'  as the model becomes over-fit. Hence, small values of both of these terms and thus small
#'  values of d-infinity are desirable (Gelfand and Ghosh 1998). The meanIC metric consists of 2 measures 
#'  (one for precision and one for accuracy)
#'  constructed from the posterior predicted response variables for all (i,o,t) at all MCMC iterations.
#'  WAIC is invariant to parametrization and is asymptotically equal to Bayesian cross-validation
#'  (Watanabe 2010). WAIC = -2 * (lppd - p_waic_2). Where lppd is the log pointwise
#'  predictive density and p_waic_2 is the estimated effective number of parameters
#'  based on the variance estimator from Vehtari et al. 2016. (p_waic_1 is the mean
#'  estimator).
#'
#' @return \code{diagnostics} returns a list containing the diagnostics requested and
#'  possibly the deviances corresponding to all kept MCMC iterations.
#'
#' @references Yifan Cheng
#' @references Berchuck, S. I., Janko, M., Medeiros, F. A., Pan, W., & Mukherjee, S. (2021). Bayesian Non-Parametric Factor Analysis for Longitudinal Spatial Surfaces. Bayesian Analysis, 17(2), 1–30.
#' @references Gelfand, A. E., & Ghosh, S. K. (1998). Model choice: a minimum posterior predictive loss approach. Biometrika, 1-11.
#' @references Spiegelhalter, D. J., Best, N. G., Carlin, B. P., & Van Der Linde, A. (2002). Bayesian measures of model complexity and fit. Journal of the Royal Statistical Society: Series B (Statistical Methodology), 64(4), 583-639.
#' @references Vehtari, A., Gelman, A., & Gabry, J. (2016). Practical Bayesian model evaluation using leave-one-out cross-validation and WAIC. Statistics and Computing, 1-20.
#' @references Watanabe, S. (2010). Asymptotic equivalence of Bayes cross validation and widely applicable information criterion in singular learning theory. Journal of Machine Learning Research, 11(Dec), 3571-3594.
#'
#' @export
diagnostics <- function(object, diags = c("dic", "dinf", "meanIC", "waic"), keepDeviance = FALSE, keepPPD = FALSE, 
                        Verbose = TRUE, seed = 29) {
  if (missing(object)) stop('"object" is missing')
  if ( ! ( is.FixedLbfa(object) | is.varyLjBFA(object) | is.FixedLbfaVAR1(object) | is.VAR1varyLjBFA(object) ) ) {
    stop('"object" must be of class FixedLbfa or varyLjBFA or FixedLbfaVAR1 or VAR1varyLjBFA')
  }
  if ( !all(diags %in% c("dic", "dinf", "meanIC", "waic")) | is.null(diags) ) stop('the vector "diags" must be a non-empty subset of c("dic", "dinf", "meanIC", "waic")')
  if (!is.logical(keepDeviance)) stop('"keepDeviance" must be a logical')
  if (!is.logical(keepPPD)) stop('"keepPPD" must be a logical')
  if (!is.logical(Verbose)) stop('"Verbose" must be a logical')
  DatObj <- object$datobj
  set.seed(seed)
  NKeep <- dim(object$lambda)[1]
  M <- DatObj$M
  O <- DatObj$O
  C <- DatObj$C
  K <- DatObj$K
  Nu <- DatObj$Nu
  EyeNu <- diag(Nu)
  FamilyInd <- DatObj$FamilyInd
  N <- M * O * Nu
  YObserved <- DatObj$YStar
  X <- DatObj$X
  
  ###Construct the parameter object
  Para <- list()
  Para$Lambda <- object$lambda
  Para$Eta <- object$eta
  if (DatObj$P > 0) Para$Beta <- object$beta else Para$Beta <- matrix(0, ncol = 0, nrow = NKeep)
  if (is.null(object$sigma2)) Para$Sigma2 <- matrix(1) else Para$Sigma2 <- object$sigma2
  LambdaMean <- apply(object$lambda, 2, mean) #colMeans
  EtaMean <- apply(object$eta, 2, mean) #colMeans
  if (DatObj$P > 0) BetaMean <- apply(object$beta, 2, mean) else BetaMean <- matrix(0, ncol = 1, nrow = 0)
  if (!is.null(object$sigma2)) Sigma2Mean <- apply(object$sigma2, 2, mean) else Sigma2Mean <- matrix(1, nrow = 1, ncol = 1)
  Lambda <- matrix(LambdaMean, nrow = M * O, ncol = K, byrow = TRUE)
  Eta <- matrix(EtaMean, ncol = 1)
  MuMean <- array(kronecker(EyeNu, Lambda) %*% Eta + X %*% BetaMean, dim = c(M, O, Nu))
  Sigma2 <- t(matrix(Sigma2Mean, nrow = (O-C), ncol = M, byrow = TRUE))
  CovMean <- array(0, dim = c(M, O, Nu))
  count <- 1
  for (f in 1:O) {
    if (FamilyInd[f] %in% 0:2) {# if FamilyInd[f]==3, then the M*Nu entries CovMean[ , f, ] are null values (0 here)
      CovMean[ , f, ] <- matrix(Sigma2[, count], nrow = M, ncol = Nu)
      count <- count + 1
    }
  }
  Para$MuMean <- MuMean
  Para$CovMean <- CovMean
  
  ###Compute the Log-likelihood using our Rcpp function GetLogLik
  LogLik <- NULL
  if (("dic" %in% diags) | ("waic" %in% diags)) LogLik <- GetLogLik(DatObj, Para, NKeep, Verbose) #of length NKeep
  
  ###Compute DIC diagnostics
  dic <- NULL
  if ("dic" %in% diags) {
    LogLikMean <- GetLogLikMean(DatObj, Para) #scalar
    DBar <- -2 * mean(LogLik)
    DHat <- -2 * LogLikMean
    pD <- DBar - DHat
    DIC <- DBar + pD
    dic <- list(dic = DIC, pd = pD)    
  }
  
  ###Compute PPD diagnostics
  PPD <- dinfdiaglist <- meanIClist <- NULL
  if (("dinf" %in% diags) | ("meanIC" %in% diags)) {
    PPD <- SamplePPD(DatObj, Para, NKeep, Verbose) # of dim N x NKeep
    if ("dinf" %in% diags){
      PPDMean <- apply(PPD, 1, mean) # of length N = m x O x T (rowMeans)
      PPDVar <- apply(PPD, 1, var) # of length N 
      P <- sum(PPDVar)
      G <- sum( (PPDMean - YObserved) ^ 2) #lead to postMeanMSE
      DInf <- G + P
      dinfdiaglist <- list(p = P, g = G, dinf = DInf)
    }
    if ("meanIC" %in% diags){
      diffMat <- sweep(PPD, 1, YObserved, "-")
      meanIClist <- list(postMSE = mean(rowMeans(diffMat^2)), postVar = mean(apply(PPD, 1, var))) #postMSE and postVar
    }
  }
  
  ###Compute WAIC diagnostics
  waic <- NULL
  if ("waic" %in% diags) {
    lppd <- log(mean(exp(LogLik)))   
    if (is.infinite(lppd)) {
      M <- max(LogLik)
      lppd <- -log(dim(LogLik)[1]) + (M + log(sum(exp(LogLik - M))))
    }
    p_waic_1 <- 2 * (lppd - mean(LogLik) )
    p_waic_2 <- var(LogLik)
    waic <- -2 * lppd + 2 * p_waic_2
    waic <- list(waic = waic, p_waic = p_waic_2, lppd = lppd, p_waic_1 = p_waic_1)
  }
  
  if (!keepDeviance & !keepPPD) diags <- list(dic = dic, dinf = dinfdiaglist, meanIC = meanIClist, waic = waic)
  if (!keepDeviance & keepPPD) diags <- list(dic = dic, dinf = dinfdiaglist, meanIC = meanIClist, waic = waic, PPD = t(PPD))
  if (keepDeviance & !keepPPD) diags <- list(dic = dic, dinf = dinfdiaglist, meanIC = meanIClist, waic = waic, deviance = -2 * LogLik)
  if (keepDeviance & keepPPD) diags <- list(dic = dic, dinf = dinfdiaglist, meanIC = meanIClist, waic = waic, deviance = -2 * LogLik, PPD = t(PPD))
  return(diags)
}


==> spatempBFA/R/MCMC_CheckInputs.R <==
CheckInputsFixedL <- function(formula, data, dist, time, K, L, starting, hypers, tuning, mcmc, family, temporal.structure, spatial.structure, 
                        gamma.shrinkage, include.time, include.space, clustering, seasonPeriod, equalTimeDist, spatApprox, alphaMethod, 
                        h, storeSpatPredPara, storeWeights, alphasWeightsToFiles) {
  
  ###Data dimensions
  N <- dim(data)[1]
  M <- dim(dist)[1]
  Nu <- length(time)
  O <- N / (M * Nu)
  
  ###Model specifications
  if (!is.logical(gamma.shrinkage)) stop('"gamma.shrinkage" must be a logical')
  if (!is.logical(include.time)) stop('"include.time" must be a logical')
  if (!is.logical(include.space)) stop('"include.space" must be a logical')
  if (!is.logical(clustering)) stop('"clustering" must be a logical')
  if (!is.logical(equalTimeDist)) stop('"equalTimeDist" must be a logical')
  if (!is.logical(spatApprox)) stop('"spatApprox" must be a logical')
  if (!is.logical(storeSpatPredPara)) stop('"storeSpatPredPara" must be a logical')
  if (!is.logical(storeWeights)) stop('"storeWeights" must be a logical')
  if (!is.logical(alphasWeightsToFiles)) stop('"alphasWeightsToFiles" must be a logical')
  if (!clustering & storeSpatPredPara) stop('storeSpatPredPara cannot be TRUE without clustering')
  if (!clustering & storeWeights) stop('storeWeights cannot be TRUE without clustering')
  if (!clustering & gamma.shrinkage) stop('gamma.shrinkage prior cannot be used without clustering')
  if (!clustering & alphasWeightsToFiles) stop('alphasWeightsToFiles cannot be TRUE without clustering')
  if (alphasWeightsToFiles & !storeSpatPredPara & !storeWeights) stop('alphasWeightsToFiles cannot be TRUE if both storeSpatPredPara and storeWeights are FALSE')

  ###Family
  if ((length(family) != O) & (length(family) != 1)) stop(paste0('family: must have 1 or O = ', O, ' entries'))
  if (!all(family %in% c("normal", "probit", "tobit", "binomial"))) stop('family: All entries must be "normal", "probit", "tobit", or "binomial"')
  
  ###Temporal correlation
  if (!temporal.structure %in% c("ar1", "exponential", "sar1", "sexponential")) stop('temporal.structure: must be one of "ar1", "exponential", "sar1" or"sexponential"')
  if (!is.wholenumber(seasonPeriod) | seasonPeriod < 0) stop('mcmc: "seasonPeriod" must be a positive integer')
  
  ###Spatial correlation
  if (!spatial.structure %in% c("discrete", "continuous")) stop('spatial.structure: must be one of "discrete" or "continuous"')
  if (!alphaMethod %in% c("block", "sequential")) stop('alphaMethod: must be one of "block" or "sequential"')
  if (spatApprox & (spatial.structure != "continuous")) stop('spatial.structure must be "continuous" when spatApprox is TRUE')
  if (!is.wholenumber(h) | h <= 0) stop('h must be a strictly positive integer')
  if (h >= M) stop('h must be strictly smaller than the number of location points')
  
  ###Data and Formula
  if (!inherits(formula, "formula")) stop('"formula" must be of class formula')
  if (!is.data.frame(data)) stop('"data" must be of class data.frame')
  formula.test <- model.frame(formula, data) # check that the variables in formula are in data (will return error)
  
  ###Data checks for trials
  if (!("trials" %in% names(data)) & ("binomial" %in% family)) stop('trials must be specified as a variable in the data frame data if there are observation type(s) from family "binomial"')
  if ("trials" %in% names(data)) {
    Trials <- data$trials 
    if (!("binomial" %in% family)) stop('the data frame data should not contain a variable trials without any observation type from family = "binomial"')
    if (length(Trials) != N) stop(paste0('data$trials must have exactly ', N, ' values')) # I check dimensions later
    if (any(is.na(Trials))) stop("data$trials may have no missing values")
    if (any(!is.finite(Trials))) stop("data$trials must have strictly finite entries")
    if (any(Trials != floor(Trials))) stop("data$trials must have integers only")
    if (any(Trials < 1)) stop("data$trials must contain positive integers only")
  }
  
  ###Data checks for Y
  familyInd <- numeric(length = O)
  if (length(family) == O) {
    for (o in 1:O) {
      if (family[o] == "normal") familyInd[o] <- "normal"
      if (family[o] == "probit") familyInd[o] <- "probit"
      if (family[o] == "tobit") familyInd[o] <- "tobit"
      if (family[o] == "binomial") familyInd[o] <- "binomial"
    }
  }
  if (length(family) == 1) {
    if (family == "normal") familyInd <- rep("normal", O)
    if (family == "probit") familyInd <- rep("probit", O)
    if (family == "tobit") familyInd <- rep("tobit", O)
    if (family == "binomial") familyInd <- rep("binomial", O)
  }
  outcome <- all.vars(formula)[1] # outcome variable "Y"
  Y <- formula.test[, outcome]
  YArray <- array(Y, dim = c(M, O, Nu))
  if (length(Y) != N) stop(paste0('Y must have exactly ', N, 'values'))
  if (any(is.na(Y))) stop("Y may have no missing values")
  if (any(!is.finite(Y))) stop("Y must have strictly finite entries")
  if (any(familyInd == "probit")) {
    for (o in 1:O) {
      if (familyInd[o] == "probit") {
        if ((sum(YArray[ , o, ] == 1) + sum(YArray[ , o, ] == 0)) != (Nu * M)) stop('Y: for "probit" observed data must be binary')
      }
    }
  } 
  if (any(familyInd == "tobit")) {
    for (o in 1:O) {
      if (familyInd[o] == "tobit") {
        if (any(YArray[ , o, ] < 0)) stop('Y: for "tobit" observed data must be non-negative')
      }
    }
  } 
  if (any(familyInd == "binomial")) {
    TrialsArray <- array(Trials, dim = c(M, O, Nu))
    for (o in 1:O) {
      if (familyInd[o] == "binomial") {
        if (any(YArray[ , o, ] < 0)) stop('Y: for "binomial" observed data must be non-negative')
        if (any(YArray[, o, ] != floor(YArray[ , o, ]))) stop('Y: for "binomial" observed data must be non-negative integers')
        if (any(YArray[, o, ] > TrialsArray[, o, ])) stop('Y: for "binomial" observed data must be less than or equal to the corresponding number of trials')
      }
    }
  } 
  
  ###Family indicator
  FamilyInd <- numeric(length = O)
  if (length(family) == O) {
    for (o in 1:O) {
      if (family[o] == "normal") FamilyInd[o] <- 0
      if (family[o] == "probit") FamilyInd[o] <- 1
      if (family[o] == "tobit") FamilyInd[o] <- 2
      if (family[o] == "binomial") FamilyInd[o] <- 3
    }
  }
  if (length(family) == 1) {
    if (family == "normal") FamilyInd <- rep(0, O)
    if (family == "probit") FamilyInd <- rep(1, O)
    if (family == "tobit") FamilyInd <- rep(2, O)
    if (family == "binomial") FamilyInd <- rep(3, O)
  }
  C <- sum(FamilyInd == 3)
  
  ###Data checks for covariates
  covariates <- all.vars(formula)[-1] # outcome variable
  X <- as.matrix(formula.test[, covariates])
  P <- ncol(X)
  if (any(is.na(X))) stop('Covariates in formula cannot contain missing values')
  if (any(is.infinite(X))) stop('Covariates in formula cannot contain infinite values')
  
  ###Data checks for dist
  if (!is.matrix(dist)) stop('dist must be a matrix')
  if (dim(dist)[1] != M) stop(paste0('dist must be an ', M ,' x ', M, ' dimensional matrix'))
  if (dim(dist)[2] != M) stop('dist must be a square matrix')
  if (sum(!((dist) == t(dist))) > 0) stop('dist must be symmetric')
  if (any(diag(dist) != 0)) stop('dist must have only zeros on the diagonal')
  if (any(is.na(dist))) stop('dist cannot have missing values')
  if (!all(is.finite(dist))) stop('dist cannot have infinite values')
  if (spatial.structure == "discrete") if (length(table(dist)) > 2) stop('dist must only contain binaries (i.e. 0\'s or 1\'s) for "discrete" space')
  
  ###Data checks for time
  if (!is.numeric(time)) stop('time must be a vector')
  if (length(time) != Nu) stop(paste0('time must have length ', Nu))
  if (any(is.na(time))) stop("time may have no missing values")
  if (any(!is.finite(time))) stop("time must have strictly finite entries")
  if (is.unsorted(time)) stop('time vector is not in increasing order')
  if (any(time < 0)) stop('time vector has at least one negative point')

  ###Data checks for K
  if (missing(K)) stop("K: missing")
  if (!is.scalar(K)) stop('K must be a scalar')
  if (is.na(K)) stop('K cannot be NA')
  if (!is.finite(K)) stop('K cannot be infinite')
  if (!is.wholenumber(K) | K <= 0) stop('K must be a strictly positive integer')

  ###Data checks for L
  if (!is.scalar(L)) stop('L must be a scalar')
  if (is.na(L)) stop('L cannot be NA')
  if (!is.wholenumber(L) | L <= 0 | is.infinite(L)) stop('L must be a strictly positive integer')
  if (clustering & L == 1) stop('L must be bigger than 1 when clustering = TRUE') 
  
  ###hypers
  if (!is.null(hypers)) {
    if (!is.list(hypers)) stop('hypers must be a list')
    if (!all(names(hypers) %in% c("Sigma2", "Kappa", "Rho", "Delta", "Beta", "Psi", "Upsilon"))) stop('hypers: Can only contain lists with names "Sigma2", "Kappa", "Rho", "Delta", "Beta", "Psi", or "Upsilon"')

    ###If Sigma2 hyperparameters are provided
    if ("Sigma2" %in% names(hypers)) {
      if (any(family %in% c("normal", "probit", "tobit"))) {
        if (!is.list(hypers$Sigma2)) stop('hypers: "Sigma2" must be a list')
        if (!"A" %in% names(hypers$Sigma2)) stop('hypers: "A" value missing')
        if (!is.scalar(hypers$Sigma2$A)) stop('hypers: "A" must be a scalar')
        if (is.na(hypers$Sigma2$A)) stop('hypers: "A" cannot be NA')
        if (!is.finite(hypers$Sigma2$A)) stop('hypers: "A" cannot be infinite')
        if (hypers$Sigma2$A <= 0) stop('hypers: "A" must be strictly positive')
        if (!"B" %in% names(hypers$Sigma2)) stop('hypers: "B" value missing')
        if (!is.scalar(hypers$Sigma2$B)) stop('hypers: "B" must be a scalar')
        if (is.na(hypers$Sigma2$B)) stop('hypers: "B" cannot be NA')
        if (!is.finite(hypers$Sigma2$B)) stop('hypers: "B" cannot be infinite')
        if (hypers$Sigma2$B <= 0) stop('hypers: "B" must be strictly positive')
      } else {
        stop('hypers: "Sigma2" cannot be included for "binomial" likelihood')
      }
    }
    
    ###If Kappa hyperparameters are provided
    if ("Kappa" %in% names(hypers)) {
      if (!is.list(hypers$Kappa)) stop('hypers: "Kappa" must be a list')
      if (!"SmallUpsilon" %in% names(hypers$Kappa)) stop('hypers: "Kappa" value missing for SmallUpsilon')
      if (!is.scalar(hypers$Kappa$SmallUpsilon)) stop('hypers: "SmallUpsilon" must be a scalar')
      if (is.na(hypers$Kappa$SmallUpsilon)) stop('hypers: "SmallUpsilon" cannot be NA')
      if (!is.finite(hypers$Kappa$SmallUpsilon)) stop('hypers: "SmallUpsilon" cannot be infinite')
      if (hypers$Kappa$SmallUpsilon <= 0) stop('hypers: "SmallUpsilon" must be strictly positive')
      if (!"BigTheta" %in% names(hypers$Kappa)) stop('hypers: "BigTheta" value missing')
      if (O > 1) {
        if (hypers$Kappa$SmallUpsilon < O) stop('hypers: "SmallUpsilon" must be greater than or equal to O')
        if (!is.matrix(hypers$Kappa$BigTheta)) stop('hypers: "BigTheta" must be a matrix')
        if (!dim(hypers$Kappa$BigTheta)[1] == O) stop('hypers: "BigTheta" must be of dimension O by O')
        if (any(is.na(hypers$Kappa$BigTheta))) stop('hypers: "BigTheta" cannot have missing values')
        if (!all(is.finite(hypers$Kappa$BigTheta))) stop('hypers: "BigTheta" cannot have infinite values')
        if (dim(hypers$Kappa$BigTheta)[2] != O) stop('hypers: "BigTheta" must be a square matrix')
        if ( any(hypers$Kappa$BigTheta) != t(hypers$Kappa$BigTheta) ) stop('hypers: "BigTheta" must be symmetric')
        if ((det(hypers$Kappa$BigTheta) - 0) < 0.00001) stop('hypers: "BigTheta" is close to singular')
      } else {  #if (O == 1) 
        if (!is.scalar(hypers$Kappa$BigTheta)) stop('hypers: "BigTheta" must be a scalar when O is 1')
        if (is.na(hypers$Kappa$BigTheta)) stop('hypers: "BigTheta" cannot be NA')
        if (!is.finite(hypers$Kappa$BigTheta)) stop('hypers: "BigTheta" cannot be infinite')
        if (hypers$Kappa$BigTheta <= 0) stop('hypers: "BigTheta" must be strictly positive')
      }
    }

    ###If Rho hyperparameters are provided
    if ("Rho" %in% names(hypers)) {
      if (spatial.structure == "discrete") {
        if (!is.null(hypers$Rho)) stop('hypers: When spatial.structure = "discrete", "Rho" must be missing or NULL')
      } else { #      if (spatial.structure == "continuous") 
        if (!is.list(hypers$Rho)) stop('hypers: "Rho" must be a list')
        if (!"ARho" %in% names(hypers$Rho)) stop('hypers: "ARho" value missing')
        if (!is.scalar(hypers$Rho$ARho)) stop('hypers: "ARho" must be a scalar')
        if (is.na(hypers$Rho$ARho)) stop('hypers: "ARho" cannot be NA')
        if (!is.finite(hypers$Rho$ARho)) stop('hypers: "ARho" cannot be infinite')
        if (hypers$Rho$ARho <= 0) stop('hypers: "ARho" must be strictly positive')
        if (!"BRho" %in% names(hypers$Rho)) stop('hypers: "BRho" value missing')
        if (!is.scalar(hypers$Rho$BRho)) stop('hypers: "BRho" must be a scalar')
        if (is.na(hypers$Rho$BRho)) stop('hypers: "BRho" cannot be NA')
        if (!is.finite(hypers$Rho$BRho)) stop('hypers: "BRho" cannot be infinite')
        if (hypers$Rho$BRho <= 0) stop('hypers: "BRho" must be strictly positive')
        if (hypers$Rho$BRho < hypers$Rho$ARho) stop('hypers: "BRho" must be greater than "ARho"')
      }
    }
    
    ###If Delta hyperparameters are provided
    if ("Delta" %in% names(hypers)) {
      if (!is.list(hypers$Delta)) stop('hypers: "Delta" must be a list')
      if (!"A1" %in% names(hypers$Delta)) stop('hypers: "A1" value missing')
      if (!is.scalar(hypers$Delta$A1)) stop('hypers: "A1" must be a scalar')
      if (is.na(hypers$Delta$A1)) stop('hypers: "A1" cannot be NA')
      if (!is.finite(hypers$Delta$A1)) stop('hypers: "A1" cannot be infinite')
      if (hypers$Delta$A1 <= 0) stop('hypers: "A1" must be strictly positive')
      if (!"A2" %in% names(hypers$Delta)) stop('hypers: "A2" value missing')
      if (!is.scalar(hypers$Delta$A2)) stop('hypers: "A2" must be a scalar')
      if (is.na(hypers$Delta$A2)) stop('hypers: "A2" cannot be NA')
      if (!is.finite(hypers$Delta$A2)) stop('hypers: "A2" cannot be infinite')
      if (hypers$Delta$A2 <= 0) stop('hypers: "A2" must be strictly positive')
    }

    ###If Beta hyperparameters are provided
    if ("Beta" %in% names(hypers)) {
      if (P == 0) stop('hypers: "Beta" should not be provided when there are no coviariate(s)')
      if (!is.list(hypers$Beta)) stop('hypers: "Beta" must be a list')
      if (!"MuBeta" %in% names(hypers$Beta)) stop('hypers: "MuBeta" value missing')
      if (length(hypers$Beta$MuBeta) != P) stop('hypers: "MuBeta" must be a vector of length P')
      if (any(is.na(hypers$Beta$MuBeta))) stop('hypers: "MuBeta" cannot contain NA value(s)')
      if (any(!is.finite(hypers$Beta$MuBeta))) stop('hypers: "MuBeta" cannot contain infinite value(s)')
      if (!"SigmaBeta" %in% names(hypers$Beta)) stop('hypers: "SigmaBeta" value missing')
      if (P == 1){
        if (!is.scalar(hypers$Beta$SigmaBeta)) stop('hypers: "SigmaBeta" must be a scalar when P = 1')
        if (is.na(hypers$Beta$SigmaBeta)) stop('hypers: "SigmaBeta" cannot be NA')
        if (!is.finite(hypers$Beta$SigmaBeta)) stop('hypers: "SigmaBeta" cannot be infinite')
        if (hypers$Beta$SigmaBeta <= 0) stop('hypers: "SigmaBeta" must be strictly positive')
      } else { #if (P > 1)
        if (!is.matrix(hypers$Beta$SigmaBeta)) stop('hypers: "SigmaBeta" must be a matrix')
        if (dim(hypers$Beta$SigmaBeta)[1] != P) stop('hypers: "SigmaBeta" must be of dimension P by P')
        if (any(is.na(hypers$Beta$SigmaBeta))) stop('hypers: "SigmaBeta" cannot have missing values')
        if (!all(is.finite(hypers$Beta$SigmaBeta))) stop('hypers: "SigmaBeta" cannot have infinite values')
        if (dim(hypers$Beta$SigmaBeta)[2] != P) stop('hypers: "SigmaBeta" must be a square matrix')
        if ( any( (hypers$Beta$SigmaBeta) != t(hypers$Beta$SigmaBeta) ) ) stop('hypers: "SigmaBeta" must be symmetric')
        if ((det(hypers$Beta$SigmaBeta) - 0) < 0.00001) stop('hypers: "SigmaBeta" is close to singular')
      }      
    }
    
    ###If Upsilon hyperparameters are provided
    if ("Upsilon" %in% names(hypers)) {
      if (!is.list(hypers$Upsilon)) stop('hypers: "Upsilon" must be a list')
      if (!"Zeta" %in% names(hypers$Upsilon)) stop('hypers: "Zeta" value missing')
      if (!is.scalar(hypers$Upsilon$Zeta)) stop('hypers: "Zeta" must be a scalar')
      if (is.na(hypers$Upsilon$Zeta)) stop('hypers: "Zeta" cannot be NA')
      if (!is.finite(hypers$Upsilon$Zeta)) stop('hypers: "Zeta" cannot be infinite')
      if (!"Omega" %in% names(hypers$Upsilon)) stop('hypers: "Omega" value missing')
      if (K > 1) {
        if (hypers$Upsilon$Zeta < K) stop('hypers: "Zeta" must be greater than or equal to K')
        if (!is.matrix(hypers$Upsilon$Omega)) stop('hypers: "Omega" must be a matrix')
        if (!dim(hypers$Upsilon$Omega)[1] == K) stop('hypers: "Omega" must be K dimensional')
        if (any(is.na(hypers$Upsilon$Omega))) stop('hypers: "Omega" cannot have missing values')
        if (!all(is.finite(hypers$Upsilon$Omega))) stop('hypers: "Omega" cannot have infinite values')
        if (dim(hypers$Upsilon$Omega)[2] != K) stop('hypers: "Omega" must be square')
        if ( any( (hypers$Upsilon$Omega) != t(hypers$Upsilon$Omega) ) ) stop('hypers: "Omega" must be symmetric')
        if ((det(hypers$Upsilon$Omega) - 0) < 0.00001) stop('hypers: "Omega" is close to singular')
      } else { #if (K == 1) 
        if (!is.scalar(hypers$Upsilon$Omega)) stop('hypers: "Omega" must be a scalar when K = 1')
        if (is.na(hypers$Upsilon$Omega)) stop('hypers: "Omega" cannot be NA')
        if (!is.finite(hypers$Upsilon$Omega)) stop('hypers: "Omega" cannot be infinite')
        if (hypers$Upsilon$Omega <= 0) stop('hypers: "Omega" must be strictly positive')
      }
    }

    ###If Psi hyperparameters are provided
    if ("Psi" %in% names(hypers)) {
      if (!is.list(hypers$Psi)) stop('hypers: "Psi" must be a list')
      if (temporal.structure %in% c("exponential", "sexponential")) {
        if (!"APsi" %in% names(hypers$Psi)) stop('hypers: "APsi" value missing')
        if (!is.scalar(hypers$Psi$APsi)) stop('hypers: "APsi" must be a scalar')
        if (is.na(hypers$Psi$APsi)) stop('hypers: "APsi" cannot be NA')
        if (!is.finite(hypers$Psi$APsi)) stop('hypers: "APsi" cannot be infinite')
        if (!"BPsi" %in% names(hypers$Psi)) stop('hypers: "BPsi" value missing')
        if (!is.scalar(hypers$Psi$BPsi)) stop('hypers: "BPsi" must be a scalar')
        if (is.na(hypers$Psi$BPsi)) stop('hypers: "BPsi" cannot be NA')
        if (!is.finite(hypers$Psi$BPsi)) stop('hypers: "BPsi" cannot be infinite')
        if (hypers$Psi$APsi < 0) stop('hypers: "APsi" must be non-negative')
        if (hypers$Psi$BPsi <= 0) stop('hypers: "BPsi" must be strictly positive')
        if (hypers$Psi$BPsi < hypers$Psi$APsi) stop('hypers: "BPsi" must be greater than "APsi"')
      } else { #if (temporal.structure %in% c("ar1", "sar1")) 
        if (!"APsi" %in% names(hypers$Psi)) stop('hypers: "APsi" value missing')
        if (!is.scalar(hypers$Psi$APsi)) stop('hypers: "APsi" must be a scalar')
        if (is.na(hypers$Psi$APsi)) stop('hypers: "APsi" cannot be NA')
        if (!is.finite(hypers$Psi$APsi)) stop('hypers: "APsi" cannot be infinite')
        if (!"BPsi" %in% names(hypers$Psi)) stop('hypers: "BPsi" value missing')
        if (!is.scalar(hypers$Psi$BPsi)) stop('hypers: "BPsi" must be a scalar')
        if (is.na(hypers$Psi$BPsi)) stop('hypers: "BPsi" cannot be NA')
        if (!is.finite(hypers$Psi$BPsi)) stop('hypers: "BPsi" cannot be infinite')
        if ((hypers$Psi$APsi < -1) | (hypers$Psi$APsi > 1)) stop('hypers: "APsi" must be in the range (-1, 1)')
        if ((hypers$Psi$BPsi < -1) | (hypers$Psi$BPsi > 1)) stop('hypers: "BPsi" must be in the range (-1, 1)')
        if (hypers$Psi$BPsi < hypers$Psi$APsi) stop('hypers: "BPsi" must be greater than "APsi"')
        if (!"Beta" %in% names(hypers$Psi)) stop('hypers: "Beta" value missing')
        if (!is.scalar(hypers$Psi$Beta)) stop('hypers: "Beta" must be a scalar')
        if (is.na(hypers$Psi$Beta)) stop('hypers: "Beta" cannot be NA')
        if (!is.finite(hypers$Psi$Beta)) stop('hypers: "Beta" cannot be infinite')
        if (!"Gamma" %in% names(hypers$Psi)) stop('hypers: "Gamma" value missing')
        if (!is.scalar(hypers$Psi$Gamma)) stop('hypers: "Gamma" must be a scalar')
        if (is.na(hypers$Psi$Gamma)) stop('hypers: "Gamma" cannot be NA')
        if (!is.finite(hypers$Psi$Gamma)) stop('hypers: "Gamma" cannot be infinite')
        if (hypers$Psi$Beta <= 0) stop('hypers: "Beta" must be strictly positive')
        if (hypers$Psi$Gamma <= 0) stop('hypers: "Gamma" must be strictly positive')
      } 
    }

  ###End Hyperparameters
  }

  ###starting Values
  if (!is.null(starting)) {
    if (!is.list(starting)) stop('starting must be a list')
    if (!all(names(starting) %in% c("Sigma2", "Kappa", "Rho", "Delta", "Psi", "Upsilon", "Beta"))) stop('starting: Can only contain objects with names "Sigma2", "Kappa", "Rho", "Delta", "Beta", "Psi", and "Upsilon"')

    ###If Delta starting values is provided
    if ("Delta" %in% names(starting)) {
      if ((!is.vector(starting$Delta)) & (!is.scalar(starting$Delta))) stop('starting: "Delta" must be a scalar or a vector')
      if (is.vector(starting$Delta)) {
        if (!is.numeric(starting$Delta)) stop('starting: "Delta" must be a numeric vector')
        if (length(starting$Delta) != K) stop('starting: "Delta" must be length K')
        if (!all(!is.na(starting$Delta))) stop('starting: "Delta" cannot have missing values')
        if (!all(is.finite(starting$Delta))) stop('starting: "Delta" cannot have infinite values')
        if (any(starting$Delta < 0)) stop('starting: "Delta" cannot have non-negative values')
      } else if (is.scalar(starting$Delta)) {
        if (is.na(starting$Delta)) stop('starting: "Delta" cannot be NA')
        if (!is.finite(starting$Delta)) stop('starting: "Delta" cannot be infinite')
        if (starting$Delta < 0) stop('starting: "Delta" must be non-negative')
      }   
    }

    ###If Beta starting values is provided
    if ("Beta" %in% names(starting)) {
      if ((!is.vector(starting$Beta)) & (!is.scalar(starting$Beta))) stop('starting: "Beta" must be a scalar or a vector')
      if (is.vector(starting$Beta)) {
        if (!is.numeric(starting$Beta)) stop('starting: "Beta" must be a numeric vector')
        if (length(starting$Beta) != P) stop('starting: "Beta" must be length P')
        if (any(is.na(starting$Beta))) stop('starting: "Beta" cannot have missing values')
        if (!all(is.finite(starting$Beta))) stop('starting: "Beta" cannot have infinite values')
      } else if (is.scalar(starting$Beta)) {
        if (is.na(starting$Beta)) stop('starting: "Beta" cannot be NA')
        if (!is.finite(starting$Beta)) stop('starting: "Beta" cannot be infinite')
      }   
    }
       
    ###If Sigma2 starting values is provided
    if ("Sigma2" %in% names(starting)) {
      if (any(family %in% c("normal", "probit", "tobit"))) {
        if ((!is.matrix(starting$Sigma2)) & (!is.scalar(starting$Sigma2))) stop('starting: "Sigma2" must be a scalar or a matrix')
        if (is.matrix(starting$Sigma2)) {
          if (dim(starting$Sigma2)[1] != M) stop(paste0('starting: "Sigma2" must have', M, 'rows'))
          if (dim(starting$Sigma2)[2] != (O - C)) stop(paste0('starting: "Sigma2" must have', O - C, 'columns'))
          if (any(is.na(starting$Sigma2))) stop('starting: "Sigma2" cannot have missing values')
          if (!all(is.finite(starting$Sigma2))) stop('starting: "Sigma2" cannot have infinite values')
          if (any(starting$Sigma2 <= 0)) stop('starting: all values in "Sigma2" must be strictly positive')
        } else if (is.scalar(starting$Sigma2)) {
          if (is.na(starting$Sigma2)) stop('starting: "Sigma2" cannot be NA')
          if (!is.finite(starting$Sigma2)) stop('starting: "Sigma2" cannot be infinite')
          if (starting$Sigma2 <= 0) stop('starting: "Sigma2" must be positive')
        }        
      } else stop('starting: "Sigma2" does not get included for "binomial" likelihood')
    }
    
    ###If Kappa starting values is provided
    if ("Kappa" %in% names(starting)) {
      if (O > 1) {
        if (!is.matrix(starting$Kappa)) stop('starting: "Kappa" must be a matrix')
        if (dim(starting$Kappa)[1] != O) stop('starting: "Kappa" must be of dimension O by O')
        if (dim(starting$Kappa)[2] != O) stop('starting: "Kappa" must be a square matrix')
        if (any(is.na(starting$Kappa))) stop('starting: "Kappa" cannot have missing values')
        if (!all(is.finite(starting$Kappa))) stop('starting: "Kappa" cannot have infinite values')
        if ( any( (starting$Kappa) != t(starting$Kappa) ) ) stop('starting: "Kappa" must be symmetric')
        if ((det(starting$Kappa) - 0) < 0.0000000001) stop('starting: "Kappa" is close to singular')
      } else if (O == 1) {
        if (!is.scalar(starting$Kappa)) stop('starting: "Kappa" must be a scalar when O = 1')
        if (is.na(starting$Kappa)) stop('starting: "Kappa" cannot be NA')
        if (!is.finite(starting$Kappa)) stop('starting: "Kappa" cannot be infinite')
        if (starting$Kappa <= 0) stop('starting: "Kappa" must be positive')
      }
    }

    ###If Rho starting values is provided
    if ("Rho" %in% names(starting)) {
      if (!is.scalar(starting$Rho)) stop('starting: "Rho" must be a scalar')
      if (is.na(starting$Rho)) stop('starting: "Rho" cannot be NA')
      if (!is.finite(starting$Rho)) stop('starting: "Rho" cannot be infinite')
      if (spatial.structure == "discrete") {
        if ((starting$Rho <= 0) | (starting$Rho >= 1)) stop('starting: "Rho" must be in (0, 1) for discrete spatial process')
      }
    }
    
    ###If Upsilon starting values is provided
    if ("Upsilon" %in% names(starting)) {
      if (K > 1) {
        if (!is.matrix(starting$Upsilon)) stop('starting: "Upsilon" must be a matrix')
        if (dim(starting$Upsilon)[1] != K) stop('starting: "Upsilon" must be of dimension K by K')
        if (dim(starting$Upsilon)[2] != K) stop('starting: "Upsilon" must be a square matrix')
        if (any(is.na(starting$Upsilon))) stop('starting: "Upsilon" cannot have missing values')
        if (!all(is.finite(starting$Upsilon))) stop('starting: "Upsilon" cannot have infinite values')
        if ( any( (starting$Upsilon) != t(starting$Upsilon) ) ) stop('starting: "Upsilon" must be symmetric')
        if ((det(starting$Upsilon) - 0) < 0.000000000000001) stop('starting: "Upsilon" is close to singular')
      } else { #if (K == 1) 
        if (!is.scalar(starting$Upsilon)) stop('starting: "Upsilon" must be a scalar when K = 1')
        if (is.na(starting$Upsilon)) stop('starting: "Upsilon" cannot be NA')
        if (!is.finite(starting$Upsilon)) stop('starting: "Upsilon" cannot be infinite')
        if (starting$Upsilon <= 0) stop('starting: "Upsilon" must be positive')
      }
    }

    ###If Psi starting values is provided
    if ("Psi" %in% names(starting)) {
      if (!is.scalar(starting$Psi)) stop('starting: "Psi" must be a scalar')
      if (is.na(starting$Psi)) stop('starting: "Psi" cannot be NA')
      if (!is.finite(starting$Psi)) stop('starting: "Psi" cannot be infinite')
    }

  ###End starting Values
  }

  ###tuning Values
  if (!is.null(tuning)) {
    if (!is.list(tuning)) stop('tuning must be a list')
    if (!all(names(tuning) %in% c("Psi", "Rho"))) stop('tuning: Can only contain objects with names "Psi", "Rho"')

    ###If Psi tuning value is provided
    if ("Psi" %in% names(tuning)) {
      if (!is.scalar(tuning$Psi)) stop('tuning: "Psi" must be a scalar')
      if (is.na(tuning$Psi)) stop('tuning: "Psi" cannot be NA')
      if (!is.finite(tuning$Psi)) stop('tuning: "Psi" cannot be infinite')
      if (tuning$Psi < 0) stop('tuning: "Psi" must be non-negative')
    }

    ###If Rho tuning value is provided
    if ("Rho" %in% names(tuning)) {
      if (!is.scalar(tuning$Rho)) stop('tuning: "Rho" must be a scalar')
      if (is.na(tuning$Rho)) stop('tuning: "Rho" cannot be NA')
      if (!is.finite(tuning$Rho)) stop('tuning: "Rho" cannot be infinite')
      if (tuning$Rho < 0) stop('tuning: "Rho" must be non-negative')
    }

  ###End tuning Values
  }

  ###mcmc Values
  if (!is.null(mcmc)) {
    if (!is.list(mcmc)) stop('mcmc must be a list')
    if (!all(names(mcmc) %in% c("NBurn", "NSims", "NThin", "NPilot"))) stop('mcmc: Can only contain objects with names "NBurn", "NSims", "NThin" and "NPilot"')

    ###If NBurn is provided
    if ("NBurn" %in% names(mcmc)) {
      if (!is.scalar(mcmc$NBurn)) stop('mcmc: "NBurn" must be a scalar')
      if (is.na(mcmc$NBurn)) stop('mcmc: "NBurn" cannot be NA')
      if (!is.finite(mcmc$NBurn)) stop('mcmc: "NBurn" cannot be infinite')
      if (!is.wholenumber(mcmc$NBurn) | mcmc$NBurn < 0) stop('mcmc: "NBurn" must be a non-negative integer')
      if (mcmc$NBurn < 100) stop('mcmc: "NBurn" must be at least 100')
    }

    ###If NSims is provided
    if ("NSims" %in% names(mcmc)) {
      if (!is.scalar(mcmc$NSims)) stop('mcmc: "NSims" must be a scalar')
      if (is.na(mcmc$NSims)) stop('mcmc: "NSims" cannot be NA')
      if (!is.finite(mcmc$NSims)) stop('mcmc: "NSims" cannot be infinite')
      if (!is.wholenumber(mcmc$NSims) | mcmc$NSims <= 0) stop('mcmc: "NSims" must be a positive integer')
      if (mcmc$NSims < 100) stop('mcmc: "NSims" must be at least 100')
    }

    ###If NThin is provided
    if ("NThin" %in% names(mcmc)) {
      if (!is.scalar(mcmc$NThin)) stop('mcmc: "NThin" must be a scalar')
      if (is.na(mcmc$NThin)) stop('mcmc: "NThin" cannot be NA')
      if (!is.finite(mcmc$NThin)) stop('mcmc: "NThin" cannot be infinite')
      if (!is.wholenumber(mcmc$NThin) | mcmc$NThin <= 0) stop('mcmc: "NThin" must be a positive integer')
      # if (!is.wholenumber(mcmc$NSims / mcmc$NThin)) stop('mcmc: "NThin" must be a factor of "NSims"') enforced in Createmcmc();
    }

    ###If NPilot is provided
    if ("NPilot" %in% names(mcmc)) {
      if (!is.scalar(mcmc$NPilot)) stop('mcmc: "NPilot" must be a scalar')
      if (is.na(mcmc$NPilot)) stop('mcmc: "NPilot" cannot be NA')
      if (!is.finite(mcmc$NPilot)) stop('mcmc: "NPilot" cannot be infinite')
      if (!is.wholenumber(mcmc$NPilot) | mcmc$NPilot < 0) stop('mcmc: "NPilot" must be a positive integer')
      # if (!is.wholenumber(mcmc$NBurn / mcmc$NPilot)) stop('mcmc: "NPilot" must be a factor of "NBurn"') enforced in Createmcmc();
    }

  ###End mcmc Values
  }

}

VAR1CheckInputsFixedL <- function(formula, data, dist, Nu, K, L, starting, hypers, tuning, 
                      mcmc, family, spatial.structure, gamma.shrinkage, 
                      include.space, clustering, spatApprox, alphaMethod, h,
                      storeSpatPredPara, storeWeights, alphasWeightsToFiles) {
  
  ###Data dimensions
  N <- dim(data)[1]
  M <- dim(dist)[1]
  O <- N / (M * Nu)
  
  ###Model specifications
  if (!is.logical(gamma.shrinkage)) stop('"gamma.shrinkage" must be a logical')
  if (!is.logical(include.space)) stop('"include.space" must be a logical')
  if (!is.logical(clustering)) stop('"clustering" must be a logical')
  if (!is.logical(spatApprox)) stop('"spatApprox" must be a logical')
  if (!is.logical(storeSpatPredPara)) stop('"storeSpatPredPara" must be a logical')
  if (!is.logical(storeWeights)) stop('"storeWeights" must be a logical')
  if (!is.logical(alphasWeightsToFiles)) stop('"alphasWeightsToFiles" must be a logical')
  if (!clustering & storeSpatPredPara) stop('storeSpatPredPara cannot be TRUE without clustering')
  if (!clustering & storeWeights) stop('storeWeights cannot be TRUE without clustering')
  if (!clustering & gamma.shrinkage) stop('gamma.shrinkage prior cannot be used without clustering')
  if (!clustering & alphasWeightsToFiles) stop('alphasWeightsToFiles cannot be TRUE without clustering')
  if (alphasWeightsToFiles & !storeSpatPredPara & !storeWeights) stop('alphasWeightsToFiles cannot be TRUE if both storeSpatPredPara and storeWeights are FALSE')
  
  ###Family
  if ((length(family) != O) & (length(family) != 1)) stop(paste0('family: must have 1 or O = ', O, ' entries'))
  if (!all(family %in% c("normal", "probit", "tobit", "binomial"))) stop('family: All entries must be "normal", "probit", "tobit", or "binomial"')
  
  ###Spatial correlation
  if (!spatial.structure %in% c("discrete", "continuous")) stop('spatial.structure: must be one of "discrete" or "continuous"')
  if (!alphaMethod %in% c("block", "sequential")) stop('alphaMethod: must be one of "block" or "sequential"')
  if (spatApprox & (spatial.structure != "continuous")) stop('spatial.structure must be "continuous" when spatApprox is TRUE')
  if (!is.wholenumber(h) | h <= 0) stop('h must be a strictly positive integer')
  if (h >= M) stop('h must be strictly smaller than the number of location points')
  
  ###Data and Formula
  if (!inherits(formula, "formula")) stop('"formula" must be of class formula')
  if (!is.data.frame(data)) stop('"data" must be of class data.frame')
  formula.test <- model.frame(formula, data) # check that the variables in formula are in data (will return error)
  
  ###Data checks for trials
  if (!("trials" %in% names(data)) & ("binomial" %in% family)) stop('trials must be specified as a variable in the data frame data if there are observation type(s) from family "binomial"')
  if ("trials" %in% names(data)) {
    Trials <- data$trials 
    if (!("binomial" %in% family)) stop('the data frame data should not contain a variable trials without any observation type from family = "binomial"')
    if (length(Trials) != N) stop(paste0('data$trials must have exactly ', N, ' values')) # I check dimensions later
    if (any(is.na(Trials))) stop("data$trials may have no missing values")
    if (any(!is.finite(Trials))) stop("data$trials must have strictly finite entries")
    if (any(Trials != floor(Trials))) stop("data$trials must have integers only")
    if (any(Trials < 1)) stop("data$trials must contain positive integers only")
  }
  
  ###Data checks for Y
  familyInd <- numeric(length = O)
  if (length(family) == O) {
    for (o in 1:O) {
      if (family[o] == "normal") familyInd[o] <- "normal"
      if (family[o] == "probit") familyInd[o] <- "probit"
      if (family[o] == "tobit") familyInd[o] <- "tobit"
      if (family[o] == "binomial") familyInd[o] <- "binomial"
    }
  }
  if (length(family) == 1) {
    if (family == "normal") familyInd <- rep("normal", O)
    if (family == "probit") familyInd <- rep("probit", O)
    if (family == "tobit") familyInd <- rep("tobit", O)
    if (family == "binomial") familyInd <- rep("binomial", O)
  }
  outcome <- all.vars(formula)[1] # outcome variable "Y"
  Y <- formula.test[, outcome]
  YArray <- array(Y, dim = c(M, O, Nu))
  if (length(Y) != N) stop(paste0('Y must have exactly ', N, 'values'))
  if (any(is.na(Y))) stop("Y may have no missing values")
  if (any(!is.finite(Y))) stop("Y must have strictly finite entries")
  if (any(familyInd == "probit")) {
    for (o in 1:O) {
      if (familyInd[o] == "probit") {
        if ((sum(YArray[ , o, ] == 1) + sum(YArray[ , o, ] == 0)) != (Nu * M)) stop('Y: for "probit" observed data must be binary')
      }
    }
  } 
  if (any(familyInd == "tobit")) {
    for (o in 1:O) {
      if (familyInd[o] == "tobit") {
        if (any(YArray[ , o, ] < 0)) stop('Y: for "tobit" observed data must be non-negative')
      }
    }
  } 
  if (any(familyInd == "binomial")) {
    TrialsArray <- array(Trials, dim = c(M, O, Nu))
    for (o in 1:O) {
      if (familyInd[o] == "binomial") {
        if (any(YArray[ , o, ] < 0)) stop('Y: for "binomial" observed data must be non-negative')
        if (any(YArray[, o, ] != floor(YArray[ , o, ]))) stop('Y: for "binomial" observed data must be non-negative integers')
        if (any(YArray[, o, ] > TrialsArray[, o, ])) stop('Y: for "binomial" observed data must be less than or equal to the corresponding number of trials')
      }
    }
  } 
  
  ###Family indicator
  FamilyInd <- numeric(length = O)
  if (length(family) == O) {
    for (o in 1:O) {
      if (family[o] == "normal") FamilyInd[o] <- 0
      if (family[o] == "probit") FamilyInd[o] <- 1
      if (family[o] == "tobit") FamilyInd[o] <- 2
      if (family[o] == "binomial") FamilyInd[o] <- 3
    }
  }
  if (length(family) == 1) {
    if (family == "normal") FamilyInd <- rep(0, O)
    if (family == "probit") FamilyInd <- rep(1, O)
    if (family == "tobit") FamilyInd <- rep(2, O)
    if (family == "binomial") FamilyInd <- rep(3, O)
  }
  C <- sum(FamilyInd == 3)
  
  ###Data checks for covariates
  covariates <- all.vars(formula)[-1] # outcome variable
  X <- as.matrix(formula.test[, covariates])
  P <- ncol(X)
  if (any(is.na(X))) stop('Covariates in formula cannot contain missing values')
  if (any(is.infinite(X))) stop('Covariates in formula cannot contain infinite values')
  
  ###Data checks for dist
  if (!is.matrix(dist)) stop('dist must be a matrix')
  if (dim(dist)[1] != M) stop(paste0('dist must be an ', M ,' x ', M, ' dimensional matrix'))
  if (dim(dist)[2] != M) stop('dist must be a square matrix')
  if (sum(!((dist) == t(dist))) > 0) stop('dist must be symmetric')
  if (any(diag(dist) != 0)) stop('dist must have only zeros on the diagonal')
  if (any(is.na(dist))) stop('dist cannot have missing values')
  if (!all(is.finite(dist))) stop('dist cannot have infinite values')
  if (spatial.structure == "discrete") if (length(table(dist)) > 2) stop('dist must only contain binaries (i.e. 0\'s or 1\'s) for "discrete" space')
  
  ###Data checks for K
  if (missing(K)) stop("K: missing")
  if (!is.scalar(K)) stop('K must be a scalar')
  if (is.na(K)) stop('K cannot be NA')
  if (!is.finite(K)) stop('K cannot be infinite')
  if (!is.wholenumber(K) | K <= 0) stop('K must be a strictly positive integer')
  
  ###Data checks for L
  if (!is.scalar(L)) stop('L must be a scalar')
  if (is.na(L)) stop('L cannot be NA')
  if (!is.wholenumber(L) | L <= 0 | is.infinite(L)) stop('L must be a strictly positive integer')
  if (clustering & L == 1) stop('L must be bigger than 1 when clustering = TRUE') 
  
  ###hypers
  if (!is.null(hypers)) {
    if (!is.list(hypers)) stop('hypers must be a list')
    if (!all(names(hypers) %in% c("Sigma2", "Kappa", "Rho", "Delta", "Beta", "Upsilon", "A"))) stop('hypers: Can only contain lists with names "Sigma2", "Kappa", "Rho", "Delta", "Beta", "Upsilon", or "A"')
    
    ###If Sigma2 hyperparameters are provided
    if ("Sigma2" %in% names(hypers)) {
      if (any(family %in% c("normal", "probit", "tobit"))) {
        if (!is.list(hypers$Sigma2)) stop('hypers: "Sigma2" must be a list')
        if (!"A" %in% names(hypers$Sigma2)) stop('hypers: "A" value missing')
        if (!is.scalar(hypers$Sigma2$A)) stop('hypers: "A" must be a scalar')
        if (is.na(hypers$Sigma2$A)) stop('hypers: "A" cannot be NA')
        if (!is.finite(hypers$Sigma2$A)) stop('hypers: "A" cannot be infinite')
        if (hypers$Sigma2$A <= 0) stop('hypers: "A" must be strictly positive')
        if (!"B" %in% names(hypers$Sigma2)) stop('hypers: "B" value missing')
        if (!is.scalar(hypers$Sigma2$B)) stop('hypers: "B" must be a scalar')
        if (is.na(hypers$Sigma2$B)) stop('hypers: "B" cannot be NA')
        if (!is.finite(hypers$Sigma2$B)) stop('hypers: "B" cannot be infinite')
        if (hypers$Sigma2$B <= 0) stop('hypers: "B" must be strictly positive')
      } else {
        stop('hypers: "Sigma2" cannot be included for "binomial" likelihood')
      }
    }
    
    ###If Kappa hyperparameters are provided
    if ("Kappa" %in% names(hypers)) {
      if (!is.list(hypers$Kappa)) stop('hypers: "Kappa" must be a list')
      if (!"SmallUpsilon" %in% names(hypers$Kappa)) stop('hypers: "Kappa" value missing for SmallUpsilon')
      if (!is.scalar(hypers$Kappa$SmallUpsilon)) stop('hypers: "SmallUpsilon" must be a scalar')
      if (is.na(hypers$Kappa$SmallUpsilon)) stop('hypers: "SmallUpsilon" cannot be NA')
      if (!is.finite(hypers$Kappa$SmallUpsilon)) stop('hypers: "SmallUpsilon" cannot be infinite')
      if (hypers$Kappa$SmallUpsilon <= 0) stop('hypers: "SmallUpsilon" must be strictly positive')
      if (!"BigTheta" %in% names(hypers$Kappa)) stop('hypers: "BigTheta" value missing')
      if (O > 1) {
        if (hypers$Kappa$SmallUpsilon < O) stop('hypers: "SmallUpsilon" must be greater than or equal to O')
        if (!is.matrix(hypers$Kappa$BigTheta)) stop('hypers: "BigTheta" must be a matrix')
        if (!dim(hypers$Kappa$BigTheta)[1] == O) stop('hypers: "BigTheta" must be of dimension O by O')
        if (any(is.na(hypers$Kappa$BigTheta))) stop('hypers: "BigTheta" cannot have missing values')
        if (!all(is.finite(hypers$Kappa$BigTheta))) stop('hypers: "BigTheta" cannot have infinite values')
        if (dim(hypers$Kappa$BigTheta)[2] != O) stop('hypers: "BigTheta" must be a square matrix')
        if ( any(hypers$Kappa$BigTheta) != t(hypers$Kappa$BigTheta) ) stop('hypers: "BigTheta" must be symmetric')
        if ((det(hypers$Kappa$BigTheta) - 0) < 0.00001) stop('hypers: "BigTheta" is close to singular')
      } else {  #if (O == 1) 
        if (!is.scalar(hypers$Kappa$BigTheta)) stop('hypers: "BigTheta" must be a scalar when O is 1')
        if (is.na(hypers$Kappa$BigTheta)) stop('hypers: "BigTheta" cannot be NA')
        if (!is.finite(hypers$Kappa$BigTheta)) stop('hypers: "BigTheta" cannot be infinite')
        if (hypers$Kappa$BigTheta <= 0) stop('hypers: "BigTheta" must be strictly positive')
      }
    }
    
    ###If Rho hyperparameters are provided
    if ("Rho" %in% names(hypers)) {
      if (spatial.structure == "discrete") {
        if (!is.null(hypers$Rho)) stop('hypers: When spatial.structure = "discrete", "Rho" must be missing or NULL')
      } else { #      if (spatial.structure == "continuous") 
        if (!is.list(hypers$Rho)) stop('hypers: "Rho" must be a list')
        if (!"ARho" %in% names(hypers$Rho)) stop('hypers: "ARho" value missing')
        if (!is.scalar(hypers$Rho$ARho)) stop('hypers: "ARho" must be a scalar')
        if (is.na(hypers$Rho$ARho)) stop('hypers: "ARho" cannot be NA')
        if (!is.finite(hypers$Rho$ARho)) stop('hypers: "ARho" cannot be infinite')
        if (hypers$Rho$ARho <= 0) stop('hypers: "ARho" must be strictly positive')
        if (!"BRho" %in% names(hypers$Rho)) stop('hypers: "BRho" value missing')
        if (!is.scalar(hypers$Rho$BRho)) stop('hypers: "BRho" must be a scalar')
        if (is.na(hypers$Rho$BRho)) stop('hypers: "BRho" cannot be NA')
        if (!is.finite(hypers$Rho$BRho)) stop('hypers: "BRho" cannot be infinite')
        if (hypers$Rho$BRho <= 0) stop('hypers: "BRho" must be strictly positive')
        if (hypers$Rho$BRho < hypers$Rho$ARho) stop('hypers: "BRho" must be greater than "ARho"')
      }
    }
    
    ###If Delta hyperparameters are provided
    if ("Delta" %in% names(hypers)) {
      if (!is.list(hypers$Delta)) stop('hypers: "Delta" must be a list')
      if (!"A1" %in% names(hypers$Delta)) stop('hypers: "A1" value missing')
      if (!is.scalar(hypers$Delta$A1)) stop('hypers: "A1" must be a scalar')
      if (is.na(hypers$Delta$A1)) stop('hypers: "A1" cannot be NA')
      if (!is.finite(hypers$Delta$A1)) stop('hypers: "A1" cannot be infinite')
      if (hypers$Delta$A1 <= 0) stop('hypers: "A1" must be strictly positive')
      if (!"A2" %in% names(hypers$Delta)) stop('hypers: "A2" value missing')
      if (!is.scalar(hypers$Delta$A2)) stop('hypers: "A2" must be a scalar')
      if (is.na(hypers$Delta$A2)) stop('hypers: "A2" cannot be NA')
      if (!is.finite(hypers$Delta$A2)) stop('hypers: "A2" cannot be infinite')
      if (hypers$Delta$A2 <= 0) stop('hypers: "A2" must be strictly positive')
    }
    
    ###If Beta hyperparameters are provided
    if ("Beta" %in% names(hypers)) {
      if (P == 0) stop('hypers: "Beta" should not be provided when there are no coviariate(s)')
      if (!is.list(hypers$Beta)) stop('hypers: "Beta" must be a list')
      if (!"MuBeta" %in% names(hypers$Beta)) stop('hypers: "MuBeta" value missing')
      if (length(hypers$Beta$MuBeta) != P) stop('hypers: "MuBeta" must be a vector of length P')
      if (any(is.na(hypers$Beta$MuBeta))) stop('hypers: "MuBeta" cannot contain NA value(s)')
      if (any(!is.finite(hypers$Beta$MuBeta))) stop('hypers: "MuBeta" cannot contain infinite value(s)')
      if (!"SigmaBeta" %in% names(hypers$Beta)) stop('hypers: "SigmaBeta" value missing')
      if (P == 1){
        if (!is.scalar(hypers$Beta$SigmaBeta)) stop('hypers: "SigmaBeta" must be a scalar when P = 1')
        if (is.na(hypers$Beta$SigmaBeta)) stop('hypers: "SigmaBeta" cannot be NA')
        if (!is.finite(hypers$Beta$SigmaBeta)) stop('hypers: "SigmaBeta" cannot be infinite')
        if (hypers$Beta$SigmaBeta <= 0) stop('hypers: "SigmaBeta" must be strictly positive')
      } else { #if (P > 1)
        if (!is.matrix(hypers$Beta$SigmaBeta)) stop('hypers: "SigmaBeta" must be a matrix')
        if (dim(hypers$Beta$SigmaBeta)[1] != P) stop('hypers: "SigmaBeta" must be of dimension P by P')
        if (any(is.na(hypers$Beta$SigmaBeta))) stop('hypers: "SigmaBeta" cannot have missing values')
        if (!all(is.finite(hypers$Beta$SigmaBeta))) stop('hypers: "SigmaBeta" cannot have infinite values')
        if (dim(hypers$Beta$SigmaBeta)[2] != P) stop('hypers: "SigmaBeta" must be a square matrix')
        if ( any( (hypers$Beta$SigmaBeta) != t(hypers$Beta$SigmaBeta) ) ) stop('hypers: "SigmaBeta" must be symmetric')
        if ((det(hypers$Beta$SigmaBeta) - 0) < 0.00001) stop('hypers: "SigmaBeta" is close to singular')
      }      
    }
    
    ###If Upsilon hyperparameters are provided
    if ("Upsilon" %in% names(hypers)) {
      if (!is.list(hypers$Upsilon)) stop('hypers: "Upsilon" must be a list')
      if (!"Zeta" %in% names(hypers$Upsilon)) stop('hypers: "Zeta" value missing')
      if (!is.scalar(hypers$Upsilon$Zeta)) stop('hypers: "Zeta" must be a scalar')
      if (is.na(hypers$Upsilon$Zeta)) stop('hypers: "Zeta" cannot be NA')
      if (!is.finite(hypers$Upsilon$Zeta)) stop('hypers: "Zeta" cannot be infinite')
      if (!"Omega" %in% names(hypers$Upsilon)) stop('hypers: "Omega" value missing')
      if (K > 1) {
        if (hypers$Upsilon$Zeta < K) stop('hypers: "Zeta" must be greater than or equal to K')
        if (!is.matrix(hypers$Upsilon$Omega)) stop('hypers: "Omega" must be a matrix')
        if (!dim(hypers$Upsilon$Omega)[1] == K) stop('hypers: "Omega" must be K dimensional')
        if (any(is.na(hypers$Upsilon$Omega))) stop('hypers: "Omega" cannot have missing values')
        if (!all(is.finite(hypers$Upsilon$Omega))) stop('hypers: "Omega" cannot have infinite values')
        if (dim(hypers$Upsilon$Omega)[2] != K) stop('hypers: "Omega" must be square')
        if ( any( (hypers$Upsilon$Omega) != t(hypers$Upsilon$Omega) ) ) stop('hypers: "Omega" must be symmetric')
        if ((det(hypers$Upsilon$Omega) - 0) < 0.00001) stop('hypers: "Omega" is close to singular')
      } else { #if (K == 1) 
        if (!is.scalar(hypers$Upsilon$Omega)) stop('hypers: "Omega" must be a scalar when K = 1')
        if (is.na(hypers$Upsilon$Omega)) stop('hypers: "Omega" cannot be NA')
        if (!is.finite(hypers$Upsilon$Omega)) stop('hypers: "Omega" cannot be infinite')
        if (hypers$Upsilon$Omega <= 0) stop('hypers: "Omega" must be strictly positive')
      }
    }

    ###If A hyperparameters are provided
    if ("A" %in% names(hypers)) {
      if (!is.list(hypers$A)) stop('hypers: "A" must be a list')
      if (!"V" %in% names(hypers$A)) stop('hypers: "V" value missing')
      if (!"Mvec" %in% names(hypers$A)) stop('hypers: "Mvec" value missing')
      if (K > 1) {
        if (!is.matrix(hypers$A$V)) stop('hypers: "V" must be a matrix')
        if (nrow(hypers$A$V) != K) stop('hypers: "V" must be K dimensional')
        if (any(is.na(hypers$A$V))) stop('hypers: "V" cannot have missing values')
        if (!all(is.finite(hypers$A$V))) stop('hypers: "V" cannot have infinite values')
        if (ncol(hypers$A$V) != K) stop('hypers: "V" must be square')
        if ( any( (hypers$A$V) != t(hypers$A$V) ) ) stop('hypers: "V" must be symmetric')
        if ((det(hypers$A$V) - 0) < 0.00001) stop('hypers: "V" is close to singular')
        if (!is.matrix(hypers$A$Mvec) | dim(hypers$A$Mvec)[2] != 1) stop('hypers: "Mvec" must be a matrix of dimension K^2 x 1')
        if (nrow(hypers$A$Mvec) != K^2) stop('hypers: "Mvec" must be of dimension K^2 x 1')
        if (any(is.na(hypers$A$Mvec))) stop('hypers: "Mvec" cannot have missing values')
        if (!all(is.finite(hypers$A$Mvec))) stop('hypers: "Mvec" cannot have infinite values')
      } else { #if (K == 1) 
        if (!is.scalar(hypers$A$V)) stop('hypers: "V" must be a scalar when K = 1')
        if (is.na(hypers$A$V)) stop('hypers: "V" cannot be NA')
        if (!is.finite(hypers$A$V)) stop('hypers: "V" cannot be infinite')
        if (hypers$A$V <= 0) stop('hypers: "V" must be strictly positive')
        if (!is.scalar(hypers$A$Mvec)) stop('hypers: "Mvec" must be a scalar when K = 1')
        if (is.na(hypers$A$Mvec)) stop('hypers: "Mvec" cannot be NA')
        if (!is.finite(hypers$A$Mvec)) stop('hypers: "Mvec" cannot be infinite')
        if (hypers$A$Mvec <= 0) stop('hypers: "Mvec" must be strictly positive')
      }
    }
    
    ###End Hyperparameters
  }
  
  ###starting Values
  if (!is.null(starting)) {
    if (!is.list(starting)) stop('starting must be a list')
    if (!all(names(starting) %in% c("Sigma2", "Kappa", "Rho", "Delta", "A", "Upsilon", "Beta"))) stop('starting: Can only contain objects with names "Sigma2", "Kappa", "Rho", "Delta", "Beta", "A", and "Upsilon"')
    
    ###If Delta starting values is provided
    if ("Delta" %in% names(starting)) {
      if ((!is.vector(starting$Delta)) & (!is.scalar(starting$Delta))) stop('starting: "Delta" must be a scalar or a vector')
      if (is.vector(starting$Delta)) {
        if (!is.numeric(starting$Delta)) stop('starting: "Delta" must be a numeric vector')
        if (length(starting$Delta) != K) stop('starting: "Delta" must be length K')
        if (!all(!is.na(starting$Delta))) stop('starting: "Delta" cannot have missing values')
        if (!all(is.finite(starting$Delta))) stop('starting: "Delta" cannot have infinite values')
        if (any(starting$Delta < 0)) stop('starting: "Delta" cannot have non-negative values')
      } else if (is.scalar(starting$Delta)) {
        if (is.na(starting$Delta)) stop('starting: "Delta" cannot be NA')
        if (!is.finite(starting$Delta)) stop('starting: "Delta" cannot be infinite')
        if (starting$Delta < 0) stop('starting: "Delta" must be non-negative')
      }   
    }
    
    ###If Beta starting values is provided
    if ("Beta" %in% names(starting)) {
      if ((!is.vector(starting$Beta)) & (!is.scalar(starting$Beta))) stop('starting: "Beta" must be a scalar or a vector')
      if (is.vector(starting$Beta)) {
        if (!is.numeric(starting$Beta)) stop('starting: "Beta" must be a numeric vector')
        if (length(starting$Beta) != P) stop('starting: "Beta" must be length P')
        if (any(is.na(starting$Beta))) stop('starting: "Beta" cannot have missing values')
        if (!all(is.finite(starting$Beta))) stop('starting: "Beta" cannot have infinite values')
      } else if (is.scalar(starting$Beta)) {
        if (is.na(starting$Beta)) stop('starting: "Beta" cannot be NA')
        if (!is.finite(starting$Beta)) stop('starting: "Beta" cannot be infinite')
      }   
    }
    
    ###If Sigma2 starting values is provided
    if ("Sigma2" %in% names(starting)) {
      if (any(family %in% c("normal", "probit", "tobit"))) {
        if ((!is.matrix(starting$Sigma2)) & (!is.scalar(starting$Sigma2))) stop('starting: "Sigma2" must be a scalar or a matrix')
        if (is.matrix(starting$Sigma2)) {
          if (dim(starting$Sigma2)[1] != M) stop(paste0('starting: "Sigma2" must have', M, 'rows'))
          if (dim(starting$Sigma2)[2] != (O - C)) stop(paste0('starting: "Sigma2" must have', O - C, 'columns'))
          if (any(is.na(starting$Sigma2))) stop('starting: "Sigma2" cannot have missing values')
          if (!all(is.finite(starting$Sigma2))) stop('starting: "Sigma2" cannot have infinite values')
          if (any(starting$Sigma2 <= 0)) stop('starting: all values in "Sigma2" must be strictly positive')
        } else if (is.scalar(starting$Sigma2)) {
          if (is.na(starting$Sigma2)) stop('starting: "Sigma2" cannot be NA')
          if (!is.finite(starting$Sigma2)) stop('starting: "Sigma2" cannot be infinite')
          if (starting$Sigma2 <= 0) stop('starting: "Sigma2" must be positive')
        }        
      } else stop('starting: "Sigma2" does not get included for "binomial" likelihood')
    }
    
    ###If Kappa starting values is provided
    if ("Kappa" %in% names(starting)) {
      if (O > 1) {
        if (!is.matrix(starting$Kappa)) stop('starting: "Kappa" must be a matrix')
        if (dim(starting$Kappa)[1] != O) stop('starting: "Kappa" must be of dimension O by O')
        if (dim(starting$Kappa)[2] != O) stop('starting: "Kappa" must be a square matrix')
        if (any(is.na(starting$Kappa))) stop('starting: "Kappa" cannot have missing values')
        if (!all(is.finite(starting$Kappa))) stop('starting: "Kappa" cannot have infinite values')
        if ( any( (starting$Kappa) != t(starting$Kappa) ) ) stop('starting: "Kappa" must be symmetric')
        if ((det(starting$Kappa) - 0) < 0.0000000001) stop('starting: "Kappa" is close to singular')
      } else if (O == 1) {
        if (!is.scalar(starting$Kappa)) stop('starting: "Kappa" must be a scalar when O = 1')
        if (is.na(starting$Kappa)) stop('starting: "Kappa" cannot be NA')
        if (!is.finite(starting$Kappa)) stop('starting: "Kappa" cannot be infinite')
        if (starting$Kappa <= 0) stop('starting: "Kappa" must be positive')
      }
    }
    
    ###If Rho starting values is provided
    if ("Rho" %in% names(starting)) {
      if (!is.scalar(starting$Rho)) stop('starting: "Rho" must be a scalar')
      if (is.na(starting$Rho)) stop('starting: "Rho" cannot be NA')
      if (!is.finite(starting$Rho)) stop('starting: "Rho" cannot be infinite')
      if (spatial.structure == "discrete") {
        if ((starting$Rho <= 0) | (starting$Rho >= 1)) stop('starting: "Rho" must be in (0, 1) for discrete spatial process')
      }
    }
    
    ###If Upsilon starting values is provided
    if ("Upsilon" %in% names(starting)) {
      if (K > 1) {
        if (!is.matrix(starting$Upsilon)) stop('starting: "Upsilon" must be a matrix')
        if (dim(starting$Upsilon)[1] != K) stop('starting: "Upsilon" must be of dimension K by K')
        if (dim(starting$Upsilon)[2] != K) stop('starting: "Upsilon" must be a square matrix')
        if (any(is.na(starting$Upsilon))) stop('starting: "Upsilon" cannot have missing values')
        if (!all(is.finite(starting$Upsilon))) stop('starting: "Upsilon" cannot have infinite values')
        if ( any( (starting$Upsilon) != t(starting$Upsilon) ) ) stop('starting: "Upsilon" must be symmetric')
        if ((det(starting$Upsilon) - 0) < 0.000000000000001) stop('starting: "Upsilon" is close to singular')
      } else { #if (K == 1) 
        if (!is.scalar(starting$Upsilon)) stop('starting: "Upsilon" must be a scalar when K = 1')
        if (is.na(starting$Upsilon)) stop('starting: "Upsilon" cannot be NA')
        if (!is.finite(starting$Upsilon)) stop('starting: "Upsilon" cannot be infinite')
        if (starting$Upsilon <= 0) stop('starting: "Upsilon" must be positive')
      }
    }
    
    ###If A starting values is provided
    if ("A" %in% names(starting)) {
      if (K > 1) {
        if (!is.matrix(starting$A)) stop('starting: "A" must be a matrix')
        if (dim(starting$A)[1] != K) stop('starting: "A" must be of dimension K by K')
        if (dim(starting$A)[2] != K) stop('starting: "A" must be a square matrix')
        if (any(is.na(starting$A))) stop('starting: "A" cannot have missing values')
        if (!all(is.finite(starting$A))) stop('starting: "A" cannot have infinite values')
        if ( any( (starting$A) != t(starting$A) ) ) stop('starting: "A" must be symmetric')
        if ((det(starting$A) - 0) < 0.000000000000001) stop('starting: "A" is close to singular')
      } else { #if (K == 1) 
        if (!is.scalar(starting$A)) stop('starting: "A" must be a scalar when K = 1')
        if (is.na(starting$A)) stop('starting: "A" cannot be NA')
        if (!is.finite(starting$A)) stop('starting: "A" cannot be infinite')
      }
    }
    
    ###End starting Values
  }
  
  ###tuning Values
  if (!is.null(tuning)) {
    if (!is.list(tuning)) stop('tuning must be a list')
    if (any(names(tuning) != "Rho")) stop('tuning: Can only contain objects with name "Rho"')
    
    ###If Rho tuning value is provided
    if ("Rho" %in% names(tuning)) {
      if (!is.scalar(tuning$Rho)) stop('tuning: "Rho" must be a scalar')
      if (is.na(tuning$Rho)) stop('tuning: "Rho" cannot be NA')
      if (!is.finite(tuning$Rho)) stop('tuning: "Rho" cannot be infinite')
      if (tuning$Rho < 0) stop('tuning: "Rho" must be non-negative')
    }
    
    ###End tuning Values
  }
  
  ###mcmc Values
  if (!is.null(mcmc)) {
    if (!is.list(mcmc)) stop('mcmc must be a list')
    if (!all(names(mcmc) %in% c("NBurn", "NSims", "NThin", "NPilot"))) stop('mcmc: Can only contain objects with names "NBurn", "NSims", "NThin" and "NPilot"')
    
    ###If NBurn is provided
    if ("NBurn" %in% names(mcmc)) {
      if (!is.scalar(mcmc$NBurn)) stop('mcmc: "NBurn" must be a scalar')
      if (is.na(mcmc$NBurn)) stop('mcmc: "NBurn" cannot be NA')
      if (!is.finite(mcmc$NBurn)) stop('mcmc: "NBurn" cannot be infinite')
      if (!is.wholenumber(mcmc$NBurn) | mcmc$NBurn < 0) stop('mcmc: "NBurn" must be a non-negative integer')
      if (mcmc$NBurn < 100) stop('mcmc: "NBurn" must be at least 100')
    }
    
    ###If NSims is provided
    if ("NSims" %in% names(mcmc)) {
      if (!is.scalar(mcmc$NSims)) stop('mcmc: "NSims" must be a scalar')
      if (is.na(mcmc$NSims)) stop('mcmc: "NSims" cannot be NA')
      if (!is.finite(mcmc$NSims)) stop('mcmc: "NSims" cannot be infinite')
      if (!is.wholenumber(mcmc$NSims) | mcmc$NSims <= 0) stop('mcmc: "NSims" must be a positive integer')
      if (mcmc$NSims < 100) stop('mcmc: "NSims" must be at least 100')
    }
    
    ###If NThin is provided
    if ("NThin" %in% names(mcmc)) {
      if (!is.scalar(mcmc$NThin)) stop('mcmc: "NThin" must be a scalar')
      if (is.na(mcmc$NThin)) stop('mcmc: "NThin" cannot be NA')
      if (!is.finite(mcmc$NThin)) stop('mcmc: "NThin" cannot be infinite')
      if (!is.wholenumber(mcmc$NThin) | mcmc$NThin <= 0) stop('mcmc: "NThin" must be a positive integer')
      # if (!is.wholenumber(mcmc$NSims / mcmc$NThin)) stop('mcmc: "NThin" must be a factor of "NSims"') enforced in Createmcmc();
    }
    
    ###If NPilot is provided
    if ("NPilot" %in% names(mcmc)) {
      if (!is.scalar(mcmc$NPilot)) stop('mcmc: "NPilot" must be a scalar')
      if (is.na(mcmc$NPilot)) stop('mcmc: "NPilot" cannot be NA')
      if (!is.finite(mcmc$NPilot)) stop('mcmc: "NPilot" cannot be infinite')
      if (!is.wholenumber(mcmc$NPilot) | mcmc$NPilot < 0) stop('mcmc: "NPilot" must be a positive integer')
      # if (!is.wholenumber(mcmc$NBurn / mcmc$NPilot)) stop('mcmc: "NPilot" must be a factor of "NBurn"') enforced in Createmcmc();
    }
    
    ###End mcmc Values
  }
  
}



CheckInputsVaryingLjs <- function(formula, data, dist, time, K, LjVec, starting, hypers, tuning, mcmc, family, temporal.structure, spatial.structure, 
                        gamma.shrinkage, include.time, include.space, seasonPeriod, equalTimeDist, spatApprox, alphaSequen, h, storeSpatPredPara, storeWeights) {
  
  ###Data dimensions
  N <- dim(data)[1]
  M <- dim(dist)[1]
  Nu <- length(time)
  O <- N / (M * Nu)
  
  ###Model specifications
  if (!is.logical(gamma.shrinkage)) stop('"gamma.shrinkage" must be a logical')
  if (!is.logical(include.time)) stop('"include.time" must be a logical')
  if (!is.logical(include.space)) stop('"include.space" must be a logical')
  if (!is.logical(equalTimeDist)) stop('"equalTimeDist" must be a logical')
  if (!is.logical(spatApprox)) stop('"spatApprox" must be a logical')
  if (!is.logical(alphaSequen)) stop('"alphaSequen" must be a logical')
  if (!is.logical(storeSpatPredPara)) stop('"storeSpatPredPara" must be a logical')
  if (!is.logical(storeWeights)) stop('"storeWeights" must be a logical')
 
  ###Family
  if ((length(family) != O) & (length(family) != 1)) stop(paste0('family: must have 1 or O = ', O, ' entries'))
  if (!all(family %in% c("normal", "probit", "tobit", "binomial"))) stop('family: All entries must be "normal", "probit", "tobit", or "binomial"')
  
  ###Temporal correlation
  if (!temporal.structure %in% c("ar1", "exponential", "sar1", "sexponential")) stop('temporal.structure: must be one of "ar1", "exponential", "sar1" or"sexponential"')
  if (!is.wholenumber(seasonPeriod) | seasonPeriod < 0) stop('mcmc: "seasonPeriod" must be a positive integer')
  
  ###Spatial correlation
  if (!spatial.structure %in% c("discrete", "continuous")) stop('spatial.structure: must be one of "discrete" or "continuous"')
  if (spatApprox & (spatial.structure != "continuous")) stop('spatial.structure must be "continuous" when spatApprox is TRUE')
  if (!is.wholenumber(h) | h <= 0) stop('h must be a strictly positive integer')
  if (h >= M) stop('h must be strictly smaller than the number of location points')
  
  ###Data and Formula
  if (!inherits(formula, "formula")) stop('"formula" must be of class formula')
  if (!is.data.frame(data)) stop('"data" must be of class data.frame')
  formula.test <- model.frame(formula, data) # check that the variables in formula are in data (will return error)
  
  ###Data checks for trials
  if (!("trials" %in% names(data)) & ("binomial" %in% family)) stop('trials must be specified as a variable in the data frame data if there are observation type(s) from family "binomial"')
  if ("trials" %in% names(data)) {
    Trials <- data$trials 
    if (!("binomial" %in% family)) stop('the data frame data should not contain a variable trials without any observation type from family = "binomial"')
    if (length(Trials) != N) stop(paste0('data$trials must have exactly ', N, ' values')) # I check dimensions later
    if (any(is.na(Trials))) stop("data$trials may have no missing values")
    if (any(!is.finite(Trials))) stop("data$trials must have strictly finite entries")
    if (any(Trials != floor(Trials))) stop("data$trials must have integers only")
    if (any(Trials < 1)) stop("data$trials must contain positive integers only")
  }
  
  ###Data checks for Y
  familyInd <- numeric(length = O)
  if (length(family) == O) {
    for (o in 1:O) {
      if (family[o] == "normal") familyInd[o] <- "normal"
      if (family[o] == "probit") familyInd[o] <- "probit"
      if (family[o] == "tobit") familyInd[o] <- "tobit"
      if (family[o] == "binomial") familyInd[o] <- "binomial"
    }
  }
  if (length(family) == 1) {
    if (family == "normal") familyInd <- rep("normal", O)
    if (family == "probit") familyInd <- rep("probit", O)
    if (family == "tobit") familyInd <- rep("tobit", O)
    if (family == "binomial") familyInd <- rep("binomial", O)
  }
  outcome <- all.vars(formula)[1] # outcome variable "Y"
  Y <- formula.test[, outcome]
  YArray <- array(Y, dim = c(M, O, Nu))
  if (length(Y) != N) stop(paste0('Y must have exactly ', N, 'values'))
  if (any(is.na(Y))) stop("Y may have no missing values")
  if (any(!is.finite(Y))) stop("Y must have strictly finite entries")
  if (any(familyInd == "probit")) {
    for (o in 1:O) {
      if (familyInd[o] == "probit") {
        if ((sum(YArray[ , o, ] == 1) + sum(YArray[ , o, ] == 0)) != (Nu * M)) stop('Y: for "probit" observed data must be binary')
      }
    }
  } 
  if (any(familyInd == "tobit")) {
    for (o in 1:O) {
      if (familyInd[o] == "tobit") {
        if (any(YArray[ , o, ] < 0)) stop('Y: for "tobit" observed data must be non-negative')
      }
    }
  } 
  if (any(familyInd == "binomial")) {
    TrialsArray <- array(Trials, dim = c(M, O, Nu))
    for (o in 1:O) {
      if (familyInd[o] == "binomial") {
        if (any(YArray[ , o, ] < 0)) stop('Y: for "binomial" observed data must be non-negative')
        if (!isTRUE(all(YArray[, o, ] == floor(YArray[ , o, ])))) stop('Y: for "binomial" observed data must be non-negative integers')
        if (any(YArray[, o, ] > TrialsArray[, o, ])) stop('Y: for "binomial" observed data must be less than or equal to the corresponding number of trials')
      }
    }
  } 
  
  ###Family indicator
  FamilyInd <- numeric(length = O)
  if (length(family) == O) {
    for (o in 1:O) {
      if (family[o] == "normal") FamilyInd[o] <- 0
      if (family[o] == "probit") FamilyInd[o] <- 1
      if (family[o] == "tobit") FamilyInd[o] <- 2
      if (family[o] == "binomial") FamilyInd[o] <- 3
    }
  }
  if (length(family) == 1) {
    if (family == "normal") FamilyInd <- rep(0, O)
    if (family == "probit") FamilyInd <- rep(1, O)
    if (family == "tobit") FamilyInd <- rep(2, O)
    if (family == "binomial") FamilyInd <- rep(3, O)
  }
  C <- sum(FamilyInd == 3)
  
  ###Data checks for covariates
  covariates <- all.vars(formula)[-1] # outcome variable
  X <- as.matrix(formula.test[, covariates])
  P <- ncol(X)
  if (any(is.na(X))) stop('Covariates in formula cannot contain missing values')
  if (any(is.infinite(X))) stop('Covariates in formula cannot contain infinite values')
  
  ###Data checks for dist
  if (!is.matrix(dist)) stop('dist must be a matrix')
  if (dim(dist)[1] != M) stop(paste0('dist must be an ', M ,' x ', M, ' dimensional matrix'))
  if (dim(dist)[2] != M) stop('dist must be a square matrix')
  if (any((dist) != t(dist)))  stop('dist must be symmetric')
  if (any(diag(dist) != 0)) stop('dist must have only zeros on the diagonal')
  if (any(is.na(dist))) stop('dist cannot have missing values')
  if (!all(is.finite(dist))) stop('dist cannot have infinite values')
  if (spatial.structure == "discrete") if (length(table(dist)) > 2) stop('dist must only contain binaries (i.e. 0\'s or 1\'s) for "discrete" space')
  
  ###Data checks for time
  if (!is.numeric(time)) stop('time must be a vector')
  if (length(time) != Nu) stop(paste0('time must have length ', Nu))
  if (any(is.na(time))) stop("time may have no missing values")
  if (any(!is.finite(time))) stop("time must have strictly finite entries")
  if (is.unsorted(time)) stop('time vector is not in increasing order')
  if (!all(time >= 0)) stop('time vector has at least one negative point')
  
  ###Data checks for K
  if (missing(K)) stop("K: missing")
  if (!is.scalar(K)) stop('K must be a scalar')
  if (is.na(K)) stop('K cannot be NA')
  if (!is.finite(K)) stop('K cannot be infinite')
  if (!is.wholenumber(K) | K <= 0) stop('K must be a strictly positive integer')
  
  ###Data checks for LjVec
  if (length(LjVec) != K) stop('LjVec must be of length K')
  bool <- logical(length = K)
  for (i in 1:K) bool[i] <- (is.na(LjVec[i]) | !is.wholenumber(LjVec[i]) | LjVec[i] <= 0 | is.infinite(LjVec[i])) 
  if (any(bool)) stop('LjVec: All entries must be positive integers')
  
  ###hypers
  if (!is.null(hypers)) {
    if (!is.list(hypers)) stop('hypers must be a list')
    if (!all(names(hypers) %in% c("Sigma2", "Kappa", "Rho", "Delta", "Beta", "Psi", "Upsilon"))) stop('hypers: Can only contain lists with names "Sigma2", "Kappa", "Rho", "Delta", "Beta", "Psi", or "Upsilon"')
    
    ###If Sigma2 hyperparameters are provided
    if ("Sigma2" %in% names(hypers)) {
      if (any(family %in% c("normal", "probit", "tobit"))) {
        if (!is.list(hypers$Sigma2)) stop('hypers: "Sigma2" must be a list')
        if (!"A" %in% names(hypers$Sigma2)) stop('hypers: "A" value missing')
        if (!is.scalar(hypers$Sigma2$A)) stop('hypers: "A" must be a scalar')
        if (is.na(hypers$Sigma2$A)) stop('hypers: "A" cannot be NA')
        if (!is.finite(hypers$Sigma2$A)) stop('hypers: "A" cannot be infinite')
        if (hypers$Sigma2$A <= 0) stop('hypers: "A" must be strictly positive')
        if (!"B" %in% names(hypers$Sigma2)) stop('hypers: "B" value missing')
        if (!is.scalar(hypers$Sigma2$B)) stop('hypers: "B" must be a scalar')
        if (is.na(hypers$Sigma2$B)) stop('hypers: "B" cannot be NA')
        if (!is.finite(hypers$Sigma2$B)) stop('hypers: "B" cannot be infinite')
        if (hypers$Sigma2$B <= 0) stop('hypers: "B" must be strictly positive')
      } else {
        stop('hypers: "Sigma2" cannot be included for "binomial" likelihood')
      }
    }
    
    ###If Kappa hyperparameters are provided
    if ("Kappa" %in% names(hypers)) {
      if (!is.list(hypers$Kappa)) stop('hypers: "Kappa" must be a list')
      if (!"SmallUpsilon" %in% names(hypers$Kappa)) stop('hypers: "Kappa" value missing for SmallUpsilon')
      if (!is.scalar(hypers$Kappa$SmallUpsilon)) stop('hypers: "SmallUpsilon" must be a scalar')
      if (is.na(hypers$Kappa$SmallUpsilon)) stop('hypers: "SmallUpsilon" cannot be NA')
      if (!is.finite(hypers$Kappa$SmallUpsilon)) stop('hypers: "SmallUpsilon" cannot be infinite')
      if (hypers$Kappa$SmallUpsilon <= 0) stop('hypers: "SmallUpsilon" must be strictly positive')
      if (!"BigTheta" %in% names(hypers$Kappa)) stop('hypers: "BigTheta" value missing')
      if (O > 1) {
        if (hypers$Kappa$SmallUpsilon < O) stop('hypers: "SmallUpsilon" must be greater than or equal to O')
        if (!is.matrix(hypers$Kappa$BigTheta)) stop('hypers: "BigTheta" must be a matrix')
        if (dim(hypers$Kappa$BigTheta)[1] != O) stop('hypers: "BigTheta" must be of dimension O by O')
        if (any(is.na(hypers$Kappa$BigTheta))) stop('hypers: "BigTheta" cannot have missing values')
        if (!all(is.finite(hypers$Kappa$BigTheta))) stop('hypers: "BigTheta" cannot have infinite values')
        if (dim(hypers$Kappa$BigTheta)[2] != O) stop('hypers: "BigTheta" must be a square matrix')
        if ( any( (hypers$Kappa$BigTheta) != t(hypers$Kappa$BigTheta) ) ) stop('hypers: "BigTheta" must be symmetric')
        if ((det(hypers$Kappa$BigTheta) - 0) < 0.00001) stop('hypers: "BigTheta" is close to singular')
      } else { #if (O == 1)
        if (!is.scalar(hypers$Kappa$BigTheta)) stop('hypers: "BigTheta" must be a scalar when O is 1')
        if (is.na(hypers$Kappa$BigTheta)) stop('hypers: "BigTheta" cannot be NA')
        if (!is.finite(hypers$Kappa$BigTheta)) stop('hypers: "BigTheta" cannot be infinite')
        if (hypers$Kappa$BigTheta <= 0) stop('hypers: "BigTheta" must be strictly positive')
      }
    }
    
    ###If Rho hyperparameters are provided
    if ("Rho" %in% names(hypers)) {
      if (spatial.structure == "discrete") {if (!is.null(hypers$Rho)) stop('hypers: When spatial.structure = "discrete", "Rho" must be missing or NULL')}
      if (spatial.structure == "continuous") {
        if (!is.list(hypers$Rho)) stop('hypers: "Rho" must be a list')
        if (!"ARho" %in% names(hypers$Rho)) stop('hypers: "ARho" value missing')
        if (!is.scalar(hypers$Rho$ARho)) stop('hypers: "ARho" must be a scalar')
        if (is.na(hypers$Rho$ARho)) stop('hypers: "ARho" cannot be NA')
        if (!is.finite(hypers$Rho$ARho)) stop('hypers: "ARho" cannot be infinite')
        if (hypers$Rho$ARho <= 0) stop('hypers: "ARho" must be strictly positive')
        if (!"BRho" %in% names(hypers$Rho)) stop('hypers: "BRho" value missing')
        if (!is.scalar(hypers$Rho$BRho)) stop('hypers: "BRho" must be a scalar')
        if (is.na(hypers$Rho$BRho)) stop('hypers: "BRho" cannot be NA')
        if (!is.finite(hypers$Rho$BRho)) stop('hypers: "BRho" cannot be infinite')
        if (hypers$Rho$BRho <= 0) stop('hypers: "BRho" must be strictly positive')
        if (hypers$Rho$BRho < hypers$Rho$ARho) stop('hypers: "BRho" must be greater than "ARho"')
      }
    }
    
    ###If Delta hyperparameters are provided
    if ("Delta" %in% names(hypers)) {
      if (!is.list(hypers$Delta)) stop('hypers: "Delta" must be a list')
      if (!"A1" %in% names(hypers$Delta)) stop('hypers: "A1" value missing')
      if (!is.scalar(hypers$Delta$A1)) stop('hypers: "A1" must be a scalar')
      if (is.na(hypers$Delta$A1)) stop('hypers: "A1" cannot be NA')
      if (!is.finite(hypers$Delta$A1)) stop('hypers: "A1" cannot be infinite')
      if (hypers$Delta$A1 <= 0) stop('hypers: "A1" must be strictly positive')
      if (!"A2" %in% names(hypers$Delta)) stop('hypers: "A2" value missing')
      if (!is.scalar(hypers$Delta$A2)) stop('hypers: "A2" must be a scalar')
      if (is.na(hypers$Delta$A2)) stop('hypers: "A2" cannot be NA')
      if (!is.finite(hypers$Delta$A2)) stop('hypers: "A2" cannot be infinite')
      if (hypers$Delta$A2 <= 0) stop('hypers: "A2" must be strictly positive')
    }
    
    ###If Beta hyperparameters are provided
    if ("Beta" %in% names(hypers)) {
      if (P == 0) stop('hypers: "Beta" should not be provided when there are no coviariate(s)')
      if (!is.list(hypers$Beta)) stop('hypers: "Beta" must be a list')
      if (!"MuBeta" %in% names(hypers$Beta)) stop('hypers: "MuBeta" value missing')
      if (!length(hypers$Beta$MuBeta) == P) stop('hypers: "MuBeta" must be a vector of length P')
      if (any(is.na(hypers$Beta$MuBeta))) stop('hypers: "MuBeta" cannot contain NA value(s)')
      if (any(!is.finite(hypers$Beta$MuBeta))) stop('hypers: "MuBeta" cannot contain infinite value(s)')
      if (!"SigmaBeta" %in% names(hypers$Beta)) stop('hypers: "SigmaBeta" value missing')
      if (P == 1){
        if (!is.scalar(hypers$Beta$SigmaBeta)) stop('hypers: "SigmaBeta" must be a scalar when P = 1')
        if (is.na(hypers$Beta$SigmaBeta)) stop('hypers: "SigmaBeta" cannot be NA')
        if (!is.finite(hypers$Beta$SigmaBeta)) stop('hypers: "SigmaBeta" cannot be infinite')
        if (hypers$Beta$SigmaBeta <= 0) stop('hypers: "SigmaBeta" must be strictly positive')
      } else { #if (P > 1)
        if (!is.matrix(hypers$Beta$SigmaBeta)) stop('hypers: "SigmaBeta" must be a matrix')
        if (dim(hypers$Beta$SigmaBeta)[1] != P) stop('hypers: "SigmaBeta" must be of dimension P by P')
        if (any(is.na(hypers$Beta$SigmaBeta))) stop('hypers: "SigmaBeta" cannot have missing values')
        if (!all(is.finite(hypers$Beta$SigmaBeta))) stop('hypers: "SigmaBeta" cannot have infinite values')
        if (dim(hypers$Beta$SigmaBeta)[2] != P) stop('hypers: "SigmaBeta" must be a square matrix')
        if ( any( (hypers$Beta$SigmaBeta) != t(hypers$Beta$SigmaBeta) ) ) stop('hypers: "SigmaBeta" must be symmetric')
        if ((det(hypers$Beta$SigmaBeta) - 0) < 0.00001) stop('hypers: "SigmaBeta" is close to singular')
      }      
    }
    
    ###If Upsilon hyperparameters are provided
    if ("Upsilon" %in% names(hypers)) {
      if (!is.list(hypers$Upsilon)) stop('hypers: "Upsilon" must be a list')
      if (!"Zeta" %in% names(hypers$Upsilon)) stop('hypers: "Zeta" value missing')
      if (!is.scalar(hypers$Upsilon$Zeta)) stop('hypers: "Zeta" must be a scalar')
      if (is.na(hypers$Upsilon$Zeta)) stop('hypers: "Zeta" cannot be NA')
      if (!is.finite(hypers$Upsilon$Zeta)) stop('hypers: "Zeta" cannot be infinite')
      if (!"Omega" %in% names(hypers$Upsilon)) stop('hypers: "Omega" value missing')
      if (K > 1) {
        if (hypers$Upsilon$Zeta < K) stop('hypers: "Zeta" must be greater than or equal to K')
        if (!is.matrix(hypers$Upsilon$Omega)) stop('hypers: "Omega" must be a matrix')
        if (dim(hypers$Upsilon$Omega)[1] != K) stop('hypers: "Omega" must be K dimensional')
        if (any(is.na(hypers$Upsilon$Omega))) stop('hypers: "Omega" cannot have missing values')
        if (!all(is.finite(hypers$Upsilon$Omega))) stop('hypers: "Omega" cannot have infinite values')
        if (dim(hypers$Upsilon$Omega)[2] != K) stop('hypers: "Omega" must be square')
        if ( any( (hypers$Upsilon$Omega) != t(hypers$Upsilon$Omega) ) ) stop('hypers: "Omega" must be symmetric')
        if ((det(hypers$Upsilon$Omega) - 0) < 0.00001) stop('hypers: "Omega" is close to singular')
      } else { #if (K == 1) 
        if (!is.scalar(hypers$Upsilon$Omega)) stop('hypers: "Omega" must be a scalar when K = 1')
        if (is.na(hypers$Upsilon$Omega)) stop('hypers: "Omega" cannot be NA')
        if (!is.finite(hypers$Upsilon$Omega)) stop('hypers: "Omega" cannot be infinite')
        if (hypers$Upsilon$Omega <= 0) stop('hypers: "Omega" must be strictly positive')
      }
    }
    
    ###If Psi hyperparameters are provided
    if ("Psi" %in% names(hypers)) {
      if (!is.list(hypers$Psi)) stop('hypers: "Psi" must be a list')
      if (temporal.structure %in% c("exponential", "sexponential")) {
        if (!"APsi" %in% names(hypers$Psi)) stop('hypers: "APsi" value missing')
        if (!is.scalar(hypers$Psi$APsi)) stop('hypers: "APsi" must be a scalar')
        if (is.na(hypers$Psi$APsi)) stop('hypers: "APsi" cannot be NA')
        if (!is.finite(hypers$Psi$APsi)) stop('hypers: "APsi" cannot be infinite')
        if (!"BPsi" %in% names(hypers$Psi)) stop('hypers: "BPsi" value missing')
        if (!is.scalar(hypers$Psi$BPsi)) stop('hypers: "BPsi" must be a scalar')
        if (is.na(hypers$Psi$BPsi)) stop('hypers: "BPsi" cannot be NA')
        if (!is.finite(hypers$Psi$BPsi)) stop('hypers: "BPsi" cannot be infinite')
        if (hypers$Psi$APsi < 0) stop('hypers: "APsi" must be non-negative')
        if (hypers$Psi$BPsi <= 0) stop('hypers: "BPsi" must be strictly positive')
        if (hypers$Psi$BPsi < hypers$Psi$APsi) stop('hypers: "BPsi" must be greater than "APsi"')
      } else { #if (temporal.structure %in% c("ar1", "sar1")) 
        if (!"APsi" %in% names(hypers$Psi)) stop('hypers: "APsi" value missing')
        if (!is.scalar(hypers$Psi$APsi)) stop('hypers: "APsi" must be a scalar')
        if (is.na(hypers$Psi$APsi)) stop('hypers: "APsi" cannot be NA')
        if (!is.finite(hypers$Psi$APsi)) stop('hypers: "APsi" cannot be infinite')
        if (!"BPsi" %in% names(hypers$Psi)) stop('hypers: "BPsi" value missing')
        if (!is.scalar(hypers$Psi$BPsi)) stop('hypers: "BPsi" must be a scalar')
        if (is.na(hypers$Psi$BPsi)) stop('hypers: "BPsi" cannot be NA')
        if (!is.finite(hypers$Psi$BPsi)) stop('hypers: "BPsi" cannot be infinite')
        if ((hypers$Psi$APsi < -1) | (hypers$Psi$APsi > 1)) stop('hypers: "APsi" must be in the range (-1, 1)')
        if ((hypers$Psi$BPsi < -1) | (hypers$Psi$BPsi > 1)) stop('hypers: "BPsi" must be in the range (-1, 1)')
        if (hypers$Psi$BPsi < hypers$Psi$APsi) stop('hypers: "BPsi" must be greater than "APsi"')
        if (!"Beta" %in% names(hypers$Psi)) stop('hypers: "Beta" value missing')
        if (!is.scalar(hypers$Psi$Beta)) stop('hypers: "Beta" must be a scalar')
        if (is.na(hypers$Psi$Beta)) stop('hypers: "Beta" cannot be NA')
        if (!is.finite(hypers$Psi$Beta)) stop('hypers: "Beta" cannot be infinite')
        if (!"Gamma" %in% names(hypers$Psi)) stop('hypers: "Gamma" value missing')
        if (!is.scalar(hypers$Psi$Gamma)) stop('hypers: "Gamma" must be a scalar')
        if (is.na(hypers$Psi$Gamma)) stop('hypers: "Gamma" cannot be NA')
        if (!is.finite(hypers$Psi$Gamma)) stop('hypers: "Gamma" cannot be infinite')
        if (hypers$Psi$Beta <= 0) stop('hypers: "Beta" must be strictly positive')
        if (hypers$Psi$Gamma <= 0) stop('hypers: "Gamma" must be strictly positive')
      } 
    }
    
    ###End Hyperparameters
  }
  
  ###starting Values
  if (!is.null(starting)) {
    if (!is.list(starting)) stop('starting must be a list')
    if (!all(names(starting) %in% c("Sigma2", "Kappa", "Rho", "Delta", "Psi", "Upsilon", "Beta"))) stop('starting: Can only contain objects with names "Sigma2", "Kappa", "Rho", "Delta", "Beta", "Psi", and "Upsilon"')
    
    ###If Delta starting values is provided
    if ("Delta" %in% names(starting)) {
      if ((!is.vector(starting$Delta)) & (!is.scalar(starting$Delta))) stop('starting: "Delta" must be a scalar or a vector')
      if (is.vector(starting$Delta)) {
        if (!is.numeric(starting$Delta)) stop('starting: "Delta" must be a numeric vector')
        if (length(starting$Delta) != K) stop('starting: "Delta" must be length K')
        if (any(is.na(starting$Delta))) stop('starting: "Delta" cannot have missing values')
        if (!all(is.finite(starting$Delta))) stop('starting: "Delta" cannot have infinite values')
        if (any(starting$Delta < 0)) stop('starting: "Delta" cannot have non-negative values')
      } else if (is.scalar(starting$Delta)) {
        if (is.na(starting$Delta)) stop('starting: "Delta" cannot be NA')
        if (!is.finite(starting$Delta)) stop('starting: "Delta" cannot be infinite')
        if (starting$Delta < 0) stop('starting: "Delta" must be non-negative')
      }   
    }
    
    ###If Beta starting values is provided
    if ("Beta" %in% names(starting)) {
      if ((!is.vector(starting$Beta)) & (!is.scalar(starting$Beta))) stop('starting: "Beta" must be a scalar or a vector')
      if (is.vector(starting$Beta)) {
        if (!is.numeric(starting$Beta)) stop('starting: "Beta" must be a numeric vector')
        if (length(starting$Beta) != P) stop('starting: "Beta" must be length P')
        if (any(is.na(starting$Beta))) stop('starting: "Beta" cannot have missing values')
        if (!all(is.finite(starting$Beta))) stop('starting: "Beta" cannot have infinite values')
      } else if (is.scalar(starting$Beta)) {
        if (is.na(starting$Beta)) stop('starting: "Beta" cannot be NA')
        if (!is.finite(starting$Beta)) stop('starting: "Beta" cannot be infinite')
      }   
    }
    
    ###If Sigma2 starting values is provided
    if ("Sigma2" %in% names(starting)) {
      if (any(family %in% c("normal", "probit", "tobit"))) {
        if ((!is.matrix(starting$Sigma2)) & (!is.scalar(starting$Sigma2))) stop('starting: "Sigma2" must be a scalar or a matrix')
        if (is.matrix(starting$Sigma2)) {
          if (dim(starting$Sigma2)[1] != M) stop(paste0('starting: "Sigma2" must have', M, 'rows'))
          if (dim(starting$Sigma2)[2] != (O - C)) stop(paste0('starting: "Sigma2" must have', O - C, 'columns'))
          if (any(is.na(starting$Sigma2))) stop('starting: "Sigma2" cannot have missing values')
          if (!all(is.finite(starting$Sigma2))) stop('starting: "Sigma2" cannot have infinite values')
          if (any(starting$Sigma2 <= 0)) stop('starting: all values in "Sigma2" must be strictly positive')
        } else if (is.scalar(starting$Sigma2)) {
          if (is.na(starting$Sigma2)) stop('starting: "Sigma2" cannot be NA')
          if (!is.finite(starting$Sigma2)) stop('starting: "Sigma2" cannot be infinite')
          if (starting$Sigma2 <= 0) stop('starting: "Sigma2" must be positive')
        }        
      } else stop('starting: "Sigma2" does not get included for "binomial" likelihood')
    }
    
    ###If Kappa starting values is provided
    if ("Kappa" %in% names(starting)) {
      if (O > 1) {
        if (!is.matrix(starting$Kappa)) stop('starting: "Kappa" must be a matrix')
        if (dim(starting$Kappa)[1] != O) stop('starting: "Kappa" must be of dimension O by O')
        if (dim(starting$Kappa)[2] != O) stop('starting: "Kappa" must be a square matrix')
        if (any(is.na(starting$Kappa))) stop('starting: "Kappa" cannot have missing values')
        if (!all(is.finite(starting$Kappa))) stop('starting: "Kappa" cannot have infinite values')
        if ( any( (starting$Kappa) != t(starting$Kappa) ) ) stop('starting: "Kappa" must be symmetric')
        if ((det(starting$Kappa) - 0) < 0.0000000001) stop('starting: "Kappa" is close to singular')
      } else { # if (O == 1) 
        if (!is.scalar(starting$Kappa)) stop('starting: "Kappa" must be a scalar when O = 1')
        if (is.na(starting$Kappa)) stop('starting: "Kappa" cannot be NA')
        if (!is.finite(starting$Kappa)) stop('starting: "Kappa" cannot be infinite')
        if (starting$Kappa <= 0) stop('starting: "Kappa" must be positive')
      }
    }
    
    ###If Rho starting values is provided
    if ("Rho" %in% names(starting)) {
      if (!is.scalar(starting$Rho)) stop('starting: "Rho" must be a scalar')
      if (is.na(starting$Rho)) stop('starting: "Rho" cannot be NA')
      if (!is.finite(starting$Rho)) stop('starting: "Rho" cannot be infinite')
      if (spatial.structure == "discrete") {
        if ((starting$Rho <= 0) | (starting$Rho >= 1)) stop('starting: "Rho" must be in (0, 1) for discrete spatial process')
      }
    }
    
    ###If Upsilon starting values is provided
    if ("Upsilon" %in% names(starting)) {
      if (K > 1) {
        if (!is.matrix(starting$Upsilon)) stop('starting: "Upsilon" must be a matrix')
        if (dim(starting$Upsilon)[1] != K) stop('starting: "Upsilon" must be of dimension K by K')
        if (dim(starting$Upsilon)[2] != K) stop('starting: "Upsilon" must be a square matrix')
        if (any(is.na(starting$Upsilon))) stop('starting: "Upsilon" cannot have missing values')
        if (!all(is.finite(starting$Upsilon))) stop('starting: "Upsilon" cannot have infinite values')
        if (sum( !( (starting$Upsilon) == t(starting$Upsilon) ) ) > 0) stop('starting: "Upsilon" must be symmetric')
        if ((det(starting$Upsilon) - 0) < 0.000000000000001) stop('starting: "Upsilon" is close to singular')
      } else { # if (K == 1) 
        if (!is.scalar(starting$Upsilon)) stop('starting: "Upsilon" must be a scalar when K = 1')
        if (is.na(starting$Upsilon)) stop('starting: "Upsilon" cannot be NA')
        if (!is.finite(starting$Upsilon)) stop('starting: "Upsilon" cannot be infinite')
        if (starting$Upsilon <= 0) stop('starting: "Upsilon" must be positive')
      }
    }
    
    ###If Psi starting values is provided
    if ("Psi" %in% names(starting)) {
      if (!is.scalar(starting$Psi)) stop('starting: "Psi" must be a scalar')
      if (is.na(starting$Psi)) stop('starting: "Psi" cannot be NA')
      if (!is.finite(starting$Psi)) stop('starting: "Psi" cannot be infinite')
    }
    
    ###End starting Values
  }
  
  ###tuning Values
  if (!is.null(tuning)) {
    if (!is.list(tuning)) stop('tuning must be a list')
    if (!all(names(tuning) %in% c("Psi", "Rho"))) stop('tuning: Can only contain objects with names "Psi", "Rho"')
    
    ###If Psi tuning value is provided
    if ("Psi" %in% names(tuning)) {
      if (!is.scalar(tuning$Psi)) stop('tuning: "Psi" must be a scalar')
      if (is.na(tuning$Psi)) stop('tuning: "Psi" cannot be NA')
      if (!is.finite(tuning$Psi)) stop('tuning: "Psi" cannot be infinite')
      if (tuning$Psi < 0) stop('tuning: "Psi" must be non-negative')
    }
    
    ###If Rho tuning value is provided
    if ("Rho" %in% names(tuning)) {
      if (!is.scalar(tuning$Rho)) stop('tuning: "Rho" must be a scalar')
      if (is.na(tuning$Rho)) stop('tuning: "Rho" cannot be NA')
      if (!is.finite(tuning$Rho)) stop('tuning: "Rho" cannot be infinite')
      if (tuning$Rho < 0) stop('tuning: "Rho" must be non-negative')
    }
    
    ###End tuning Values
  }
  
  ###mcmc Values
  if (!is.null(mcmc)) {
    if (!is.list(mcmc)) stop('mcmc must be a list')
    if (!all(names(mcmc) %in% c("NBurn", "NSims", "NThin", "NPilot"))) stop('mcmc: Can only contain objects with names "NBurn", "NSims", "NThin" and "NPilot"')
    
    ###If NBurn is provided
    if ("NBurn" %in% names(mcmc)) {
      if (!is.scalar(mcmc$NBurn)) stop('mcmc: "NBurn" must be a scalar')
      if (is.na(mcmc$NBurn)) stop('mcmc: "NBurn" cannot be NA')
      if (!is.finite(mcmc$NBurn)) stop('mcmc: "NBurn" cannot be infinite')
      if (!is.wholenumber(mcmc$NBurn) | mcmc$NBurn < 0) stop('mcmc: "NBurn" must be a non-negative integer')
      if (mcmc$NBurn < 100) stop('mcmc: "NBurn" must be at least 100')
    }
    
    ###If NSims is provided
    if ("NSims" %in% names(mcmc)) {
      if (!is.scalar(mcmc$NSims)) stop('mcmc: "NSims" must be a scalar')
      if (is.na(mcmc$NSims)) stop('mcmc: "NSims" cannot be NA')
      if (!is.finite(mcmc$NSims)) stop('mcmc: "NSims" cannot be infinite')
      if (!is.wholenumber(mcmc$NSims) | mcmc$NSims <= 0) stop('mcmc: "NSims" must be a positive integer')
      if (mcmc$NSims < 100) stop('mcmc: "NSims" must be at least 100')
    }
    
    ###If NThin is provided
    if ("NThin" %in% names(mcmc)) {
      if (!is.scalar(mcmc$NThin)) stop('mcmc: "NThin" must be a scalar')
      if (is.na(mcmc$NThin)) stop('mcmc: "NThin" cannot be NA')
      if (!is.finite(mcmc$NThin)) stop('mcmc: "NThin" cannot be infinite')
      if (!is.wholenumber(mcmc$NThin) | mcmc$NThin <= 0) stop('mcmc: "NThin" must be a positive integer')
      # if (!is.wholenumber(mcmc$NSims / mcmc$NThin)) stop('mcmc: "NThin" must be a factor of "NSims"') enforced in Createmcmc();
    }
    
    ###If NPilot is provided
    if ("NPilot" %in% names(mcmc)) {
      if (!is.scalar(mcmc$NPilot)) stop('mcmc: "NPilot" must be a scalar')
      if (is.na(mcmc$NPilot)) stop('mcmc: "NPilot" cannot be NA')
      if (!is.finite(mcmc$NPilot)) stop('mcmc: "NPilot" cannot be infinite')
      if (!is.wholenumber(mcmc$NPilot) | mcmc$NPilot < 0) stop('mcmc: "NPilot" must be a positive integer')
      # if (!is.wholenumber(mcmc$NBurn / mcmc$NPilot)) stop('mcmc: "NPilot" must be a factor of "NBurn"') enforced in Createmcmc();
    }
    
    ###End mcmc Values
  }
  
}

VAR1CheckInputsVaryingLjs <- function(formula, data, dist, Nu, K, LjVec, starting, hypers, tuning, 
                                                       mcmc, family, spatial.structure, gamma.shrinkage, include.space,
                                                       spatApprox, alphaSequen, h, storeSpatPredPara, storeWeights) {
  
  ###Data dimensions
  N <- dim(data)[1]
  M <- dim(dist)[1]
  O <- N / (M * Nu)
  
  ###Model specifications
  if (!is.logical(gamma.shrinkage)) stop('"gamma.shrinkage" must be a logical')
  if (!is.logical(include.space)) stop('"include.space" must be a logical')
  if (!is.logical(spatApprox)) stop('"spatApprox" must be a logical')
  if (!is.logical(alphaSequen)) stop('"alphaSequen" must be a logical')
  if (!is.logical(storeSpatPredPara)) stop('"storeSpatPredPara" must be a logical')
  if (!is.logical(storeWeights)) stop('"storeWeights" must be a logical')
  
  ###Family
  if ((length(family) != O) & (length(family) != 1)) stop(paste0('family: must have 1 or O = ', O, ' entries'))
  if (!all(family %in% c("normal", "probit", "tobit", "binomial"))) stop('family: All entries must be "normal", "probit", "tobit", or "binomial"')
  
  ###Spatial correlation
  if (!spatial.structure %in% c("discrete", "continuous")) stop('spatial.structure: must be one of "discrete" or "continuous"')
  if (spatApprox & (spatial.structure != "continuous")) stop('spatial.structure must be "continuous" when spatApprox is TRUE')
  if (!is.wholenumber(h) | h <= 0) stop('h must be a strictly positive integer')
  if (h >= M) stop('h must be strictly smaller than the number of location points')
  
  ###Data and Formula
  if (!inherits(formula, "formula")) stop('"formula" must be of class formula')
  if (!is.data.frame(data)) stop('"data" must be of class data.frame')
  formula.test <- model.frame(formula, data) # check that the variables in formula are in data (will return error)
  
  ###Data checks for trials
  if (!("trials" %in% names(data)) & ("binomial" %in% family)) stop('trials must be specified as a variable in the data frame data if there are observation type(s) from family "binomial"')
  if ("trials" %in% names(data)) {
    Trials <- data$trials 
    if (!("binomial" %in% family)) stop('the data frame data should not contain a variable trials without any observation type from family = "binomial"')
    if (length(Trials) != N) stop(paste0('data$trials must have exactly ', N, ' values')) # I check dimensions later
    if (any(is.na(Trials))) stop("data$trials may have no missing values")
    if (any(!is.finite(Trials))) stop("data$trials must have strictly finite entries")
    if (any(Trials != floor(Trials))) stop("data$trials must have integers only")
    if (any(Trials < 1)) stop("data$trials must contain positive integers only")
  }
  
  ###Data checks for Y
  familyInd <- numeric(length = O)
  if (length(family) == O) {
    for (o in 1:O) {
      if (family[o] == "normal") familyInd[o] <- "normal"
      if (family[o] == "probit") familyInd[o] <- "probit"
      if (family[o] == "tobit") familyInd[o] <- "tobit"
      if (family[o] == "binomial") familyInd[o] <- "binomial"
    }
  }
  if (length(family) == 1) {
    if (family == "normal") familyInd <- rep("normal", O)
    if (family == "probit") familyInd <- rep("probit", O)
    if (family == "tobit") familyInd <- rep("tobit", O)
    if (family == "binomial") familyInd <- rep("binomial", O)
  }
  outcome <- all.vars(formula)[1] # outcome variable "Y"
  Y <- formula.test[, outcome]
  YArray <- array(Y, dim = c(M, O, Nu))
  if (length(Y) != N) stop(paste0('Y must have exactly ', N, 'values'))
  if (any(is.na(Y))) stop("Y may have no missing values")
  if (any(!is.finite(Y))) stop("Y must have strictly finite entries")
  if (any(familyInd == "probit")) {
    for (o in 1:O) {
      if (familyInd[o] == "probit") {
        if ((sum(YArray[ , o, ] == 1) + sum(YArray[ , o, ] == 0)) != (Nu * M)) stop('Y: for "probit" observed data must be binary')
      }
    }
  } 
  if (any(familyInd == "tobit")) {
    for (o in 1:O) {
      if (familyInd[o] == "tobit") {
        if (any(YArray[ , o, ] < 0)) stop('Y: for "tobit" observed data must be non-negative')
      }
    }
  } 
  if (any(familyInd == "binomial")) {
    TrialsArray <- array(Trials, dim = c(M, O, Nu))
    for (o in 1:O) {
      if (familyInd[o] == "binomial") {
        if (any(YArray[ , o, ] < 0)) stop('Y: for "binomial" observed data must be non-negative')
        if (!isTRUE(all(YArray[, o, ] == floor(YArray[ , o, ])))) stop('Y: for "binomial" observed data must be non-negative integers')
        if (any(YArray[, o, ] > TrialsArray[, o, ])) stop('Y: for "binomial" observed data must be less than or equal to the corresponding number of trials')
      }
    }
  } 
  
  ###Family indicator
  FamilyInd <- numeric(length = O)
  if (length(family) == O) {
    for (o in 1:O) {
      if (family[o] == "normal") FamilyInd[o] <- 0
      if (family[o] == "probit") FamilyInd[o] <- 1
      if (family[o] == "tobit") FamilyInd[o] <- 2
      if (family[o] == "binomial") FamilyInd[o] <- 3
    }
  }
  if (length(family) == 1) {
    if (family == "normal") FamilyInd <- rep(0, O)
    if (family == "probit") FamilyInd <- rep(1, O)
    if (family == "tobit") FamilyInd <- rep(2, O)
    if (family == "binomial") FamilyInd <- rep(3, O)
  }
  C <- sum(FamilyInd == 3)
  
  ###Data checks for covariates
  covariates <- all.vars(formula)[-1] # outcome variable
  X <- as.matrix(formula.test[, covariates])
  P <- ncol(X)
  if (any(is.na(X))) stop('Covariates in formula cannot contain missing values')
  if (any(is.infinite(X))) stop('Covariates in formula cannot contain infinite values')
  
  ###Data checks for dist
  if (!is.matrix(dist)) stop('dist must be a matrix')
  if (dim(dist)[1] != M) stop(paste0('dist must be an ', M ,' x ', M, ' dimensional matrix'))
  if (dim(dist)[2] != M) stop('dist must be a square matrix')
  if (any((dist) != t(dist)))  stop('dist must be symmetric')
  if (any(diag(dist) != 0)) stop('dist must have only zeros on the diagonal')
  if (any(is.na(dist))) stop('dist cannot have missing values')
  if (!all(is.finite(dist))) stop('dist cannot have infinite values')
  if (spatial.structure == "discrete") if (length(table(dist)) > 2) stop('dist must only contain binaries (i.e. 0\'s or 1\'s) for "discrete" space')

  ###Data checks for K
  if (missing(K)) stop("K: missing")
  if (!is.scalar(K)) stop('K must be a scalar')
  if (is.na(K)) stop('K cannot be NA')
  if (!is.finite(K)) stop('K cannot be infinite')
  if (!is.wholenumber(K) | K <= 0) stop('K must be a strictly positive integer')

  ###Data checks for LjVec
  if (length(LjVec) != K) stop('LjVec must be of length K')
  bool <- logical(length = K)
  for (i in 1:K) bool[i] <- (is.na(LjVec[i]) | !is.wholenumber(LjVec[i]) | LjVec[i] <= 0 | is.infinite(LjVec[i])) 
  if (any(bool)) stop('LjVec: All entries must be positive integers')

  ###hypers
  if (!is.null(hypers)) {
  if (!is.list(hypers)) stop('hypers must be a list')
  if (!all(names(hypers) %in% c("Sigma2", "Kappa", "Rho", "Delta", "Beta", "Upsilon", "A"))) stop('hypers: Can only contain lists with names "Sigma2", "Kappa", "Rho", "Delta", "Beta", "Upsilon", or "A"')
  
  ###If Sigma2 hyperparameters are provided
  if ("Sigma2" %in% names(hypers)) {
    if (any(family %in% c("normal", "probit", "tobit"))) {
      if (!is.list(hypers$Sigma2)) stop('hypers: "Sigma2" must be a list')
      if (!"A" %in% names(hypers$Sigma2)) stop('hypers: "A" value missing')
      if (!is.scalar(hypers$Sigma2$A)) stop('hypers: "A" must be a scalar')
      if (is.na(hypers$Sigma2$A)) stop('hypers: "A" cannot be NA')
      if (!is.finite(hypers$Sigma2$A)) stop('hypers: "A" cannot be infinite')
      if (hypers$Sigma2$A <= 0) stop('hypers: "A" must be strictly positive')
      if (!"B" %in% names(hypers$Sigma2)) stop('hypers: "B" value missing')
      if (!is.scalar(hypers$Sigma2$B)) stop('hypers: "B" must be a scalar')
      if (is.na(hypers$Sigma2$B)) stop('hypers: "B" cannot be NA')
      if (!is.finite(hypers$Sigma2$B)) stop('hypers: "B" cannot be infinite')
      if (hypers$Sigma2$B <= 0) stop('hypers: "B" must be strictly positive')
    } else {
      stop('hypers: "Sigma2" cannot be included for "binomial" likelihood')
    }
  }
  
  ###If Kappa hyperparameters are provided
  if ("Kappa" %in% names(hypers)) {
    if (!is.list(hypers$Kappa)) stop('hypers: "Kappa" must be a list')
    if (!"SmallUpsilon" %in% names(hypers$Kappa)) stop('hypers: "Kappa" value missing for SmallUpsilon')
    if (!is.scalar(hypers$Kappa$SmallUpsilon)) stop('hypers: "SmallUpsilon" must be a scalar')
    if (is.na(hypers$Kappa$SmallUpsilon)) stop('hypers: "SmallUpsilon" cannot be NA')
    if (!is.finite(hypers$Kappa$SmallUpsilon)) stop('hypers: "SmallUpsilon" cannot be infinite')
    if (hypers$Kappa$SmallUpsilon <= 0) stop('hypers: "SmallUpsilon" must be strictly positive')
    if (!"BigTheta" %in% names(hypers$Kappa)) stop('hypers: "BigTheta" value missing')
    if (O > 1) {
      if (hypers$Kappa$SmallUpsilon < O) stop('hypers: "SmallUpsilon" must be greater than or equal to O')
      if (!is.matrix(hypers$Kappa$BigTheta)) stop('hypers: "BigTheta" must be a matrix')
      if (dim(hypers$Kappa$BigTheta)[1] != O) stop('hypers: "BigTheta" must be of dimension O by O')
      if (any(is.na(hypers$Kappa$BigTheta))) stop('hypers: "BigTheta" cannot have missing values')
      if (!all(is.finite(hypers$Kappa$BigTheta))) stop('hypers: "BigTheta" cannot have infinite values')
      if (dim(hypers$Kappa$BigTheta)[2] != O) stop('hypers: "BigTheta" must be a square matrix')
      if ( any( (hypers$Kappa$BigTheta) != t(hypers$Kappa$BigTheta) ) ) stop('hypers: "BigTheta" must be symmetric')
      if ((det(hypers$Kappa$BigTheta) - 0) < 0.00001) stop('hypers: "BigTheta" is close to singular')
    } else { #if (O == 1)
      if (!is.scalar(hypers$Kappa$BigTheta)) stop('hypers: "BigTheta" must be a scalar when O is 1')
      if (is.na(hypers$Kappa$BigTheta)) stop('hypers: "BigTheta" cannot be NA')
      if (!is.finite(hypers$Kappa$BigTheta)) stop('hypers: "BigTheta" cannot be infinite')
      if (hypers$Kappa$BigTheta <= 0) stop('hypers: "BigTheta" must be strictly positive')
    }
  }
  
  ###If Rho hyperparameters are provided
  if ("Rho" %in% names(hypers)) {
    if (spatial.structure == "discrete") {if (!is.null(hypers$Rho)) stop('hypers: When spatial.structure = "discrete", "Rho" must be missing or NULL')}
    if (spatial.structure == "continuous") {
      if (!is.list(hypers$Rho)) stop('hypers: "Rho" must be a list')
      if (!"ARho" %in% names(hypers$Rho)) stop('hypers: "ARho" value missing')
      if (!is.scalar(hypers$Rho$ARho)) stop('hypers: "ARho" must be a scalar')
      if (is.na(hypers$Rho$ARho)) stop('hypers: "ARho" cannot be NA')
      if (!is.finite(hypers$Rho$ARho)) stop('hypers: "ARho" cannot be infinite')
      if (hypers$Rho$ARho <= 0) stop('hypers: "ARho" must be strictly positive')
      if (!"BRho" %in% names(hypers$Rho)) stop('hypers: "BRho" value missing')
      if (!is.scalar(hypers$Rho$BRho)) stop('hypers: "BRho" must be a scalar')
      if (is.na(hypers$Rho$BRho)) stop('hypers: "BRho" cannot be NA')
      if (!is.finite(hypers$Rho$BRho)) stop('hypers: "BRho" cannot be infinite')
      if (hypers$Rho$BRho <= 0) stop('hypers: "BRho" must be strictly positive')
      if (hypers$Rho$BRho < hypers$Rho$ARho) stop('hypers: "BRho" must be greater than "ARho"')
    }
  }
  
  ###If Delta hyperparameters are provided
  if ("Delta" %in% names(hypers)) {
    if (!is.list(hypers$Delta)) stop('hypers: "Delta" must be a list')
    if (!"A1" %in% names(hypers$Delta)) stop('hypers: "A1" value missing')
    if (!is.scalar(hypers$Delta$A1)) stop('hypers: "A1" must be a scalar')
    if (is.na(hypers$Delta$A1)) stop('hypers: "A1" cannot be NA')
    if (!is.finite(hypers$Delta$A1)) stop('hypers: "A1" cannot be infinite')
    if (hypers$Delta$A1 <= 0) stop('hypers: "A1" must be strictly positive')
    if (!"A2" %in% names(hypers$Delta)) stop('hypers: "A2" value missing')
    if (!is.scalar(hypers$Delta$A2)) stop('hypers: "A2" must be a scalar')
    if (is.na(hypers$Delta$A2)) stop('hypers: "A2" cannot be NA')
    if (!is.finite(hypers$Delta$A2)) stop('hypers: "A2" cannot be infinite')
    if (hypers$Delta$A2 <= 0) stop('hypers: "A2" must be strictly positive')
  }
  
  ###If Beta hyperparameters are provided
  if ("Beta" %in% names(hypers)) {
    if (P == 0) stop('hypers: "Beta" should not be provided when there are no coviariate(s)')
    if (!is.list(hypers$Beta)) stop('hypers: "Beta" must be a list')
    if (!"MuBeta" %in% names(hypers$Beta)) stop('hypers: "MuBeta" value missing')
    if (!length(hypers$Beta$MuBeta) == P) stop('hypers: "MuBeta" must be a vector of length P')
    if (any(is.na(hypers$Beta$MuBeta))) stop('hypers: "MuBeta" cannot contain NA value(s)')
    if (any(!is.finite(hypers$Beta$MuBeta))) stop('hypers: "MuBeta" cannot contain infinite value(s)')
    if (!"SigmaBeta" %in% names(hypers$Beta)) stop('hypers: "SigmaBeta" value missing')
    if (P == 1){
      if (!is.scalar(hypers$Beta$SigmaBeta)) stop('hypers: "SigmaBeta" must be a scalar when P = 1')
      if (is.na(hypers$Beta$SigmaBeta)) stop('hypers: "SigmaBeta" cannot be NA')
      if (!is.finite(hypers$Beta$SigmaBeta)) stop('hypers: "SigmaBeta" cannot be infinite')
      if (hypers$Beta$SigmaBeta <= 0) stop('hypers: "SigmaBeta" must be strictly positive')
    } else { #if (P > 1)
      if (!is.matrix(hypers$Beta$SigmaBeta)) stop('hypers: "SigmaBeta" must be a matrix')
      if (dim(hypers$Beta$SigmaBeta)[1] != P) stop('hypers: "SigmaBeta" must be of dimension P by P')
      if (any(is.na(hypers$Beta$SigmaBeta))) stop('hypers: "SigmaBeta" cannot have missing values')
      if (!all(is.finite(hypers$Beta$SigmaBeta))) stop('hypers: "SigmaBeta" cannot have infinite values')
      if (dim(hypers$Beta$SigmaBeta)[2] != P) stop('hypers: "SigmaBeta" must be a square matrix')
      if ( any( (hypers$Beta$SigmaBeta) != t(hypers$Beta$SigmaBeta) ) ) stop('hypers: "SigmaBeta" must be symmetric')
      if ((det(hypers$Beta$SigmaBeta) - 0) < 0.00001) stop('hypers: "SigmaBeta" is close to singular')
    }      
  }
  
  ###If Upsilon hyperparameters are provided
  if ("Upsilon" %in% names(hypers)) {
    if (!is.list(hypers$Upsilon)) stop('hypers: "Upsilon" must be a list')
    if (!"Zeta" %in% names(hypers$Upsilon)) stop('hypers: "Zeta" value missing')
    if (!is.scalar(hypers$Upsilon$Zeta)) stop('hypers: "Zeta" must be a scalar')
    if (is.na(hypers$Upsilon$Zeta)) stop('hypers: "Zeta" cannot be NA')
    if (!is.finite(hypers$Upsilon$Zeta)) stop('hypers: "Zeta" cannot be infinite')
    if (!"Omega" %in% names(hypers$Upsilon)) stop('hypers: "Omega" value missing')
    if (K > 1) {
      if (hypers$Upsilon$Zeta < K) stop('hypers: "Zeta" must be greater than or equal to K')
      if (!is.matrix(hypers$Upsilon$Omega)) stop('hypers: "Omega" must be a matrix')
      if (dim(hypers$Upsilon$Omega)[1] != K) stop('hypers: "Omega" must be K dimensional')
      if (any(is.na(hypers$Upsilon$Omega))) stop('hypers: "Omega" cannot have missing values')
      if (!all(is.finite(hypers$Upsilon$Omega))) stop('hypers: "Omega" cannot have infinite values')
      if (dim(hypers$Upsilon$Omega)[2] != K) stop('hypers: "Omega" must be square')
      if ( any( (hypers$Upsilon$Omega) != t(hypers$Upsilon$Omega) ) ) stop('hypers: "Omega" must be symmetric')
      if ((det(hypers$Upsilon$Omega) - 0) < 0.00001) stop('hypers: "Omega" is close to singular')
    } else { #if (K == 1) 
      if (!is.scalar(hypers$Upsilon$Omega)) stop('hypers: "Omega" must be a scalar when K = 1')
      if (is.na(hypers$Upsilon$Omega)) stop('hypers: "Omega" cannot be NA')
      if (!is.finite(hypers$Upsilon$Omega)) stop('hypers: "Omega" cannot be infinite')
      if (hypers$Upsilon$Omega <= 0) stop('hypers: "Omega" must be strictly positive')
    }
  }

    ###If A hyperparameters are provided
    if ("A" %in% names(hypers)) {
      if (!is.list(hypers$A)) stop('hypers: "A" must be a list')
      if (!"V" %in% names(hypers$A)) stop('hypers: "V" value missing')
      if (!"Mvec" %in% names(hypers$A)) stop('hypers: "Mvec" value missing')
      if (K > 1) {
        if (!is.matrix(hypers$A$V)) stop('hypers: "V" must be a matrix')
        if (nrow(hypers$A$V) != K) stop('hypers: "V" must be K dimensional')
        if (any(is.na(hypers$A$V))) stop('hypers: "V" cannot have missing values')
        if (!all(is.finite(hypers$A$V))) stop('hypers: "V" cannot have infinite values')
        if (ncol(hypers$A$V) != K) stop('hypers: "V" must be square')
        if ( any( (hypers$A$V) != t(hypers$A$V) ) ) stop('hypers: "V" must be symmetric')
        if ((det(hypers$A$V) - 0) < 0.00001) stop('hypers: "V" is close to singular')
        if (!is.matrix(hypers$A$Mvec) | dim(hypers$A$Mvec)[2] != 1) stop('hypers: "Mvec" must be a matrix of dimension K^2 x 1')
        if (nrow(hypers$A$Mvec) != K^2) stop('hypers: "Mvec" must be of dimension K^2 x 1')
        if (any(is.na(hypers$A$Mvec))) stop('hypers: "Mvec" cannot have missing values')
        if (!all(is.finite(hypers$A$Mvec))) stop('hypers: "Mvec" cannot have infinite values')
      } else { #if (K == 1) 
        if (!is.scalar(hypers$A$V)) stop('hypers: "V" must be a scalar when K = 1')
        if (is.na(hypers$A$V)) stop('hypers: "V" cannot be NA')
        if (!is.finite(hypers$A$V)) stop('hypers: "V" cannot be infinite')
        if (hypers$A$V <= 0) stop('hypers: "V" must be strictly positive')
        if (!is.scalar(hypers$A$Mvec)) stop('hypers: "Mvec" must be a scalar when K = 1')
        if (is.na(hypers$A$Mvec)) stop('hypers: "Mvec" cannot be NA')
        if (!is.finite(hypers$A$Mvec)) stop('hypers: "Mvec" cannot be infinite')
        if (hypers$A$Mvec <= 0) stop('hypers: "Mvec" must be strictly positive')
      }
    }
  
  ###End Hyperparameters
}

###starting Values
if (!is.null(starting)) {
  if (!is.list(starting)) stop('starting must be a list')
  if (!all(names(starting) %in% c("Sigma2", "Kappa", "Rho", "Delta", "A", "Upsilon", "Beta"))) stop('starting: Can only contain objects with names "Sigma2", "Kappa", "Rho", "Delta", "Beta", "A", and "Upsilon"')
  
  ###If Delta starting values is provided
  if ("Delta" %in% names(starting)) {
    if ((!is.vector(starting$Delta)) & (!is.scalar(starting$Delta))) stop('starting: "Delta" must be a scalar or a vector')
    if (is.vector(starting$Delta)) {
      if (!is.numeric(starting$Delta)) stop('starting: "Delta" must be a numeric vector')
      if (length(starting$Delta) != K) stop('starting: "Delta" must be length K')
      if (any(is.na(starting$Delta))) stop('starting: "Delta" cannot have missing values')
      if (!all(is.finite(starting$Delta))) stop('starting: "Delta" cannot have infinite values')
      if (any(starting$Delta < 0)) stop('starting: "Delta" cannot have non-negative values')
    } else if (is.scalar(starting$Delta)) {
      if (is.na(starting$Delta)) stop('starting: "Delta" cannot be NA')
      if (!is.finite(starting$Delta)) stop('starting: "Delta" cannot be infinite')
      if (starting$Delta < 0) stop('starting: "Delta" must be non-negative')
    }   
  }
  
  ###If Beta starting values is provided
  if ("Beta" %in% names(starting)) {
    if ((!is.vector(starting$Beta)) & (!is.scalar(starting$Beta))) stop('starting: "Beta" must be a scalar or a vector')
    if (is.vector(starting$Beta)) {
      if (!is.numeric(starting$Beta)) stop('starting: "Beta" must be a numeric vector')
      if (length(starting$Beta) != P) stop('starting: "Beta" must be length P')
      if (any(is.na(starting$Beta))) stop('starting: "Beta" cannot have missing values')
      if (!all(is.finite(starting$Beta))) stop('starting: "Beta" cannot have infinite values')
    } else if (is.scalar(starting$Beta)) {
      if (is.na(starting$Beta)) stop('starting: "Beta" cannot be NA')
      if (!is.finite(starting$Beta)) stop('starting: "Beta" cannot be infinite')
    }   
  }
  
  ###If Sigma2 starting values is provided
  if ("Sigma2" %in% names(starting)) {
    if (any(family %in% c("normal", "probit", "tobit"))) {
      if ((!is.matrix(starting$Sigma2)) & (!is.scalar(starting$Sigma2))) stop('starting: "Sigma2" must be a scalar or a matrix')
      if (is.matrix(starting$Sigma2)) {
        if (dim(starting$Sigma2)[1] != M) stop(paste0('starting: "Sigma2" must have', M, 'rows'))
        if (dim(starting$Sigma2)[2] != (O - C)) stop(paste0('starting: "Sigma2" must have', O - C, 'columns'))
        if (any(is.na(starting$Sigma2))) stop('starting: "Sigma2" cannot have missing values')
        if (!all(is.finite(starting$Sigma2))) stop('starting: "Sigma2" cannot have infinite values')
        if (any(starting$Sigma2 <= 0)) stop('starting: all values in "Sigma2" must be strictly positive')
      } else if (is.scalar(starting$Sigma2)) {
        if (is.na(starting$Sigma2)) stop('starting: "Sigma2" cannot be NA')
        if (!is.finite(starting$Sigma2)) stop('starting: "Sigma2" cannot be infinite')
        if (starting$Sigma2 <= 0) stop('starting: "Sigma2" must be positive')
      }        
    } else stop('starting: "Sigma2" does not get included for "binomial" likelihood')
  }
  
  ###If Kappa starting values is provided
  if ("Kappa" %in% names(starting)) {
    if (O > 1) {
      if (!is.matrix(starting$Kappa)) stop('starting: "Kappa" must be a matrix')
      if (dim(starting$Kappa)[1] != O) stop('starting: "Kappa" must be of dimension O by O')
      if (dim(starting$Kappa)[2] != O) stop('starting: "Kappa" must be a square matrix')
      if (any(is.na(starting$Kappa))) stop('starting: "Kappa" cannot have missing values')
      if (!all(is.finite(starting$Kappa))) stop('starting: "Kappa" cannot have infinite values')
      if ( any( (starting$Kappa) != t(starting$Kappa) ) ) stop('starting: "Kappa" must be symmetric')
      if ((det(starting$Kappa) - 0) < 0.0000000001) stop('starting: "Kappa" is close to singular')
    } else { # if (O == 1) 
      if (!is.scalar(starting$Kappa)) stop('starting: "Kappa" must be a scalar when O = 1')
      if (is.na(starting$Kappa)) stop('starting: "Kappa" cannot be NA')
      if (!is.finite(starting$Kappa)) stop('starting: "Kappa" cannot be infinite')
      if (starting$Kappa <= 0) stop('starting: "Kappa" must be positive')
    }
  }
  
  ###If Rho starting values is provided
  if ("Rho" %in% names(starting)) {
    if (!is.scalar(starting$Rho)) stop('starting: "Rho" must be a scalar')
    if (is.na(starting$Rho)) stop('starting: "Rho" cannot be NA')
    if (!is.finite(starting$Rho)) stop('starting: "Rho" cannot be infinite')
    if (spatial.structure == "discrete") {
      if ((starting$Rho <= 0) | (starting$Rho >= 1)) stop('starting: "Rho" must be in (0, 1) for discrete spatial process')
    }
  }
  
  ###If Upsilon starting values is provided
  if ("Upsilon" %in% names(starting)) {
    if (K > 1) {
      if (!is.matrix(starting$Upsilon)) stop('starting: "Upsilon" must be a matrix')
      if (dim(starting$Upsilon)[1] != K) stop('starting: "Upsilon" must be of dimension K by K')
      if (dim(starting$Upsilon)[2] != K) stop('starting: "Upsilon" must be a square matrix')
      if (any(is.na(starting$Upsilon))) stop('starting: "Upsilon" cannot have missing values')
      if (!all(is.finite(starting$Upsilon))) stop('starting: "Upsilon" cannot have infinite values')
      if (sum( !( (starting$Upsilon) == t(starting$Upsilon) ) ) > 0) stop('starting: "Upsilon" must be symmetric')
      if ((det(starting$Upsilon) - 0) < 0.000000000000001) stop('starting: "Upsilon" is close to singular')
    } else { # if (K == 1) 
      if (!is.scalar(starting$Upsilon)) stop('starting: "Upsilon" must be a scalar when K = 1')
      if (is.na(starting$Upsilon)) stop('starting: "Upsilon" cannot be NA')
      if (!is.finite(starting$Upsilon)) stop('starting: "Upsilon" cannot be infinite')
      if (starting$Upsilon <= 0) stop('starting: "Upsilon" must be positive')
    }
  }
  
  ###If A starting values is provided
  if ("A" %in% names(starting)) {
    if (K > 1) {
      if (!is.matrix(starting$A)) stop('starting: "A" must be a matrix')
      if (dim(starting$A)[1] != K) stop('starting: "A" must be of dimension K by K')
      if (dim(starting$A)[2] != K) stop('starting: "A" must be a square matrix')
      if (any(is.na(starting$A))) stop('starting: "A" cannot have missing values')
      if (!all(is.finite(starting$A))) stop('starting: "A" cannot have infinite values')
      if ( any( (starting$A) != t(starting$A) ) ) stop('starting: "A" must be symmetric')
      if ((det(starting$A) - 0) < 0.000000000000001) stop('starting: "A" is close to singular')
    } else { #if (K == 1) 
      if (!is.scalar(starting$A)) stop('starting: "A" must be a scalar when K = 1')
      if (is.na(starting$A)) stop('starting: "A" cannot be NA')
      if (!is.finite(starting$A)) stop('starting: "A" cannot be infinite')
    }
  }
  
  ###End starting Values
}

###tuning Values
if (!is.null(tuning)) {
  if (!is.list(tuning)) stop('tuning must be a list')
  if (any(names(tuning) != "Rho")) stop('tuning: Can only contain objects with name "Rho"')
  
  ###If Rho tuning value is provided
  if ("Rho" %in% names(tuning)) {
    if (!is.scalar(tuning$Rho)) stop('tuning: "Rho" must be a scalar')
    if (is.na(tuning$Rho)) stop('tuning: "Rho" cannot be NA')
    if (!is.finite(tuning$Rho)) stop('tuning: "Rho" cannot be infinite')
    if (tuning$Rho < 0) stop('tuning: "Rho" must be non-negative')
  }
  
  ###End tuning Values
}

###mcmc Values
if (!is.null(mcmc)) {
  if (!is.list(mcmc)) stop('mcmc must be a list')
  if (!all(names(mcmc) %in% c("NBurn", "NSims", "NThin", "NPilot"))) stop('mcmc: Can only contain objects with names "NBurn", "NSims", "NThin" and "NPilot"')
  
  ###If NBurn is provided
  if ("NBurn" %in% names(mcmc)) {
    if (!is.scalar(mcmc$NBurn)) stop('mcmc: "NBurn" must be a scalar')
    if (is.na(mcmc$NBurn)) stop('mcmc: "NBurn" cannot be NA')
    if (!is.finite(mcmc$NBurn)) stop('mcmc: "NBurn" cannot be infinite')
    if (!is.wholenumber(mcmc$NBurn) | mcmc$NBurn < 0) stop('mcmc: "NBurn" must be a non-negative integer')
    if (mcmc$NBurn < 100) stop('mcmc: "NBurn" must be at least 100')
  }
  
  ###If NSims is provided
  if ("NSims" %in% names(mcmc)) {
    if (!is.scalar(mcmc$NSims)) stop('mcmc: "NSims" must be a scalar')
    if (is.na(mcmc$NSims)) stop('mcmc: "NSims" cannot be NA')
    if (!is.finite(mcmc$NSims)) stop('mcmc: "NSims" cannot be infinite')
    if (!is.wholenumber(mcmc$NSims) | mcmc$NSims <= 0) stop('mcmc: "NSims" must be a positive integer')
    if (mcmc$NSims < 100) stop('mcmc: "NSims" must be at least 100')
  }
  
  ###If NThin is provided
  if ("NThin" %in% names(mcmc)) {
    if (!is.scalar(mcmc$NThin)) stop('mcmc: "NThin" must be a scalar')
    if (is.na(mcmc$NThin)) stop('mcmc: "NThin" cannot be NA')
    if (!is.finite(mcmc$NThin)) stop('mcmc: "NThin" cannot be infinite')
    if (!is.wholenumber(mcmc$NThin) | mcmc$NThin <= 0) stop('mcmc: "NThin" must be a positive integer')
    # if (!is.wholenumber(mcmc$NSims / mcmc$NThin)) stop('mcmc: "NThin" must be a factor of "NSims"') enforced in Createmcmc();
  }
  
  ###If NPilot is provided
  if ("NPilot" %in% names(mcmc)) {
    if (!is.scalar(mcmc$NPilot)) stop('mcmc: "NPilot" must be a scalar')
    if (is.na(mcmc$NPilot)) stop('mcmc: "NPilot" cannot be NA')
    if (!is.finite(mcmc$NPilot)) stop('mcmc: "NPilot" cannot be infinite')
    if (!is.wholenumber(mcmc$NPilot) | mcmc$NPilot < 0) stop('mcmc: "NPilot" must be a positive integer')
    # if (!is.wholenumber(mcmc$NBurn / mcmc$NPilot)) stop('mcmc: "NPilot" must be a factor of "NBurn"') enforced in Createmcmc();
  }
  
  ###End mcmc Values
}
  
}





###Helper Functions
is.scalar <- function(x) ((is.numeric(x)) & (length(x) == 1))
is.wholenumber <- function(x, tol = .Machine$double.eps^0.5)  abs(x - round(x)) < tol


==> spatempBFA/R/MCMC_Create.R <==
###Functions for reading in sampler inputs and creating a list object that contains all relevant data objects--------------------
CreateDatObjFixedL <- function(formula, data, dist, time, K, L, family, temporal.structure, spatial.structure, gamma.shrinkage, 
                         include.time, include.space, clustering, seasonPeriod, equalTimeDist, spatApprox, alphaMethod, h, 
                         storeSpatPredPara, storeWeights, alphasWeightsToFiles) {

  ###Data objects
  N <- dim(data)[1] # total observations
  M <- dim(dist)[1] #number of spatial locations
  Nu <- length(time) # number of visits
  O <- N / (M * Nu) #number of spatial observation types
  YObserved <- array(data[, all.vars(formula)[1]], dim = c(M, O, Nu)) # observed data
  
  if (!clustering) { L <- 1 }
  
  ###Covariates
  X <- model.matrix(formula, data = data)
  P <- dim(X)[2]
  X <- matrix(X, nrow = N, ncol = P)
  
  ###Dynamic Objects (updated with data augmentation)
  YStar <- matrix(as.numeric(YObserved), ncol = 1)
  YStarWide <- matrix(YStar, nrow = M * O, ncol = Nu)
  
  ###Temporal distance matrix
  TimeDist <- abs(outer(time, time, "-"))

  ###Matrix Objects
  EyeNu <- diag(Nu)
  SeqL <- matrix(0:(L - 1), ncol = 1)
  Indeces <- matrix(rep(1:Nu - 1, each = M * O), ncol = 1)
  
  ###Assign temporal correlation structure
  if (temporal.structure == "exponential") TempCorInd <- 0
  if (temporal.structure == "ar1") TempCorInd <- 1
  if (temporal.structure == "sar1") TempCorInd <- 2
  if (temporal.structure == "sexponential") TempCorInd <- 3

  ###Assign spatial correlation structure
  if (spatial.structure == "continuous") {SpCorInd <- 0} else {SpCorInd <- 1} #if (spatial.structure == "discrete") 
  
  ###Approach to update the alpha's in the Gibbs Sampler when include.space = spatApprox = TRUE
  if (alphaMethod == "block") {alphaMethodInd <- 0} else {alphaMethodInd <- 1} #if (alphaMethod == "sequential") 
  
  ###Family indicator
  FamilyInd <- numeric(length = O)
  if (length(family) == 1) { # i.e., when either O = 1 or (O > 1 and length(family) = 1 all obs types same family)
    if (family == "normal") FamilyInd <- rep(0, O)
    if (family == "probit") FamilyInd <- rep(1, O)
    if (family == "tobit") FamilyInd <- rep(2, O)
    if (family == "binomial") FamilyInd <- rep(3, O)
  } else if (length(family) == O) { #i.e., when O > 1 and length(family) = O
    for (o in 1:O) {
      if (family[o] == "normal") FamilyInd[o] <- 0
      if (family[o] == "probit") FamilyInd[o] <- 1
      if (family[o] == "tobit") FamilyInd[o] <- 2
      if (family[o] == "binomial") FamilyInd[o] <- 3
    }
  }
    
  ###Assess the number of trials
  C <- sum(FamilyInd == 3)
  if (C > 0) {
    TrialsArray <- array(data$trials, dim = c(M, O, Nu))
    Trials <- array(dim = c(M, O, Nu))
    Trials[ , which(FamilyInd == 3), ] <- TrialsArray[ , which(FamilyInd == 3), ]
    Trials[ , which(FamilyInd != 3), ] <- 1
    Chi <- YObserved - 0.5 * Trials
  } else { #if (C == 0) 
    Chi <- Trials <- array(1, dim = c(1, 1, 1))
  }
  
  ###Make parameters global
  DatObj <- list()
  DatObj$YStar <- YStar
  DatObj$YStarWide <- YStarWide
  DatObj$SpDist <- dist
  DatObj$N <- N
  DatObj$M <- M
  DatObj$Nu <- Nu
  DatObj$K <- K
  DatObj$L <- L
  DatObj$O <- O
  DatObj$C <- C
  DatObj$P <- P
  DatObj$X <- X
  DatObj$FamilyInd <- FamilyInd
  DatObj$Time <- time
  DatObj$TempCorInd <- TempCorInd
  DatObj$SpCorInd <- SpCorInd
  DatObj$alphaMethodInd <- alphaMethodInd
  DatObj$TimeDist <- TimeDist
  DatObj$EyeNu <- EyeNu
  DatObj$SeqL <- SeqL
  DatObj$Trials <- Trials
  DatObj$Chi <- Chi
  DatObj$Indeces <- Indeces
  DatObj$seasonPeriod <- seasonPeriod
  DatObj$h <- h
  DatObj$GS <- 1 * gamma.shrinkage
  DatObj$IT <- 1 * include.time
  DatObj$IS <- 1 * include.space
  DatObj$CL <- 1 * clustering
  DatObj$ET <- 1 * equalTimeDist
  DatObj$SA <- 1 * spatApprox
  DatObj$spatPred <- 1 * storeSpatPredPara
  DatObj$storeW <- 1 * storeWeights
  DatObj$alphaWsFiles <- 1 * alphasWeightsToFiles
  return(DatObj)

}

VAR1CreateDatObjFixedL <- function(formula, data, dist, Nu, K, L, family, spatial.structure, gamma.shrinkage, 
                               include.space, clustering, spatApprox, alphaMethod, h, 
                               storeSpatPredPara, storeWeights, alphasWeightsToFiles) {
  
  ###Data objects
  N <- dim(data)[1] # total observations
  M <- dim(dist)[1] #number of spatial locations
  O <- N / (M * Nu) #number of spatial observation types
  YObserved <- array(data[, all.vars(formula)[1]], dim = c(M, O, Nu)) # observed data
  
  if (!clustering) { L <- 1 }
  
  ###Covariates
  X <- model.matrix(formula, data = data)
  P <- dim(X)[2]
  X <- matrix(X, nrow = N, ncol = P)
  
  ###Dynamic Objects (updated with data augmentation)
  YStar <- matrix(as.numeric(YObserved), ncol = 1)
  YStarWide <- matrix(YStar, nrow = M * O, ncol = Nu)

  ###Matrix Objects
  SeqL <- matrix(0:(L - 1), ncol = 1)
  Indeces <- matrix(rep(1:Nu - 1, each = M * O), ncol = 1)
  
  ###Assign spatial correlation structure
  if (spatial.structure == "continuous") {SpCorInd <- 0} else {SpCorInd <- 1} #if (spatial.structure == "discrete") 
  
  ###Approach to update the alpha's in the Gibbs Sampler when include.space = spatApprox = TRUE
  if (alphaMethod == "block") {alphaMethodInd <- 0} else {alphaMethodInd <- 1} #if (alphaMethod == "sequential")
  
  ###Family indicator
  FamilyInd <- numeric(length = O)
  if (length(family) == 1) { # i.e., when either O = 1 or (O > 1 and length(family) = 1 all obs types same family)
    if (family == "normal") FamilyInd <- rep(0, O)
    if (family == "probit") FamilyInd <- rep(1, O)
    if (family == "tobit") FamilyInd <- rep(2, O)
    if (family == "binomial") FamilyInd <- rep(3, O)
  } else if (length(family) == O) { #i.e., when O > 1 and length(family) = O
    for (o in 1:O) {
      if (family[o] == "normal") FamilyInd[o] <- 0
      if (family[o] == "probit") FamilyInd[o] <- 1
      if (family[o] == "tobit") FamilyInd[o] <- 2
      if (family[o] == "binomial") FamilyInd[o] <- 3
    }
  }
  
  ###Assess the number of trials
  C <- sum(FamilyInd == 3)
  if (C > 0) {
    TrialsArray <- array(data$trials, dim = c(M, O, Nu))
    Trials <- array(dim = c(M, O, Nu))
    Trials[ , which(FamilyInd == 3), ] <- TrialsArray[ , which(FamilyInd == 3), ]
    Trials[ , which(FamilyInd != 3), ] <- 1
    Chi <- YObserved - 0.5 * Trials
  } else { #if (C == 0)
    Chi <- Trials <- array(1, dim = c(1, 1, 1))
  }
  
  ###Make parameters global
  DatObj <- list()
  DatObj$YStar <- YStar
  DatObj$YStarWide <- YStarWide
  DatObj$SpDist <- dist
  DatObj$N <- N
  DatObj$M <- M
  DatObj$Nu <- Nu
  DatObj$K <- K
  DatObj$L <- L
  DatObj$O <- O
  DatObj$C <- C
  DatObj$P <- P
  DatObj$X <- X
  DatObj$FamilyInd <- FamilyInd
  DatObj$SpCorInd <- SpCorInd
  DatObj$alphaMethodInd <- alphaMethodInd
  DatObj$SeqL <- SeqL
  DatObj$Trials <- Trials
  DatObj$Chi <- Chi
  DatObj$Indeces <- Indeces
  DatObj$h <- h
  DatObj$GS <- 1 * gamma.shrinkage
  DatObj$IS <- 1 * include.space
  DatObj$CL <- 1 * clustering
  DatObj$SA <- 1 * spatApprox
  DatObj$spatPred <- 1 * storeSpatPredPara
  DatObj$storeW <- 1 * storeWeights
  DatObj$alphaWsFiles <- 1 * alphasWeightsToFiles
  return(DatObj)
  
}


CreateDatObjVaryingLjs <- function(formula, data, dist, time, K, family, temporal.structure, spatial.structure, gamma.shrinkage, 
                         include.time, include.space, seasonPeriod, equalTimeDist, spatApprox, alphaSequen, h, storeSpatPredPara, storeWeights) {

  ###Data objects
  N <- dim(data)[1] # total observations
  M <- dim(dist)[1] #number of spatial locations
  Nu <- length(time) # number of visits
  O <- N / (M * Nu) #number of spatial observation types
  YObserved <- array(data[, all.vars(formula)[1]], dim = c(M, O, Nu)) # observed data
  
  ###Covariates
  X <- model.matrix(formula, data = data)
  P <- dim(X)[2]
  X <- matrix(X, nrow = N, ncol = P)
  
  ###Dynamic Objects (updated with data augmentation)
  YStar <- matrix(as.numeric(YObserved), ncol = 1)
  YStarWide <- matrix(YStar, nrow = M * O, ncol = Nu)
  
  ###Temporal distance matrix
  TimeDist <- abs(outer(time, time, "-"))

  ###Matrix Objects
  EyeNu <- diag(Nu)
  Indeces <- matrix(rep(1:Nu - 1, each = M * O), ncol = 1)
  
  ###Assign temporal correlation structure
  if (temporal.structure == "exponential") TempCorInd <- 0
  if (temporal.structure == "ar1") TempCorInd <- 1
  if (temporal.structure == "sar1") TempCorInd <- 2
  if (temporal.structure == "sexponential") TempCorInd <- 3

  ###Assign spatial correlation structure
  if (spatial.structure == "continuous") {SpCorInd <- 0} else {SpCorInd <- 1} #if (spatial.structure == "discrete")
  
  ###Family indicator
  FamilyInd <- numeric(length = O)
  if (length(family) == 1) { # i.e., when either O = 1 or (O > 1 and length(family) = 1 all obs types same family)
    if (family == "normal") FamilyInd <- rep(0, O)
    if (family == "probit") FamilyInd <- rep(1, O)
    if (family == "tobit") FamilyInd <- rep(2, O)
    if (family == "binomial") FamilyInd <- rep(3, O)
  } else if (length(family) == O) { #i.e., when O > 1 and length(family) = O
    for (o in 1:O) {
      if (family[o] == "normal") FamilyInd[o] <- 0
      if (family[o] == "probit") FamilyInd[o] <- 1
      if (family[o] == "tobit") FamilyInd[o] <- 2
      if (family[o] == "binomial") FamilyInd[o] <- 3
    }
  }
    
  ###Assess the number of trials
  C <- sum(FamilyInd == 3)
  if (C > 0) {
    TrialsArray <- array(data$trials, dim = c(M, O, Nu))
    Trials <- array(dim = c(M, O, Nu))
    Trials[ , which(FamilyInd == 3), ] <- TrialsArray[ , which(FamilyInd == 3), ]
    Trials[ , which(FamilyInd != 3), ] <- 1
    Chi <- YObserved - 0.5 * Trials
  } else { #if (C == 0) 
    Chi <- Trials <- array(1, dim = c(1, 1, 1)) 
  }

  ###Make parameters global
  DatObj <- list()
  DatObj$YStar <- YStar
  DatObj$YStarWide <- YStarWide
  DatObj$SpDist <- dist
  DatObj$N <- N
  DatObj$M <- M
  DatObj$Nu <- Nu
  DatObj$K <- K
  DatObj$O <- O
  DatObj$C <- C
  DatObj$P <- P
  DatObj$X <- X
  DatObj$FamilyInd <- FamilyInd
  DatObj$Time <- time
  DatObj$TempCorInd <- TempCorInd
  DatObj$SpCorInd <- SpCorInd
  DatObj$TimeDist <- TimeDist
  DatObj$EyeNu <- EyeNu
  DatObj$Trials <- Trials
  DatObj$Chi <- Chi
  DatObj$Indeces <- Indeces
  DatObj$seasonPeriod <- seasonPeriod
  DatObj$h <- h
  DatObj$GS <- 1 * gamma.shrinkage
  DatObj$IT <- 1 * include.time
  DatObj$IS <- 1 * include.space
  DatObj$ET <- 1 * equalTimeDist
  DatObj$SA <- 1 * spatApprox
  DatObj$alphaSequenInd <- 1 * alphaSequen
  DatObj$spatPred <- 1 * storeSpatPredPara
  DatObj$storeW <- 1 * storeWeights
  return(DatObj)

}

VAR1CreateDatObjVaryingLjs <- function(formula, data, dist, Nu, K, family, spatial.structure, gamma.shrinkage, 
                                   include.space, spatApprox, alphaSequen, h, storeSpatPredPara, storeWeights) {
  
  ###Data objects
  N <- dim(data)[1] # total observations
  M <- dim(dist)[1] #number of spatial locations
  O <- N / (M * Nu) #number of spatial observation types
  YObserved <- array(data[, all.vars(formula)[1]], dim = c(M, O, Nu)) # observed data
  
  ###Covariates
  X <- model.matrix(formula, data = data)
  P <- dim(X)[2]
  X <- matrix(X, nrow = N, ncol = P)
  
  ###Dynamic Objects (updated with data augmentation)
  YStar <- matrix(as.numeric(YObserved), ncol = 1)
  YStarWide <- matrix(YStar, nrow = M * O, ncol = Nu)
  
  ###Matrix Objects
  Indeces <- matrix(rep(1:Nu - 1, each = M * O), ncol = 1)
  
  ###Assign spatial correlation structure
  if (spatial.structure == "continuous") {SpCorInd <- 0} else {SpCorInd <- 1} #if (spatial.structure == "discrete") 
  
  ###Family indicator
  FamilyInd <- numeric(length = O)
  if (length(family) == 1) { # i.e., when either O = 1 or (O > 1 and length(family) = 1 all obs types same family)
    if (family == "normal") FamilyInd <- rep(0, O)
    if (family == "probit") FamilyInd <- rep(1, O)
    if (family == "tobit") FamilyInd <- rep(2, O)
    if (family == "binomial") FamilyInd <- rep(3, O)
  } else if (length(family) == O) { #i.e., when O > 1 and length(family) = O
    for (o in 1:O) {
      if (family[o] == "normal") FamilyInd[o] <- 0
      if (family[o] == "probit") FamilyInd[o] <- 1
      if (family[o] == "tobit") FamilyInd[o] <- 2
      if (family[o] == "binomial") FamilyInd[o] <- 3
    }
  }
  
  ###Assess the number of trials
  C <- sum(FamilyInd == 3)
  if (C > 0) {
    TrialsArray <- array(data$trials, dim = c(M, O, Nu))
    Trials <- array(dim = c(M, O, Nu))
    Trials[ , which(FamilyInd == 3), ] <- TrialsArray[ , which(FamilyInd == 3), ]
    Trials[ , which(FamilyInd != 3), ] <- 1
    Chi <- YObserved - 0.5 * Trials
  } else {  #if (C == 0) 
    Chi <- Trials <- array(1, dim = c(1, 1, 1))
  }
  
  ###Make parameters global
  DatObj <- list()
  DatObj$YStar <- YStar
  DatObj$YStarWide <- YStarWide
  DatObj$SpDist <- dist
  DatObj$N <- N
  DatObj$M <- M
  DatObj$Nu <- Nu
  DatObj$K <- K
  DatObj$O <- O
  DatObj$C <- C
  DatObj$P <- P
  DatObj$X <- X
  DatObj$FamilyInd <- FamilyInd
  DatObj$SpCorInd <- SpCorInd
  DatObj$Trials <- Trials
  DatObj$Chi <- Chi
  DatObj$Indeces <- Indeces
  DatObj$h <- h
  DatObj$GS <- 1 * gamma.shrinkage
  DatObj$IS <- 1 * include.space
  DatObj$SA <- 1 * spatApprox
  DatObj$alphaSequenInd <- 1 * alphaSequen
  DatObj$spatPred <- 1 * storeSpatPredPara
  DatObj$storeW <- 1 * storeWeights
  return(DatObj)
  
}



###Function to create Hyperparameter Object------------------------------------------------------------------------------------
CreateHyPara <- function(hypers, DatObj) {

  ###Set data objects
  K <- DatObj$K
  O <- DatObj$O
  P <- DatObj$P
  TempCorInd <- DatObj$TempCorInd
  SpCorInd <- DatObj$SpCorInd
  TimeDist <- DatObj$TimeDist 
  SpDist <- DatObj$SpDist

  ###Which parameters are user defined?
  Userhypers <- names(hypers)

  ###Set hyperparameters for Sigma2
  if ("Sigma2" %in% Userhypers) {
    A <- hypers$Sigma2$A
    B <- hypers$Sigma2$B
  } else {
    A <- 1
    B <- 1
  }
  
  ###Set hyperparameters for Kappa
  if ("Kappa" %in% Userhypers) {
    SmallUpsilon <- hypers$Kappa$SmallUpsilon
    BigTheta <- matrix(hypers$Kappa$BigTheta, nrow = O, ncol = O)
  } else {
    if (O > 1) {SmallUpsilon <- O + 1} else {SmallUpsilon <- 0.001}#if O == 1
    if (O == 1) {
        BigTheta <- 0.001 * diag(O)
    } else if (O <= 4) {
        BigTheta <- 0.1 * diag(O)
    } else {
        BigTheta <- diag(O)
    }
  }

  ###Set hyperparameters for Rho
  if ("Rho" %in% Userhypers) {
    if (SpCorInd == 0) { # continuous
      ARho <- hypers$Rho$ARho
      BRho <- hypers$Rho$BRho
    } else { # discrete (if (SpCorInd == 1) )
      ARho <- 0 
      BRho <- 1
    }
  } else {
    if (SpCorInd == 0) { # continuous
      minDiff <- min(SpDist[SpDist > 0])
      maxDiff <- max(SpDist[SpDist > 0])
      ARho <- -log(0.95) / maxDiff #longest diff goes up to 95%
      BRho <- -log(0.01) / minDiff #shortest diff goes down to 1%
    } else { # discrete (if (SpCorInd == 1) )
      ARho <- 0 
      BRho <- 1
    }
  }
  
  ###Set hyperparameters for Delta
  if ("Delta" %in% Userhypers) {
    A1 <- hypers$Delta$A1
    A2 <- hypers$Delta$A2
  } else {
    A1 <- 1
    A2 <- 1
  }

  ###Set hyperparameters for Beta
  if ("Beta" %in% Userhypers) {
    MuBeta <- hypers$Beta$MuBeta
    SigmaBeta <- hypers$Beta$SigmaBeta
    SigmaBetaInv <- CholInv(SigmaBeta)
    SigmaBetaInvMuBeta <- SigmaBetaInv %*% MuBeta
  } else {
    MuBeta <- matrix(0, nrow = P, ncol = 1)
    SigmaBetaInv <- diag(rep(1000, P))
    SigmaBetaInvMuBeta <- SigmaBetaInv %*% MuBeta
  }
  
  ###Set hyperparameters for Psi
  if ("Psi" %in% Userhypers) {
    if (TempCorInd == 0) { # exponential
      APsi <- hypers$Psi$APsi
      BPsi <- hypers$Psi$BPsi
      Gamma <- 1 #Null values
      Beta <- 1 #Null values
    } else if (TempCorInd == 1) { # ar1
      APsi <- -1
      BPsi <- 1
      Gamma <- hypers$Psi$Gamma
      Beta <- hypers$Psi$Beta
    } else if (TempCorInd == 2){ # sar1
      APsi <- -1
      BPsi <- 1
      Gamma <- hypers$Psi$Gamma
      Beta <- hypers$Psi$Beta
    } else if (TempCorInd == 3){ # sexponential
      APsi <- hypers$Psi$APsi
      BPsi <- hypers$Psi$BPsi
      Gamma <- 1 #Null values
      Beta <- 1 #Null values
    }
  } else { #if (!"Psi" %in% Userhypers) 
    if (TempCorInd == 0) { # exponential
      minDiff <- min(TimeDist[TimeDist > 0])
      maxDiff <- max(TimeDist[TimeDist > 0])
      APsi <- -log(0.95) / maxDiff #longest diff goes up to 95%
      BPsi <- -log(0.01) / minDiff #shortest diff goes down to 1%
      Gamma <- 1 #Null values
      Beta <- 1 #Null values
    } else if (TempCorInd == 1) { # ar1
      APsi <- -1
      BPsi <- 1
      Gamma <- 1
      Beta <- 1
    } else if (TempCorInd == 2) { # sar1
      APsi <- -1
      BPsi <- 1
      Gamma <- 1
      Beta <- 1
    } else if (TempCorInd == 3) { # sexponential
      minDiff <- min(TimeDist[TimeDist > 0])
      maxDiff <- max(TimeDist[TimeDist > 0])
      APsi <- -log(0.95) / maxDiff #longest diff goes up to 95%
      BPsi <- -log(0.01) / minDiff #shortest diff goes down to 1%
      Gamma <- 1 #Null values
      Beta <- 1 #Null values
    }
  }
  
  ###Set hyperparameters for Upsilon
  if ("Upsilon" %in% Userhypers) {
    Zeta <- hypers$Upsilon$Zeta
    Omega <- matrix(hypers$Upsilon$Omega, nrow = K, ncol = K)
  } else { # if (!("Upsilon" %in% Userhypers)) 
    if (K > 1) {Zeta <- K + 1} else {Zeta <- 0.001}
    if (K == 1) {
        Omega <- 0.001 * diag(K)
    } else if (K <= 4) {
        Omega <- 0.1 * diag(K)
    } else {
        Omega <- diag(K)
    }
  }

  ###Create object for hyperparameters
  HyPara <- list()
  HyPara$A <- A
  HyPara$B <- B
  HyPara$SmallUpsilon <- SmallUpsilon
  HyPara$BigTheta <- BigTheta
  HyPara$A1 <- A1
  HyPara$A2 <- A2
  HyPara$APsi <- APsi
  HyPara$BPsi <- BPsi
  HyPara$Gamma <- Gamma
  HyPara$Beta <- Beta
  HyPara$Zeta <- Zeta
  HyPara$Omega <- Omega
  HyPara$ARho <- ARho
  HyPara$BRho <- BRho
  HyPara$SigmaBetaInvMuBeta <- SigmaBetaInvMuBeta
  HyPara$SigmaBetaInv <- SigmaBetaInv
  return(HyPara)

}

VAR1CreateHyPara <- function(hypers, DatObj) {
  
  ###Set data objects
  K <- DatObj$K
  O <- DatObj$O
  P <- DatObj$P
  SpCorInd <- DatObj$SpCorInd
  SpDist <- DatObj$SpDist
  
  ###Which parameters are user defined?
  Userhypers <- names(hypers)
  
  ###Set hyperparameters for Sigma2
  if ("Sigma2" %in% Userhypers) {
    A <- hypers$Sigma2$A
    B <- hypers$Sigma2$B
  } else {
    A <- 1
    B <- 1
  }
  
  ###Set hyperparameters for Kappa
  if ("Kappa" %in% Userhypers) {
    SmallUpsilon <- hypers$Kappa$SmallUpsilon
    BigTheta <- matrix(hypers$Kappa$BigTheta, nrow = O, ncol = O)
  } else {
    if (O > 1) {SmallUpsilon <- O + 1} else {SmallUpsilon <- 0.001}#if O == 1
    if (O == 1) {
      BigTheta <- 0.001 * diag(O)
    } else if (O <= 4){
      BigTheta <- 0.1 * diag(O)
    } else {
      BigTheta <- diag(O)
    }
  }
  
  ###Set hyperparameters for Rho
  if ("Rho" %in% Userhypers) {
    if (SpCorInd == 0) { # continuous
      ARho <- hypers$Rho$ARho
      BRho <- hypers$Rho$BRho
    } else { # discrete (if (SpCorInd == 1) )
      ARho <- 0 
      BRho <- 1
    }
  } else {
    if (SpCorInd == 0) { # continuous
      minDiff <- min(SpDist[SpDist > 0])
      maxDiff <- max(SpDist[SpDist > 0])
      ARho <- -log(0.95) / maxDiff #longest diff goes up to 95%
      BRho <- -log(0.01) / minDiff #shortest diff goes down to 1%
    } else { # discrete (if (SpCorInd == 1) )
      ARho <- 0 
      BRho <- 1
    }
  }
  
  ###Set hyperparameters for Delta
  if ("Delta" %in% Userhypers) {
    A1 <- hypers$Delta$A1
    A2 <- hypers$Delta$A2
  } else {
    A1 <- 1
    A2 <- 1
  }
  
  ###Set hyperparameters for Beta
  if ("Beta" %in% Userhypers) {
    MuBeta <- hypers$Beta$MuBeta
    SigmaBeta <- hypers$Beta$SigmaBeta
    SigmaBetaInv <- CholInv(SigmaBeta)
    SigmaBetaInvMuBeta <- SigmaBetaInv %*% MuBeta
  } else {
    MuBeta <- matrix(0, nrow = P, ncol = 1)
    SigmaBetaInv <- diag(rep(1000, P))
    SigmaBetaInvMuBeta <- SigmaBetaInv %*% MuBeta
  }
  
  ###Set hyperparameters for Upsilon
  if ("Upsilon" %in% Userhypers) {
    Zeta <- hypers$Upsilon$Zeta
    Omega <- matrix(hypers$Upsilon$Omega, nrow = K, ncol = K)
  } else { # if (!("Upsilon" %in% Userhypers)) 
    if (K > 1) {Zeta <- K + 1} else {Zeta <- 0.001}
    if (K == 1) {
      Omega <- 0.001 * diag(K)
    } else if (K <= 4) {
      Omega <- 0.1 * diag(K)
    } else {
      Omega <- diag(K)
    }
  }

  ###Set hyperparameters for A
  if ("A" %in% Userhypers) {
    V <- hypers$A$V
    Mvec <- matrix(hypers$A$Mvec, ncol =1) # k^2 x 1
  } else { # if (!("A" %in% Userhypers)) 
    M <- 0.8 * diag(K)
    Mvec <- matrix(M, ncol = 1) # k^2 x 1
    if (K == 1) {
      V <- 0.001 * diag(K)
    } else if (K <= 4) {
      V <- 0.1 * diag(K)
    } else {
      V <- diag(K)
    }
  }
  
  ###Create object for hyperparameters
  HyPara <- list()
  HyPara$A <- A
  HyPara$B <- B
  HyPara$SmallUpsilon <- SmallUpsilon
  HyPara$BigTheta <- BigTheta
  HyPara$A1 <- A1
  HyPara$A2 <- A2
  HyPara$Zeta <- Zeta
  HyPara$V <- V
  HyPara$Mvec <- Mvec
  HyPara$Omega <- Omega
  HyPara$ARho <- ARho
  HyPara$BRho <- BRho
  HyPara$SigmaBetaInvMuBeta <- SigmaBetaInvMuBeta
  HyPara$SigmaBetaInv <- SigmaBetaInv
  return(HyPara)
  
}



###Function for creating an object containing relevant Metropolis information---------------------------------------------------
CreateMetrObj <- function(tuning, DatObj) {
  
  ###Which parameters are user defined?
  UserTuners <- names(tuning)

  ###Set tuning parameters for Psi and Rho
  if ("Psi" %in% UserTuners) {MetropPsi <- tuning$Psi} else {MetropPsi <- 1}
  if ("Rho" %in% UserTuners) { MetropRho <- tuning$Rho } else { MetropRho <- 1 }
  
  ###Set acceptance rate counters
  AcceptancePsi <- AcceptanceRho <- 0

  ###Return metropolis object
  MetrObj <- list()
  MetrObj$MetropPsi <- MetropPsi
  MetrObj$AcceptancePsi <- AcceptancePsi
  MetrObj$MetropRho <- MetropRho
  MetrObj$AcceptanceRho <- AcceptanceRho
  MetrObj$OriginalTuners <- c(MetropPsi, MetropRho)
  return(MetrObj)

}

VAR1CreateMetrObj <- function(tuning, DatObj) {
  
  UserTuners <- names(tuning)
  if ("Rho" %in% UserTuners) { MetropRho <- tuning$Rho } else { MetropRho <- 1 }
  
  AcceptanceRho <- 0
  MetrObj <- list()
  MetrObj$MetropRho <- MetropRho
  MetrObj$AcceptanceRho <- AcceptanceRho
  MetrObj$OriginalTuner <- MetropRho
  return(MetrObj)
  
}



###Functions for creating initial parameters 
## corresponding to the fixedL main function (except for spatial ones and clustering ones)
CreateParaFixedL <- function(starting, DatObj, HyPara) {

  ###Set data objects
  K <- DatObj$K
  L <- DatObj$L
  Nu <- DatObj$Nu
  M <- DatObj$M
  O <- DatObj$O
  P <- DatObj$P
  C <- DatObj$C
  TempCorInd <- DatObj$TempCorInd
  TimeDist <- DatObj$TimeDist
  EyeNu <- DatObj$EyeNu
  FamilyInd <- DatObj$FamilyInd
  X <- DatObj$X
  IT <- DatObj$IT
  seasonPeriod <- DatObj$seasonPeriod

  ###Set hyperparameter objects
  APsi <- HyPara$APsi
  BPsi <- HyPara$BPsi
  
  ###Which parameters are user defined?
  UserStarters <- names(starting)

  ###Set initial values of Sigma2
  if (any(FamilyInd != 3)) {
    if ("Sigma2" %in% UserStarters) {Sigma2 <- matrix(starting$Sigma2, ncol = (O - C), nrow = M)} else {Sigma2 <- matrix(1, ncol = (O - C), nrow = M)}
  } else {Sigma2 <- matrix(1, nrow = 1, ncol = 1)}
  
  ###Set initial values of Kappa
  if ("Kappa" %in% UserStarters) {Kappa <- matrix(starting$Kappa, nrow = O, ncol = O)} else {Kappa <- diag(O)}
  
  ###Set initial values of Psi and Temporal parameters
  if (IT == 0){
    HPsi <- EyeNu
    RootiHPsi <- EyeNu
    HPsiInv <- EyeNu
    Psi <- 0
  } else { #if (IT == 1)
    if ("Psi" %in% UserStarters) {
      Psi <- starting$Psi
      if ((Psi <= APsi) | (Psi >= BPsi)) stop('starting: "Psi" must be in (APsi, BPsi)')
    } else { #if ((!"Psi" %in% UserStarters)) 
      if (TempCorInd == 0) { #exponential
        Psi <- mean(c(APsi, BPsi))
      } else if (TempCorInd == 1) { #ar1
        Psi <- 0.7
      } else if (TempCorInd == 2){ #sar1
        Psi <- 0.7
      } else if (TempCorInd == 3){ #sexponential
        Psi <- mean(c(APsi, BPsi))
      }
    }
    ###Temporal parameters
    HPsi <- getH(Psi, TempCorInd, TimeDist, Nu, seasonPeriod)
    CholHPsi <- chol(HPsi)
    RootiHPsi <- solve(CholHPsi)
    HPsiInv <- RootiHPsi %*% t(RootiHPsi)
    #HPsiInv <- chol2inv(CholHPsi)
  }
  
  
  ###Set initial values of Beta
  if ("Beta" %in% UserStarters) {Beta <- matrix(starting$Beta, nrow = P, ncol = 1)} else {Beta <- matrix(0, nrow = P, ncol = 1)}
    
  ###Set initial value of Upsilon
  if ("Upsilon" %in% UserStarters) {Upsilon <- matrix(starting$Upsilon, nrow = K, ncol = K)} else {Upsilon <- diag(K)}
  RootiUpsilon = solve(chol(Upsilon))
  UpsilonInv = RootiUpsilon %*% t(RootiUpsilon)

  ###Factors
  BigPhi <- matrix(0, nrow = K, ncol = Nu)
  Eta <- matrix(as.numeric(BigPhi), ncol = 1)
  
  ###Spatial covariance objects
  CholKappa <- chol(Kappa)
  RootiKappa <- solve(CholKappa)
  KappaInv <- RootiKappa %*% t(RootiKappa)
  #KappaInv <- chol2inv(CholKappa)

  ###Create Poly-Gamma update objects
  Cov <- array(dim = c(M, O, Nu))
  NotCount <- which(FamilyInd != 3)
  count <- 1
  for (f in 1:O) {
    if (FamilyInd[f] %in% 0:2) {
      Cov[ , f, ] <- matrix(Sigma2[, count], nrow = M, ncol = Nu)
      count <- count + 1
    }
    if (FamilyInd[f] == 3) {
      omega <- matrix(pgdraw(rep(1, M*Nu), rep(0, M*Nu)), nrow = M, ncol = Nu)
      Cov[ , f, ] <- 1 / omega
    }
  }

  ###Save parameter objects
  Para <- list()
  Para$Sigma2 <- Sigma2
  Para$Kappa <- Kappa
  Para$Beta <- Beta
  Para$XBeta <- X %*% Beta
  Para$Psi <- Psi
  Para$Upsilon <- Upsilon
  Para$UpsilonInv <- UpsilonInv
  Para$RootiUpsilon <- RootiUpsilon
  Para$BigPhi <- BigPhi
  Para$Eta <- Eta
  Para$HPsi <- HPsi
  Para$RootiHPsi <- RootiHPsi
  Para$HPsiInv <- HPsiInv
  Para$RootiKappa <- RootiKappa
  Para$KappaInv <- KappaInv
  Para$Cov <- Cov
  return(Para)
}

VAR1CreateParaFixedL <- function(starting, DatObj, HyPara) {
  
  ###Set data objects
  K <- DatObj$K
  L <- DatObj$L
  Nu <- DatObj$Nu
  M <- DatObj$M
  O <- DatObj$O
  P <- DatObj$P
  C <- DatObj$C
  FamilyInd <- DatObj$FamilyInd
  X <- DatObj$X
  
  ###Which parameters are user defined?
  UserStarters <- names(starting)
  
  ###Set initial values of Sigma2
  if (any(FamilyInd != 3)) {
    if ("Sigma2" %in% UserStarters) {Sigma2 <- matrix(starting$Sigma2, ncol = (O - C), nrow = M)} else {Sigma2 <- matrix(1, ncol = (O - C), nrow = M)}
  } else {Sigma2 <- matrix(1, nrow = 1, ncol = 1)}
  
  ###Set initial values of Kappa
  if ("Kappa" %in% UserStarters) {Kappa <- matrix(starting$Kappa, nrow = O, ncol = O)} else {Kappa <- diag(O)}
  
  ###Set initial values of A
  if ("A" %in% UserStarters) { A <- starting$A } else { A <- 0.8 * diag(K) }
  
  ###Set initial values of Beta
  if ("Beta" %in% UserStarters) {Beta <- matrix(starting$Beta, nrow = P, ncol = 1)} else {Beta <- matrix(0, nrow = P, ncol = 1)}
  
  ###Set initial value of Upsilon
  if ("Upsilon" %in% UserStarters) {Upsilon <- matrix(starting$Upsilon, nrow = K, ncol = K)} else {Upsilon <- diag(K)}
  RootiUpsilon = solve(chol(Upsilon))
  UpsilonInv = RootiUpsilon %*% t(RootiUpsilon)
  
  ###Factors
  BigPhi <- matrix(0, nrow = K, ncol = Nu)
  Eta <- matrix(as.numeric(BigPhi), ncol = 1)
  
  ###Spatial covariance objects
  CholKappa <- chol(Kappa)
  RootiKappa <- solve(CholKappa)
  KappaInv <- RootiKappa %*% t(RootiKappa)
  #KappaInv <- chol2inv(CholKappa)
  
  ###Create Poly-Gamma update objects
  Cov <- array(dim = c(M, O, Nu))
  NotCount <- which(FamilyInd != 3)
  count <- 1
  for (f in 1:O) {
    if (FamilyInd[f] %in% 0:2) {
      Cov[ , f, ] <- matrix(Sigma2[, count], nrow = M, ncol = Nu)
      count <- count + 1
    }
    if (FamilyInd[f] == 3) {
      omega <- matrix(pgdraw(rep(1, M*Nu), rep(0, M*Nu)), nrow = M, ncol = Nu)
      Cov[ , f, ] <- 1 / omega
    }
  }
  
  ###Save parameter objects
  Para <- list()
  Para$Sigma2 <- Sigma2
  Para$Kappa <- Kappa
  Para$Beta <- Beta
  Para$XBeta <- X %*% Beta
  Para$A <- A
  Para$Upsilon <- Upsilon
  Para$UpsilonInv <- UpsilonInv
  Para$BigPhi <- BigPhi
  Para$Eta <- Eta
  Para$RootiKappa <- RootiKappa
  Para$KappaInv <- KappaInv
  Para$Cov <- Cov
  return(Para)
}

## corresponding to the fixedL main function when CL = 1 (otherwise returns an empty list)
CreateParaCLfixedL <- function(starting, DatObj){
  ParaCL <- list()
  
  if (DatObj$CL == 1){
    K <- DatObj$K
    L <- DatObj$L
    M <- DatObj$M
    O <- DatObj$O
    GS <- DatObj$GS
    ###Set initial values of Delta
    if ("Delta" %in% names(starting)) {Delta <- matrix(starting$Delta, nrow = K, ncol = 1)} else {Delta <- matrix(1, nrow = K, ncol = 1)} #if ((!"Delta" %in% names(starting))) 
    ###Create atom variances (Tau2) and atoms themselves (Theta)
    if (GS == 1) {Tau <- matrix(cumprod(Delta), nrow = K, ncol = 1)} else {Tau <- Delta} #if (GS == 0) 
    Theta <- matrix(sapply(sqrt(1/Tau), rnorm, n=L, mean=0), nrow=L, K) #L by K matrix
    ###Create label parameters
    Xi <- matrix(0, nrow = M * O, ncol = K)
    ###Probit parameters
    Alpha <- array(0, dim = c(L - 1, M * O, K))
    Weights <- logWeights <- array(0, dim = c(L, M * O, K))
    Z <- array(-1, dim = c(L - 1, M * O, K))
    Z[1, , ] <- 1
    logUpperPhiAlpha <- pnorm(Alpha, lower.tail = FALSE, log.p = TRUE)
    UpperPhiAlpha <- pnorm(Alpha, lower.tail = FALSE)
    for (j in 1:K) {
      for (o in 1:O) {
        for (i in 1:M) {
          Index1 <- i + M * (o - 1)
          Index2 <- o + O * (i - 1)
          for (l in 1:L) {
            if (l == 1) {
              Weights[l, Index1, j] <- pnorm(Alpha[l, Index2, j])
              logWeights[l, Index1, j] <- pnorm(Alpha[l, Index2, j], log.p = TRUE)
            } else if (l < L) {
              Weights[l, Index1, j] <- pnorm(Alpha[l, Index2, j]) * prod(UpperPhiAlpha[1:(l - 1) , Index2, j])
              logWeights[l, Index1, j] <- pnorm(Alpha[l, Index2, j], log.p = TRUE) + sum(logUpperPhiAlpha[1:(l - 1), Index2, j])
            } else {
              Weights[l, Index1, j] <- prod(UpperPhiAlpha[1:(l - 1) , Index2, j])
              logWeights[l, Index1, j] <- sum(logUpperPhiAlpha[1:(l - 1), Index2, j])
            }
          }
        } 
      }
    }
    if (DatObj$storeW == 0) {Weights <- array(1, dim = c(1, 1, 1))}
    ParaCL$Delta <- Delta
    ParaCL$Tau <- Tau
    ParaCL$Xi <- Xi
    ParaCL$Theta <- Theta
    ParaCL$Alpha <- Alpha
    ParaCL$Z <- Z
    ParaCL$Weights <- Weights
    ParaCL$logWeights <- logWeights
  }
  
  return(ParaCL)
}

## Augment Lambda to the Para list
CreateParaLambda <- function(Para, DatObj, ParaCL){
  K <- DatObj$K
  M <- DatObj$M
  O <- DatObj$O
  Lambda <- matrix(0, nrow = M * O, ncol = K)
  XBeta <- Para$XBeta
  Nu <- DatObj$Nu
  EyeNu <- diag(Nu)
  Eta <- Para$Eta
  
  if (DatObj$CL == 1){
    Theta <- ParaCL$Theta
    Xi <- ParaCL$Xi
    for (o in 1:O) {
      for (i in 1:M) {
        for (j in 1:K) {
          Lambda[i + M * (o - 1), j] <- Theta[Xi[i + M * (o - 1), j] + 1, j]
        }
      }  
    }
  }
  
  Para$Lambda <- Lambda
  Para$Mean <- kronecker(EyeNu, Lambda) %*% Eta + XBeta
  return(Para)
}


## corresponding to the VaryingLjs main function (for parameters with fixed dimensions only, i.e., excluding Theta, Alpha, Weights) 
CreateParaVaryingLjs <- function(starting, DatObj, HyPara, LjVec) {

  ###Set data objects
  K <- DatObj$K
  Nu <- DatObj$Nu
  M <- DatObj$M
  O <- DatObj$O
  P <- DatObj$P
  C <- DatObj$C
  TempCorInd <- DatObj$TempCorInd
  TimeDist <- DatObj$TimeDist
  EyeNu <- DatObj$EyeNu
  FamilyInd <- DatObj$FamilyInd
  X <- DatObj$X
  GS <- DatObj$GS
  IT <- DatObj$IT
  seasonPeriod <- DatObj$seasonPeriod

  ###Set hyperparameter objects
  APsi <- HyPara$APsi
  BPsi <- HyPara$BPsi
  
  ###Which parameters are user defined?
  UserStarters <- names(starting)

  ###Set initial values of Sigma2
  if (any(FamilyInd != 3)) {
    if ("Sigma2" %in% UserStarters) {Sigma2 <- matrix(starting$Sigma2, ncol = (O - C), nrow = M)} else {Sigma2 <- matrix(1, ncol = (O - C), nrow = M)} #if ((!"Sigma2" %in% UserStarters)) 
  } else {Sigma2 <- matrix(1, nrow = 1, ncol = 1)}
  
  ###Set initial values of Kappa
  if ("Kappa" %in% UserStarters) {Kappa <- matrix(starting$Kappa, nrow = O, ncol = O)} else {Kappa <- diag(O)} #if ((!"Kappa" %in% UserStarters)) 
  
  ###Set initial values of Psi and Temporal parameters
  if (IT == 0){
    HPsi <- EyeNu
    RootiHPsi <- EyeNu
    HPsiInv <- EyeNu
    Psi <- 0
  } else { #if (IT == 1)
    if ("Psi" %in% UserStarters) {
      Psi <- starting$Psi
      if ((Psi <= APsi) | (Psi >= BPsi)) stop('starting: "Psi" must be in (APsi, BPsi)')
    } else if ((!"Psi" %in% UserStarters)) {
      if (TempCorInd == 0) { #exponential
        Psi <- mean(c(APsi, BPsi))
      } else if (TempCorInd == 1) { #ar1
        Psi <- 0.7
      } else if (TempCorInd == 2){ #sar1
        Psi <- 0.7
      } else if (TempCorInd == 3){ #sexponential
        Psi <- mean(c(APsi, BPsi))
      }
    }
    ###Temporal parameters
    HPsi <- getH(Psi, TempCorInd, TimeDist, Nu, seasonPeriod)
    CholHPsi <- chol(HPsi)
    RootiHPsi <- solve(CholHPsi)
    HPsiInv <- RootiHPsi %*% t(RootiHPsi)
    #HPsiInv <- chol2inv(CholHPsi)
  }
  
  
  ###Set initial values of Delta
  if ("Delta" %in% UserStarters) {Delta <- matrix(starting$Delta, nrow = K, ncol = 1)} else {Delta <- matrix(1, nrow = K, ncol = 1)} #if ((!"Delta" %in% UserStarters)) 

  ###Set initial values of Beta
  if ("Beta" %in% UserStarters) {Beta <- matrix(starting$Beta, nrow = P, ncol = 1)} else {Beta <- matrix(0, nrow = P, ncol = 1)} #if ((!"Beta" %in% UserStarters)) 
    
  ###Set initial value of Upsilon
  if ("Upsilon" %in% UserStarters) {Upsilon <- matrix(starting$Upsilon, nrow = K, ncol = K)} else {Upsilon <- diag(K)} #if (!("Upsilon" %in% UserStarters)) 
  RootiUpsilon = solve(chol(Upsilon))
  UpsilonInv = RootiUpsilon %*% t(RootiUpsilon)

  ###Create atom variances (Tau2)
  if (GS == 1) {Tau <- matrix(cumprod(Delta), nrow = K, ncol = 1)} else {Tau <- Delta} #if (GS == 0) 
  
  ###Create label parameters
  Xi <- matrix(0, nrow = M * O, ncol = K)
  Lambda <- matrix(0, nrow = M * O, ncol = K)

  ###Factors
  BigPhi <- matrix(0, nrow = K, ncol = Nu)
  Eta <- matrix(as.numeric(BigPhi), ncol = 1)
  
  ###Slice sampling latent parameter
  U <- matrix(runif(M * O * K, 0, 1), nrow = M * O, ncol = K)
 
  ###Spatial covariance objects
  CholKappa <- chol(Kappa)
  RootiKappa <- solve(CholKappa)
  KappaInv <- RootiKappa %*% t(RootiKappa)
  #KappaInv <- chol2inv(CholKappa)

  ###Create Poly-Gamma update objects
  Cov <- array(1, dim = c(M, O, Nu))
  NotCount <- which(FamilyInd != 3)
  count <- 1
  for (f in 1:O) {
    if (FamilyInd[f] %in% 0:2) {
      Cov[ , f, ] <- matrix(Sigma2[, count], nrow = M, ncol = Nu)
      count <- count + 1
    }
    if (FamilyInd[f] == 3) {
      omega <- matrix(pgdraw(rep(1, M*Nu), rep(0, M*Nu)), nrow = M, ncol = Nu)
      Cov[ , f, ] <- 1 / omega
    }
  }

  ###Save parameter objects
  Para <- list()
  Para$Sigma2 <- Sigma2
  Para$Kappa <- Kappa
  Para$Delta <- Delta
  Para$Beta <- Beta
  Para$XBeta <- X %*% Beta
  Para$Psi <- Psi
  Para$Upsilon <- Upsilon
  Para$UpsilonInv <- UpsilonInv
  Para$RootiUpsilon <- RootiUpsilon
  Para$Xi <- Xi
  Para$Lambda <- Lambda
  Para$Tau <- Tau
  Para$BigPhi <- BigPhi
  Para$Eta <- Eta
  Para$HPsi <- HPsi
  Para$RootiHPsi <- RootiHPsi
  Para$HPsiInv <- HPsiInv
  Para$Mean <- kronecker(EyeNu, Lambda) %*% Eta + X %*% Beta
  Para$U <- U
  Para$LjVec <- LjVec
  Para$RootiKappa <- RootiKappa
  Para$KappaInv <- KappaInv
  Para$Cov <- Cov
  return(Para)
}

VAR1CreateParaVaryingLjs <- function(starting, DatObj, HyPara, LjVec) {
  
  ###Set data objects
  K <- DatObj$K
  Nu <- DatObj$Nu
  M <- DatObj$M
  O <- DatObj$O
  P <- DatObj$P
  C <- DatObj$C
  FamilyInd <- DatObj$FamilyInd
  X <- DatObj$X
  GS <- DatObj$GS
  EyeNu <- diag(Nu)
  
  ###Which parameters are user defined?
  UserStarters <- names(starting)
  
  ###Set initial values of Sigma2
  if (any(FamilyInd != 3)) {
    if ("Sigma2" %in% UserStarters) {Sigma2 <- matrix(starting$Sigma2, ncol = (O - C), nrow = M)} else {Sigma2 <- matrix(1, ncol = (O - C), nrow = M)}
  } else {Sigma2 <- matrix(1, nrow = 1, ncol = 1)}
  
  ###Set initial values of Kappa
  if ("Kappa" %in% UserStarters) {Kappa <- matrix(starting$Kappa, nrow = O, ncol = O)} else {Kappa <- diag(O)}
  
  ###Set initial values of A
  if ("A" %in% UserStarters) {A <- starting$A} else {A <- 0.8 * diag(K)}
  
  ###Set initial values of Delta
  if ("Delta" %in% UserStarters) {Delta <- matrix(starting$Delta, nrow = K, ncol = 1)} else {Delta <- matrix(1, nrow = K, ncol = 1)}
  
  ###Set initial values of Beta
  if ("Beta" %in% UserStarters) {Beta <- matrix(starting$Beta, nrow = P, ncol = 1)} else {Beta <- matrix(0, nrow = P, ncol = 1)}
  
  ###Set initial value of Upsilon
  if ("Upsilon" %in% UserStarters) {Upsilon <- matrix(starting$Upsilon, nrow = K, ncol = K)} else {Upsilon <- diag(K)}
  RootiUpsilon = solve(chol(Upsilon))
  UpsilonInv = RootiUpsilon %*% t(RootiUpsilon)
  
  ###Create atom variances (Tau2)
  if (GS == 1) {Tau <- matrix(cumprod(Delta), nrow = K, ncol = 1)} else {Tau <- Delta}
  
  ###Create label parameters
  Xi <- matrix(0, nrow = M * O, ncol = K)
  Lambda <- matrix(0, nrow = M * O, ncol = K)
  
  ###Factors
  BigPhi <- matrix(0, nrow = K, ncol = Nu)
  Eta <- matrix(as.numeric(BigPhi), ncol = 1)
  
  ###Slice sampling latent parameter
  U <- matrix(runif(M * O * K, 0, 1), nrow = M * O, ncol = K)
  
  ###Spatial covariance objects
  CholKappa <- chol(Kappa)
  RootiKappa <- solve(CholKappa)
  KappaInv <- RootiKappa %*% t(RootiKappa)
  #KappaInv <- chol2inv(CholKappa)
  
  ###Create Poly-Gamma update objects
  Cov <- array(1, dim = c(M, O, Nu))
  NotCount <- which(FamilyInd != 3)
  count <- 1
  for (f in 1:O) {
    if (FamilyInd[f] %in% 0:2) {
      Cov[ , f, ] <- matrix(Sigma2[, count], nrow = M, ncol = Nu)
      count <- count + 1
    }
    if (FamilyInd[f] == 3) {
      omega <- matrix(pgdraw(rep(1, M*Nu), rep(0, M*Nu)), nrow = M, ncol = Nu)
      Cov[ , f, ] <- 1 / omega
    }
  }
  
  ###Save parameter objects
  Para <- list()
  Para$Sigma2 <- Sigma2
  Para$Kappa <- Kappa
  Para$Delta <- Delta
  Para$Beta <- Beta
  Para$XBeta <- X %*% Beta
  Para$A <- A
  Para$Upsilon <- Upsilon
  Para$UpsilonInv <- UpsilonInv
  Para$Xi <- Xi
  Para$Lambda <- Lambda
  Para$Tau <- Tau
  Para$BigPhi <- BigPhi
  Para$Eta <- Eta
  Para$Mean <- kronecker(EyeNu, Lambda) %*% Eta + X %*% Beta
  Para$U <- U
  Para$LjVec <- LjVec
  Para$RootiKappa <- RootiKappa
  Para$KappaInv <- KappaInv
  Para$Cov <- Cov
  return(Para)
}



## called when !(IS = 1, SpCorInd = 0, SA = 1) for the fixedL main function 
CreateSpatPara1FixedL <- function(starting, DatObj, HyPara){
  ###Set data objects
  M <- DatObj$M
  IS <- DatObj$IS
  SpCorInd <- DatObj$SpCorInd
  SpDist <- DatObj$SpDist
  ###Set hyperparameter objects
  ARho <- HyPara$ARho
  BRho <- HyPara$BRho
  ###Which parameters are user defined?
  UserStarters <- names(starting)
  
  SpatPara <- list()
  SpatPara$DwVec <- rep(1, M)
  
  ###Set initial values of Rho and Spatial correlation objects
  if (IS == 0){
    EyeM <- diag(M)
    SpCov <- EyeM
    RootiSpCov <- EyeM
    SpCovInv <- EyeM
    Rho <- 0
  } else {# when IS = 1
    if (SpCorInd == 1) { #discrete; spatApprox must be FALSE
      if ("Rho" %in% UserStarters) {Rho <- starting$Rho} else {Rho <- 0.9}
      Dw <- diag(apply(SpDist, 1, sum))
      SpatPara$DwVec <- diag(Dw)
      SpCovInv <- Dw - Rho * SpDist
      RootiSpCov <- t(chol(SpCovInv)) #transpose of the cholesky factor of SpCovInv instead; not the real rooti but works here too
    } else { #SpCorInd = 0 continuous
      if ("Rho" %in% UserStarters){
        Rho <- starting$Rho
        if ((Rho <= ARho) | (Rho >= BRho)) stop('starting: "Rho" must be in (ARho, BRho)')
      } else {
        Rho <- mean(c(ARho, BRho))
      }
      SpCov <- exp(-Rho * SpDist)
      ## since SA must = 0 if this function CreateSpatPara1 is called and IS = 1, SpCorInd = 0
      RootiSpCov <- solve(chol(SpCov))
      SpCovInv <- RootiSpCov %*% t(RootiSpCov)
    }
  }
  
  ###Save parameter objects
  SpatPara$Rho <- Rho
  SpatPara$RootiSpCov <- RootiSpCov
  SpatPara$SpCovInv <- SpCovInv
  return(SpatPara)
}

## called when !(IS = 1, SpCorInd = 0, SA = 1) for the VaryingLjs main function 
CreateSpatPara1VaryingLjs <- function(starting, DatObj, HyPara){
  ###Set data objects
  M <- DatObj$M
  IS <- DatObj$IS
  SpCorInd <- DatObj$SpCorInd
  SpDist <- DatObj$SpDist
  ###Set hyperparameter objects
  ARho <- HyPara$ARho
  BRho <- HyPara$BRho
  ###Which parameters are user defined?
  UserStarters <- names(starting)
  
  SpatPara <- list()
  SpatPara$DwVec <- rep(1, M)
  
  ###Set initial values of Rho and Spatial correlation objects
  if (IS == 0){
    EyeM <- diag(M)
    SpCov <- EyeM
    RootiSpCov <- EyeM
    SpCovInv <- EyeM
    Rho <- 0
  } else {# when IS = 1
    if (SpCorInd == 1) { #discrete; spatApprox must be FALSE
      if ("Rho" %in% UserStarters) {Rho <- starting$Rho} else {Rho <- 0.9}
      Dw <- diag(apply(SpDist, 1, sum))
      SpatPara$DwVec <- diag(Dw)
      SpCovInv <- Dw - Rho * SpDist
      SpCov <- solve(SpCovInv)
      RootiSpCov <- t(chol(SpCovInv)) #transpose of the cholesky factor of SpCovInv instead; not the real rooti but works here too
    } else { #SpCorInd = 0 continuous
      if ("Rho" %in% UserStarters){
        Rho <- starting$Rho
        if ((Rho <= ARho) | (Rho >= BRho)) stop('starting: "Rho" must be in (ARho, BRho)')
      } else {
        Rho <- mean(c(ARho, BRho))
      }
      SpCov <- exp(-Rho * SpDist)
      ## since SA must = 0 if this function CreateSpatPara1 is called and IS = 1, SpCorInd = 0
      RootiSpCov <- solve(chol(SpCov))
      SpCovInv <- RootiSpCov %*% t(RootiSpCov)
    }
  }
  
  ###Save parameter objects
  SpatPara$Rho <- Rho
  SpatPara$SpCov <- SpCov
  SpatPara$RootiSpCov <- RootiSpCov
  SpatPara$SpCovInv <- SpCovInv
  return(SpatPara)
}


## called when IS = 1, SpCorInd = 0, SA = 1, and (CL = 0 or (CL = 1 and alphaMethod = "block")) for the fixedL main function 
CreateSpatPara2FixedL <- function(starting, DatObj, HyPara){
  ###Set data objects
  M <- DatObj$M
  SpDist <- DatObj$SpDist
  h <- DatObj$h
  ###Set hyperparameter objects
  ARho <- HyPara$ARho
  BRho <- HyPara$BRho
  ###Which parameters are user defined?
  UserStarters <- names(starting)
  
  ###Set initial values of Rho and Spatial correlation objects
  if ("Rho" %in% UserStarters){
    Rho <- starting$Rho
    if ((Rho <= ARho) | (Rho >= BRho)) stop('starting: "Rho" must be in (ARho, BRho)')
  } else {
    Rho <- mean(c(ARho, BRho))
  }
  SpCov <- exp(-Rho * SpDist)
  nnInd <- matrix(0, M, h)
  for(i in 2:M){
    nnMaxNum <- min(h, i-1)
    nnInd[i, 1:nnMaxNum] <- sort(order(SpDist[i, 1:i-1])[1:nnMaxNum])
  }
  Bs <- matrix(0, M, h)
  Fs <- vector()
  Fs[1] = 1
  for(i in 2:M){
    nnMaxNum <- min(h, i-1)
    nni <- nnInd[i, 1:nnMaxNum]
    Bs[i, 1:nnMaxNum] <- SpCov[i, nni]%*%solve(SpCov[nni, nni])
    Fs[i] <- 1 - Bs[i, 1:nnMaxNum]%*%SpCov[nni, i]
  }
  detSpCovApprox <- prod(Fs)
  BsStar <- matrix(0, M, M)
  diag(BsStar) <- rep(1, M)
  for(i in 2:M){
    nnMaxNum <- min(h, i-1)
    nni <- nnInd[i, 1:nnMaxNum]
    BsStar[i, nni] <- -Bs[i, 1:nnMaxNum]
  }
  SpCovInvApprox <- t(BsStar)%*%diag(Fs^{-1})%*%BsStar
  
  ###Save parameter objects
  SpatPara <- list()
  SpatPara$Rho <- Rho
  SpatPara$nnInd <- nnInd - 1
  SpatPara$detSpCov <- detSpCovApprox
  SpatPara$SpCovInv <- SpCovInvApprox
  return(SpatPara)
} 

## called when IS = 1, SpCorInd = 0, SA = 1, and alphaSequen = FALSE for the VaryingLjs main function
CreateSpatPara2VaryingLjs <- function(starting, DatObj, HyPara){
  ###Set data objects
  M <- DatObj$M
  SpDist <- DatObj$SpDist
  h <- DatObj$h
  ###Set hyperparameter objects
  ARho <- HyPara$ARho
  BRho <- HyPara$BRho
  ###Which parameters are user defined?
  UserStarters <- names(starting)
  
  ###Set initial values of Rho and Spatial correlation objects
  if ("Rho" %in% UserStarters){
    Rho <- starting$Rho
    if ((Rho <= ARho) | (Rho >= BRho)) stop('starting: "Rho" must be in (ARho, BRho)')
  } else {
    Rho <- mean(c(ARho, BRho))
  }
  SpCov <- exp(-Rho * SpDist)
  nnInd <- matrix(0, M, h)
  for(i in 2:M){
    nnMaxNum <- min(h, i-1)
    nnInd[i, 1:nnMaxNum] <- sort(order(SpDist[i, 1:i-1])[1:nnMaxNum])
  }
  Bs <- matrix(0, M, h)
  Fs <- vector()
  Fs[1] = 1
  for(i in 2:M){
    nnMaxNum <- min(h, i-1)
    nni <- nnInd[i, 1:nnMaxNum]
    Bs[i, 1:nnMaxNum] <- SpCov[i, nni]%*%solve(SpCov[nni, nni])
    Fs[i] <- 1 - Bs[i, 1:nnMaxNum]%*%SpCov[nni, i]
  }
  detSpCovApprox <- prod(Fs)
  BsStar <- matrix(0, M, M)
  diag(BsStar) <- rep(1, M)
  for(i in 2:M){
    nnMaxNum <- min(h, i-1)
    nni <- nnInd[i, 1:nnMaxNum]
    BsStar[i, nni] <- -Bs[i, 1:nnMaxNum]
  }
  SpCovInvApprox <- t(BsStar)%*%diag(Fs^{-1})%*%BsStar
  
  ###Save parameter objects
  SpatPara <- list()
  SpatPara$Rho <- Rho
  SpatPara$SpCov <- SpCov
  SpatPara$nnInd <- nnInd - 1
  SpatPara$detSpCov <- detSpCovApprox
  SpatPara$SpCovInv <- SpCovInvApprox
  return(SpatPara)
} 


## called when IS = 1, SpCorInd = 0, SA = 1, CL = 1, and alphaMethod = "sequential" for the fixedL main function and
# when IS = 1, SpCorInd = 0, SA = 1, and alphaSequen = TRUE for the VaryingLjs main function 
CreateSpatPara3 <- function(starting, DatObj, HyPara){
  ###Set data objects
  M <- DatObj$M
  SpDist <- DatObj$SpDist
  h <- DatObj$h
  ###Set hyperparameter objects
  ARho <- HyPara$ARho
  BRho <- HyPara$BRho
  ###Which parameters are user defined?
  UserStarters <- names(starting)
  
  ###Set initial values of Rho and Spatial correlation objects
  if ("Rho" %in% UserStarters){
    Rho <- starting$Rho
    if ((Rho <= ARho) | (Rho >= BRho)) stop('starting: "Rho" must be in (ARho, BRho)')
  } else {
    Rho <- mean(c(ARho, BRho))
  }
  SpCov <- exp(-Rho * SpDist)
  nnInd <- matrix(0, M, h)
  for(i in 2:M){
    nnMaxNum <- min(h, i-1)
    nnInd[i, 1:nnMaxNum] <- sort(order(SpDist[i, 1:i-1])[1:nnMaxNum])
  }
  Bs <- matrix(0, M, h)
  Fs <- vector()
  Fs[1] = 1
  for(i in 2:M){
    nnMaxNum <- min(h, i-1)
    nni <- nnInd[i, 1:nnMaxNum]
    Bs[i, 1:nnMaxNum] <- SpCov[i, nni]%*%solve(SpCov[nni, nni])
    Fs[i] <- 1 - Bs[i, 1:nnMaxNum]%*%SpCov[nni, i]
  }
  detSpCovApprox <- prod(Fs)
  BsStar <- matrix(0, M, M)
  diag(BsStar) <- rep(1, M)
  for(i in 2:M){
    nnMaxNum <- min(h, i-1)
    nni <- nnInd[i, 1:nnMaxNum]
    BsStar[i, nni] <- -Bs[i, 1:nnMaxNum]
  }
  SpCovInvApprox <- t(BsStar)%*%diag(Fs^{-1})%*%BsStar
  
  ###Save parameter objects
  SpatPara <- list()
  SpatPara$Rho <- Rho
  SpatPara$Bs <- Bs
  SpatPara$Fs <- Fs
  SpatPara$nnInd <- nnInd - 1
  SpatPara$detSpCov <- detSpCovApprox
  SpatPara$SpCovInv <- SpCovInvApprox
  return(SpatPara)
}



###Function that creates the data augmentation (i.e. Tobit) booleans------------------------------------------------------------
CreateDatAug <- function(DatObj) {

  ###Set data object
  YObserved <- DatObj$YObserved
  FamilyInd <- DatObj$FamilyInd
  YStarWide <- DatObj$YStarWide
  M <- DatObj$M
  O <- DatObj$O
  Nu <- DatObj$Nu
  N <- DatObj$N

  ###Initialize Data Augmentation Object with Normality
  DatAug <- list()
  DatAug$NBelow <- 0
  DatAug$NAbove <- 0
  DatAug$WhichBelow <- 0
  DatAug$WhichAbove <- 0
  
  ###Lower truncation censored from below at 0
  # the recorded observed Y is 0 (0 is the truncated value) is equivalent to 
  # the actual pre-truncated observed Y value < 0 
  if (any(FamilyInd == 2) | any(FamilyInd == 1)) {#Tobit | Probit 
    TobitBoolean <- matrix(FALSE, ncol = 1, nrow = N)
    for (o in 1:O) {
      if (FamilyInd[o] == 2) {
        TobitBooleanCube <- array(FALSE, dim = c(M, O, Nu))
        TobitBooleanCube[ , o, ] <- TRUE
        TobitBoolean <- TobitBoolean | matrix(TobitBooleanCube & YObserved == 0, ncol = 1)
      }
    }
    WhichBelow <- which(TobitBoolean)
    NBelow <- length(WhichBelow)
    DatAug$NBelow <- NBelow
    DatAug$WhichBelow <- WhichBelow - 1
  }
  
  ###Upper truncation Probit
  # the recorded observed probit Y is 1 is equivalent to 
  # the actual pre-truncated observed Y value > 0 
  if (any(FamilyInd == 1)) {#Probit
    ProbitBoolean <- matrix(FALSE, ncol = 1, nrow = N)
    for (o in 1:O) {
      if (FamilyInd[o] == 1) {
        ProbitBooleanCube <- array(FALSE, dim = c(M, O, Nu))
        ProbitBooleanCube[ , o, ] <- TRUE
        ProbitBoolean <- ProbitBoolean | matrix(ProbitBooleanCube & YObserved == 1, ncol = 1)
      }
    }
    WhichAbove <- which(ProbitBoolean)
    NAbove <- length(WhichAbove)
    DatAug$WhichAbove <- WhichAbove - 1
    DatAug$NAbove <- NAbove
  }
  return(DatAug)

}



###Function that creates inputs for MCMC sampler--------------------------------------------------------------------------------
CreateMcmc <- function(mcmc, DatObj) {

  ###Which parameters are user defined?
  UserMCMC <- names(mcmc)

  ###Set MCMC objects
  if ("NBurn" %in% UserMCMC) NBurn <- mcmc$NBurn else NBurn <- 10000
  if ("NSims" %in% UserMCMC) NSims <- mcmc$NSims else NSims <- 10000
  if ("NThin" %in% UserMCMC) NThin <- mcmc$NThin else NThin <- 1
  if ("NPilot" %in% UserMCMC) NPilot <- mcmc$NPilot else NPilot <- 20

  ###One last check of MCMC user inputs
  is.wholenumber <- function(x, tol = .Machine$double.eps^0.5)  abs(x - round(x)) < tol
  if (!(is.wholenumber(NSims / NThin))) stop('mcmc: "NThin" must be a factor of "NSims"')
  if (!(is.wholenumber(NBurn / NPilot))) stop('mcmc: "NPilot" must be a factor of "NBurn"')

  ###Create MCMC objects
  NTotal <- NBurn + NSims
  WhichKeep <- NBurn + (1:(NSims / NThin)) * NThin
  NKeep <- length(WhichKeep)

  ###Pilot adaptation objects
  WhichPilotAdapt <- (1:NPilot) * NBurn / NPilot
  PilotAdaptDenominator <- WhichPilotAdapt[1]

  ###Burn-in progress bar
  BarLength <- 100 #Burn-in bar length (arbitrary)
  BurnInProgress <- seq(1 / BarLength, 1, 1 / BarLength)
  WhichBurnInProgress <- sapply(BurnInProgress, function(x) tail(which(1 : NBurn <= x * NBurn), 1))

  ###Progress output objects
  SamplerProgress <- seq(0.1, 1.0, 0.1) #Intervals of progress update (arbitrary)
  WhichSamplerProgress <- sapply(SamplerProgress, function(x) tail(which(1:NSims <= x * NSims), 1)) + NBurn
  WhichBurnInProgressInt <- sapply(SamplerProgress, function(x) tail(which(1:NBurn <= x * NBurn), 1))

  ###Save objects
  MCMC <- list()
  MCMC$NBurn <- NBurn
  MCMC$NSims <- NSims
  MCMC$NThin <- NThin
  MCMC$NPilot <- NPilot
  MCMC$NTotal <- NTotal
  MCMC$WhichKeep <- WhichKeep
  MCMC$NKeep <- NKeep
  MCMC$WhichPilotAdapt <- WhichPilotAdapt
  MCMC$PilotAdaptDenominator <- PilotAdaptDenominator
  MCMC$BurnInProgress <- BurnInProgress
  MCMC$WhichBurnInProgress <- WhichBurnInProgress
  MCMC$WhichBurnInProgressInt <- WhichBurnInProgressInt
  MCMC$BarLength <- BarLength
  MCMC$WhichSamplerProgress <- WhichSamplerProgress
  return(MCMC)

}



###Functions that create memory spaces for storing posterior estimates for parameters with fixed dimensions -------------------------------------------------
CreateStorageFixedL <- function(DatObj, McmcObj) {
  
  ###Set data objects
  M <- DatObj$M
  K <- DatObj$K
  Nu <- DatObj$Nu
  O <- DatObj$O
  P <- DatObj$P
  C <- DatObj$C
  L <- DatObj$L
  
  ###Set MCMC objects
  NKeep <- McmcObj$NKeep
  
  ###Create storage object 
  # Lambda: M * O * K
  # Eta: K * Nu
  # Sigma: M * (O - C)
  # Kappa: O * (O + 1) / 2
  # Rho: 1
  # Upsilon: K * (K + 1) / 2
  # Psi: 1
  # Beta: P
  numPara = M * O * K + K * Nu + M * (O - C) + ((O + 1) * O) / 2 + ((K + 1) * K) / 2 + 1 + 1 + P
  if (DatObj$CL == 1){
    # Xi: M * O * K
    # Delta: K
    # Alpha: M * O * K * (L - 1)
    # Theta: K * L
    if (DatObj$spatPred == 1) {
      numPara = numPara + M * O * K + K + K * L
      if (DatObj$alphaWsFiles == 0) numPara = numPara + M * O * K * (L - 1) 
    }
    # Weights: M * O * K * L
    if ((DatObj$storeW == 1) & (DatObj$alphaWsFiles == 0)) numPara = numPara + M * O * K * L
  }
  
  Out <- matrix(nrow = numPara, ncol = NKeep)
  return(Out)
  
}

VAR1CreateStorageFixedL <- function(DatObj, McmcObj) {
  
  ###Set data objects
  M <- DatObj$M
  K <- DatObj$K
  Nu <- DatObj$Nu
  O <- DatObj$O
  P <- DatObj$P
  C <- DatObj$C
  L <- DatObj$L
  
  ###Set MCMC objects
  NKeep <- McmcObj$NKeep
  
  ###Create storage object 
  # Lambda: M * O * K
  # Eta: K * Nu
  # Sigma: M * (O - C)
  # Kappa: O * (O + 1) / 2
  # Rho: 1
  # Upsilon: K * (K + 1) / 2
  # A: K * K
  # Beta: P
  numPara = M * O * K + K * Nu + M * (O - C) + ((O + 1) * O) / 2 + ((K + 1) * K) / 2 + 1 + K^2 + P
  if (DatObj$CL == 1){
    # Xi: M * O * K
    # Delta: K
    # Alpha: M * O * K * (L - 1)
    # Theta: K * L
    if (DatObj$spatPred == 1) {
      numPara = numPara + M * O * K + K + K * L
      if (DatObj$alphaWsFiles == 0) numPara = numPara + M * O * K * (L - 1) 
    }
    # Weights: M * O * K * L
    if ((DatObj$storeW == 1) & (DatObj$alphaWsFiles == 0)) numPara = numPara + M * O * K * L
  }
  
  Out <- matrix(nrow = numPara, ncol = NKeep)
  return(Out)
  
}

CreateStorageVaryingLjs <- function(DatObj, McmcObj) {
  
  ###Set data objects
  M <- DatObj$M
  K <- DatObj$K
  Nu <- DatObj$Nu
  O <- DatObj$O
  P <- DatObj$P
  C <- DatObj$C
  
  ###Set MCMC objects
  NKeep <- McmcObj$NKeep
  
  ###Create storage object 
  # Lambda: M * O * K
  # Eta: K * Nu
  # Sigma: M * (O - C)
  # Kappa: O * (O + 1) / 2
  # Rho: 1
  # Upsilon: K * (K + 1) / 2
  # Psi: 1
  # Beta: P
  # Xi: M * O * K
  # Delta: K
  # LjVec: K
  numPara = M * O * K + K * Nu + M * (O - C) + ((O + 1) * O) / 2 + ((K + 1) * K) / 2 + 1 + 1 + P + M * O * K + K + K
  Out <- matrix(nrow = numPara, ncol = NKeep)
  return(Out)
  
}

VAR1CreateStorageVaryingLjs <- function(DatObj, McmcObj) {
  
  ###Set data objects
  M <- DatObj$M
  K <- DatObj$K
  Nu <- DatObj$Nu
  O <- DatObj$O
  P <- DatObj$P
  C <- DatObj$C
  
  ###Set MCMC objects
  NKeep <- McmcObj$NKeep
  
  ###Create storage object 
  # Lambda: M * O * K
  # Eta: K * Nu
  # Sigma: M * (O - C)
  # Kappa: O * (O + 1) / 2
  # Rho: 1
  # Upsilon: K * (K + 1) / 2
  # A: K * K
  # Beta: P
  # Xi: M * O * K
  # Delta: K
  # LjVec: K
  numPara = M * O * K + K * Nu + M * (O - C) + ((O + 1) * O) / 2 + ((K + 1) * K) / 2 + 1 + K^2 + P + M * O * K + K + K
  Out <- matrix(nrow = numPara, ncol = NKeep)
  return(Out)
  
}

==> spatempBFA/R/MCMC_Utilities.R <==
###Functions for summarizing the raw MCMC samples-------------------------------------------------------------------
FormatSamplesFixedL <- function(DatObj, RawSamples) {

  ###Set data objects
  M <- DatObj$M
  K <- DatObj$K
  Nu <- DatObj$Nu
  O <- DatObj$O
  C <- DatObj$C
  P <- DatObj$P
  L <- DatObj$L
  GS <- DatObj$GS
  CL <- DatObj$CL
  spatPred <- DatObj$spatPred
  storeWeights <- DatObj$storeW
  alphasWeightsToFiles <- DatObj$alphaWsFiles
  
  ###Format raw samples
  RawSamples <- t(RawSamples)
  Lambda <- RawSamples[, 1:(O * M * K)]
  Eta <- RawSamples[, (O * M * K + 1):(O * M * K + K * Nu), drop = FALSE]
  if (C != O) { #if (C == O) 
    Sigma2 <- RawSamples[, (O * M * K + K * Nu + 1):(O * M * K + K * Nu + M * (O - C))]
    Sigma2Ind <- expand.grid(which(DatObj$FamilyInd != 3), 1:M)
    colnames(Sigma2) <- paste0("Sigma2_", Sigma2Ind[, 1], "_", Sigma2Ind[, 2])
  } else {
    Sigma2 <- NULL
  }
  Kappa <- RawSamples[, (O * M * K + K * Nu + M * (O - C) + 1):(O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2), drop = FALSE]
  Upsilon <- RawSamples[, (O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + 1):(O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + (K * (K + 1)) / 2), drop = FALSE]
  Psi <- RawSamples[, (O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + (K * (K + 1)) / 2 + 1), drop = FALSE]
  Rho <- RawSamples[, (O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + (K * (K + 1)) / 2 + 1 + 1), drop = FALSE]
  if (P > 0) { #if (P == 0)
    Beta <- RawSamples[, (O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + (K * (K + 1)) / 2 + 1 + 1 + 1):(O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + (K * (K + 1)) / 2 + 1 + 1 + P), drop = FALSE]
    colnames(Beta) <- paste0("Beta", 1:P)
  } else {
    Beta <- NULL
  }
  numPara = M * O * K + K * Nu + M * (O - C) + ((O + 1) * O) / 2 + ((K + 1) * K) / 2 + 1 + 1 + P
  if (CL == 1) {
    if (spatPred == 1) {
      Xi <- RawSamples[, (numPara + 1):(numPara + O * M * K)]
      XiInd <- expand.grid(1:K, 1:M, 1:O)
      colnames(Xi) <- paste0("Xi_", XiInd[, 3], "_", XiInd[, 2], "_", XiInd[, 1])
      Delta <- RawSamples[, (numPara + O * M * K + 1):(numPara + O * M * K + K), drop = FALSE]
      colnames(Delta) <- paste0("Delta", 1:K)
      if (GS == 1) {Tau <- matrix(t(apply(Delta, 1, cumprod)), ncol = K)} else {Tau <- Delta}
      colnames(Tau) <- paste0("Tau", 1:K)
      if (alphasWeightsToFiles == 0){
        Alpha <- RawSamples[, (numPara + O * M * K + K + 1):(numPara + O * M * K + K + M * O * K * (L - 1)), drop = FALSE]
        Theta <- RawSamples[, (numPara + O * M * K + K + M * O * K * (L - 1) + 1):(numPara + O * M * K + K + M * O * K * (L - 1) + K * L), drop = FALSE]
        AlphaInd <- expand.grid(1:O, 1:M, 1:(L-1), 1:K)
        colnames(Alpha) <- paste("Alpha", AlphaInd[, 4], AlphaInd[, 3], AlphaInd[, 2], AlphaInd[, 1], sep = "_")
        ThetaInd <- expand.grid(1:L, 1:K)
        colnames(Theta) <- paste("Theta", ThetaInd[, 2], ThetaInd[, 1], sep = "_")
        numPara = numPara + M * O * K + K + M * O * K * (L - 1) + K * L
      } else {
        Alpha <- NULL
        Theta <- RawSamples[, (numPara + O * M * K + K + 1):(numPara + O * M * K + K + K * L), drop = FALSE]
        ThetaInd <- expand.grid(1:L, 1:K)
        colnames(Theta) <- paste("Theta", ThetaInd[, 2], ThetaInd[, 1], sep = "_")
        numPara = numPara + M * O * K + K + K * L
      }
    } else {
      Tau <- Delta <- Xi <- Alpha <- Theta <- NULL
    }
    if ((storeWeights == 1) & (alphasWeightsToFiles == 0)){
      Weights <- RawSamples[, (numPara + 1):(numPara + M * O * K * L), drop = FALSE]
      WeightsInd <- expand.grid(1:M, 1:O, 1:L, 1:K)
      colnames(Weights) <- paste("Weights", WeightsInd[, 4], WeightsInd[, 3], WeightsInd[, 2], WeightsInd[, 1], sep = "_")
    } else {
      Weights <- NULL
    }
  } else{
    Tau <- Delta <- Xi <- Alpha <- Theta <- Weights <- NULL
  }
  
  LambdaInd <- expand.grid(1:K, 1:M, 1:O)
  colnames(Lambda) <- paste0("Lambda_", LambdaInd[, 3], "_", LambdaInd[, 2], "_", LambdaInd[, 1])
  EtaInd <- expand.grid(1:K, 1:Nu)
  colnames(Eta) <- paste0("Eta", EtaInd[, 2], "_", EtaInd[, 1])
  KappaInd <- which(lower.tri(apply(matrix(1:O, ncol = 1), 1, function(x) paste0(paste0("Kappa", 1:O, "_"), x)), diag = TRUE), arr.ind = TRUE)
  if (O == 1) {
    colnames(Kappa) <- apply(matrix(1:O, ncol = 1), 1, function(x) paste0(paste0("Kappa", 1:O, "_"), x))[KappaInd[order(KappaInd[, 1]), ]][1]
  } else{ #if (O > 1) 
    colnames(Kappa) <- apply(matrix(1:O, ncol = 1), 1, function(x) paste0(paste0("Kappa", 1:O, "_"), x))[KappaInd[order(KappaInd[, 1]), ]]
  }
  UpsilonInd <- which(lower.tri(apply(matrix(1:K, ncol = 1), 1, function(x) paste0(paste0("Upsilon", 1:K, "_"), x)), diag = TRUE), arr.ind = TRUE)
  if (K == 1) {
    colnames(Upsilon) <- apply(matrix(1:K, ncol = 1), 1, function(x) paste0(paste0("Upsilon", 1:K, "_"), x))[UpsilonInd[order(UpsilonInd[, 1]), ]][1]
  } else { #if (K > 1) 
    colnames(Upsilon) <- apply(matrix(1:K, ncol = 1), 1, function(x) paste0(paste0("Upsilon", 1:K, "_"), x))[UpsilonInd[order(UpsilonInd[, 1]), ]]
  }
  colnames(Psi) <- "Psi"
  colnames(Rho) <- "Rho"
  
  Out <- list(Lambda = Lambda, Eta = Eta, Sigma2 = Sigma2, Kappa = Kappa, Delta = Delta, Tau = Tau, Upsilon = Upsilon, Psi = Psi, Xi = Xi, Rho = Rho, 
              Beta = Beta, Theta = Theta, Alpha = Alpha, Weights = Weights)
  return(Out)
}

VAR1FormatSamplesFixedL <- function(DatObj, RawSamples) {
  
  ###Set data objects
  M <- DatObj$M
  K <- DatObj$K
  Nu <- DatObj$Nu
  O <- DatObj$O
  C <- DatObj$C
  P <- DatObj$P
  L <- DatObj$L
  GS <- DatObj$GS
  CL <- DatObj$CL
  spatPred <- DatObj$spatPred
  storeWeights <- DatObj$storeW
  alphasWeightsToFiles <- DatObj$alphaWsFiles
  
  ###Format raw samples
  RawSamples <- t(RawSamples)
  Lambda <- RawSamples[, 1:(O * M * K)]
  Eta <- RawSamples[, (O * M * K + 1):(O * M * K + K * Nu), drop = FALSE]
  if (C != O) { #if (C == O) 
    Sigma2 <- RawSamples[, (O * M * K + K * Nu + 1):(O * M * K + K * Nu + M * (O - C))]
    Sigma2Ind <- expand.grid(which(DatObj$FamilyInd != 3), 1:M)
    colnames(Sigma2) <- paste0("Sigma2_", Sigma2Ind[, 1], "_", Sigma2Ind[, 2])
  } else {
    Sigma2 <- NULL
  }
  Kappa <- RawSamples[, (O * M * K + K * Nu + M * (O - C) + 1):(O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2), drop = FALSE]
  Upsilon <- RawSamples[, (O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + 1):(O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + (K * (K + 1)) / 2), drop = FALSE]
  A <- RawSamples[, (O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + (K * (K + 1)) / 2 + 1):(O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + (K * (K + 1)) / 2 + K^2), drop = FALSE]
  Rho <- RawSamples[, (O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + (K * (K + 1)) / 2 + K^2 + 1), drop = FALSE]
  if (P > 0) { #if (P == 0)
    Beta <- RawSamples[, (O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + (K * (K + 1)) / 2 + K^2 + 1 + 1):(O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + (K * (K + 1)) / 2 + K^2 + 1 + P), drop = FALSE]
    colnames(Beta) <- paste0("Beta", 1:P)
  } else {
    Beta <- NULL
  }
  numPara = M * O * K + K * Nu + M * (O - C) + ((O + 1) * O) / 2 + ((K + 1) * K) / 2 + K^2 + 1 + P
  if (CL == 1) {
    if (spatPred == 1) {
      Xi <- RawSamples[, (numPara + 1):(numPara + O * M * K)]
      XiInd <- expand.grid(1:K, 1:M, 1:O)
      colnames(Xi) <- paste0("Xi_", XiInd[, 3], "_", XiInd[, 2], "_", XiInd[, 1])
      Delta <- RawSamples[, (numPara + O * M * K + 1):(numPara + O * M * K + K), drop = FALSE]
      colnames(Delta) <- paste0("Delta", 1:K)
      if (GS == 1) {Tau <- matrix(t(apply(Delta, 1, cumprod)), ncol = K)} else {Tau <- Delta}
      colnames(Tau) <- paste0("Tau", 1:K)
      if (alphasWeightsToFiles == 0){
        Alpha <- RawSamples[, (numPara + O * M * K + K + 1):(numPara + O * M * K + K + M * O * K * (L - 1)), drop = FALSE]
        Theta <- RawSamples[, (numPara + O * M * K + K + M * O * K * (L - 1) + 1):(numPara + O * M * K + K + M * O * K * (L - 1) + K * L), drop = FALSE]
        AlphaInd <- expand.grid(1:O, 1:M, 1:(L-1), 1:K)
        colnames(Alpha) <- paste("Alpha", AlphaInd[, 4], AlphaInd[, 3], AlphaInd[, 2], AlphaInd[, 1], sep = "_")
        ThetaInd <- expand.grid(1:L, 1:K)
        colnames(Theta) <- paste("Theta", ThetaInd[, 2], ThetaInd[, 1], sep = "_")
        numPara = numPara + M * O * K + K + M * O * K * (L - 1) + K * L
      } else {
        Alpha <- NULL
        Theta <- RawSamples[, (numPara + O * M * K + K + 1):(numPara + O * M * K + K + K * L), drop = FALSE]
        ThetaInd <- expand.grid(1:L, 1:K)
        colnames(Theta) <- paste("Theta", ThetaInd[, 2], ThetaInd[, 1], sep = "_")
        numPara = numPara + M * O * K + K + K * L
      }
    } else {
      Tau <- Delta <- Xi <- Alpha <- Theta <- NULL
    }
    if ((storeWeights == 1) & (alphasWeightsToFiles == 0)){
      Weights <- RawSamples[, (numPara + 1):(numPara + M * O * K * L), drop = FALSE]
      WeightsInd <- expand.grid(1:M, 1:O, 1:L, 1:K)
      colnames(Weights) <- paste("Weights", WeightsInd[, 4], WeightsInd[, 3], WeightsInd[, 2], WeightsInd[, 1], sep = "_")
    } else {
      Weights <- NULL
    }
  } else{
    Tau <- Delta <- Xi <- Alpha <- Theta <- Weights <- NULL
  }
  
  LambdaInd <- expand.grid(1:K, 1:M, 1:O)
  colnames(Lambda) <- paste0("Lambda_", LambdaInd[, 3], "_", LambdaInd[, 2], "_", LambdaInd[, 1])
  EtaInd <- expand.grid(1:K, 1:Nu)
  colnames(Eta) <- paste0("Eta", EtaInd[, 2], "_", EtaInd[, 1])
  KappaInd <- which(lower.tri(apply(matrix(1:O, ncol = 1), 1, function(x) paste0(paste0("Kappa", 1:O, "_"), x)), diag = TRUE), arr.ind = TRUE)
  if (O == 1) {
    colnames(Kappa) <- apply(matrix(1:O, ncol = 1), 1, function(x) paste0(paste0("Kappa", 1:O, "_"), x))[KappaInd[order(KappaInd[, 1]), ]][1]
  } else{ #if (O > 1) 
    colnames(Kappa) <- apply(matrix(1:O, ncol = 1), 1, function(x) paste0(paste0("Kappa", 1:O, "_"), x))[KappaInd[order(KappaInd[, 1]), ]]
  }
  UpsilonInd <- which(lower.tri(apply(matrix(1:K, ncol = 1), 1, function(x) paste0(paste0("Upsilon", 1:K, "_"), x)), diag = TRUE), arr.ind = TRUE)
  if (K == 1) {
    colnames(Upsilon) <- apply(matrix(1:K, ncol = 1), 1, function(x) paste0(paste0("Upsilon", 1:K, "_"), x))[UpsilonInd[order(UpsilonInd[, 1]), ]][1]
  } else { #if (K > 1) 
    colnames(Upsilon) <- apply(matrix(1:K, ncol = 1), 1, function(x) paste0(paste0("Upsilon", 1:K, "_"), x))[UpsilonInd[order(UpsilonInd[, 1]), ]]
  }
  AInd <- expand.grid(1:K, 1:K)
  colnames(A) <- paste0("A", "_row", AInd[, 2], "_col",AInd[, 1])
  colnames(Rho) <- "Rho"
  
  Out <- list(Lambda = Lambda, Eta = Eta, Sigma2 = Sigma2, Kappa = Kappa, Delta = Delta, Tau = Tau, Upsilon = Upsilon, A = A, Xi = Xi, Rho = Rho, 
              Beta = Beta, Theta = Theta, Alpha = Alpha, Weights = Weights)
  return(Out)
}


FormatSamplesVaryingLjs <- function(DatObj, RawSamples) {

  ###Set data objects
  M <- DatObj$M
  K <- DatObj$K
  Nu <- DatObj$Nu
  O <- DatObj$O
  C <- DatObj$C
  P <- DatObj$P
  GS <- DatObj$GS
  
  ###Format raw samples
  RawSamples <- t(RawSamples)
  Lambda <- RawSamples[, 1:(O * M * K)]
  Eta <- RawSamples[, (O * M * K + 1):(O * M * K + K * Nu), drop = FALSE]
  if (C != O) {
    Sigma2 <- RawSamples[, (O * M * K + K * Nu + 1):(O * M * K + K * Nu + M * (O - C))]
    Sigma2Ind <- expand.grid(which(DatObj$FamilyInd != 3), 1:M)
    colnames(Sigma2) <- paste0("Sigma2_", Sigma2Ind[, 1], "_", Sigma2Ind[, 2])
  } else { # if (C == O) 
    Sigma2 <- NULL
  }
  Kappa <- RawSamples[, (O * M * K + K * Nu + M * (O - C) + 1):(O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2), drop = FALSE]
  Upsilon <- RawSamples[, (O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + 1):(O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + (K * (K + 1)) / 2), drop = FALSE]
  Psi <- RawSamples[, (O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + (K * (K + 1)) / 2 + 1), drop = FALSE]
  Rho <- RawSamples[, (O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + (K * (K + 1)) / 2 + 1 + 1), drop = FALSE]
  if (P > 0) {
    Beta <- RawSamples[, (O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + (K * (K + 1)) / 2 + 1 + 1 + 1):(O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + (K * (K + 1)) / 2 + 1 + 1 + P), drop = FALSE]
    colnames(Beta) <- paste0("Beta", 1:P)
  } else { # if (P == 0) 
    Beta <- NULL
  }
  numPara = M * O * K + K * Nu + M * (O - C) + ((O + 1) * O) / 2 + ((K + 1) * K) / 2 + 1 + 1 + P
  Xi <- RawSamples[, (numPara + 1):(numPara + O * M * K)]
  XiInd <- expand.grid(1:K, 1:M, 1:O)
  colnames(Xi) <- paste0("Xi_", XiInd[, 3], "_", XiInd[, 2], "_", XiInd[, 1])
  Delta <- RawSamples[, (numPara + O * M * K + 1):(numPara + O * M * K + K), drop = FALSE]
  colnames(Delta) <- paste0("Delta", 1:K)
  if (GS == 1) {Tau <- matrix(t(apply(Delta, 1, cumprod)), ncol = K)} else {Tau <- Delta}
  colnames(Tau) <- paste0("Tau", 1:K)
  LjVec <- RawSamples[, (numPara + O * M * K + K + 1):(numPara + O * M * K + K + K), drop = FALSE]
  colnames(LjVec) <- paste0("LjVec", 1:K)
  numPara = numPara + M * O * K + K + K
  
  LambdaInd <- expand.grid(1:K, 1:M, 1:O)
  colnames(Lambda) <- paste0("Lambda_", LambdaInd[, 3], "_", LambdaInd[, 2], "_", LambdaInd[, 1])
  EtaInd <- expand.grid(1:K, 1:Nu)
  colnames(Eta) <- paste0("Eta", EtaInd[, 2], "_", EtaInd[, 1])
  KappaInd <- which(lower.tri(apply(matrix(1:O, ncol = 1), 1, function(x) paste0(paste0("Kappa", 1:O, "_"), x)), diag = TRUE), arr.ind = TRUE)
  if (O == 1) {
    colnames(Kappa) <- apply(matrix(1:O, ncol = 1), 1, function(x) paste0(paste0("Kappa", 1:O, "_"), x))[KappaInd[order(KappaInd[, 1]), ]][1]
  } else { #if (O > 1) 
    colnames(Kappa) <- apply(matrix(1:O, ncol = 1), 1, function(x) paste0(paste0("Kappa", 1:O, "_"), x))[KappaInd[order(KappaInd[, 1]), ]]
  }
  UpsilonInd <- which(lower.tri(apply(matrix(1:K, ncol = 1), 1, function(x) paste0(paste0("Upsilon", 1:K, "_"), x)), diag = TRUE), arr.ind = TRUE)
  if (K == 1) {
    colnames(Upsilon) <- apply(matrix(1:K, ncol = 1), 1, function(x) paste0(paste0("Upsilon", 1:K, "_"), x))[UpsilonInd[order(UpsilonInd[, 1]), ]][1]
  } else {
    colnames(Upsilon) <- apply(matrix(1:K, ncol = 1), 1, function(x) paste0(paste0("Upsilon", 1:K, "_"), x))[UpsilonInd[order(UpsilonInd[, 1]), ]]
  }
  colnames(Psi) <- "Psi"
  colnames(Rho) <- "Rho"
  
  Out <- list(Lambda = Lambda, Eta = Eta, Sigma2 = Sigma2, Kappa = Kappa, Delta = Delta, Tau = Tau, Upsilon = Upsilon, Psi = Psi, Xi = Xi, Rho = Rho, Beta = Beta, LjVec = LjVec)
  return(Out)
}

VAR1FormatSamplesVaryingLjs <- function(DatObj, RawSamples) {
  
  ###Set data objects
  M <- DatObj$M
  K <- DatObj$K
  Nu <- DatObj$Nu
  O <- DatObj$O
  C <- DatObj$C
  P <- DatObj$P
  GS <- DatObj$GS
  
  ###Format raw samples
  RawSamples <- t(RawSamples)
  Lambda <- RawSamples[, 1:(O * M * K)]
  Eta <- RawSamples[, (O * M * K + 1):(O * M * K + K * Nu), drop = FALSE]
  if (C != O) {
    Sigma2 <- RawSamples[, (O * M * K + K * Nu + 1):(O * M * K + K * Nu + M * (O - C))]
    Sigma2Ind <- expand.grid(which(DatObj$FamilyInd != 3), 1:M)
    colnames(Sigma2) <- paste0("Sigma2_", Sigma2Ind[, 1], "_", Sigma2Ind[, 2])
  } else { # if (C == O) 
    Sigma2 <- NULL
  }
  Kappa <- RawSamples[, (O * M * K + K * Nu + M * (O - C) + 1):(O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2), drop = FALSE]
  Upsilon <- RawSamples[, (O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + 1):(O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + (K * (K + 1)) / 2), drop = FALSE]
  A <- RawSamples[, (O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + (K * (K + 1)) / 2 + 1):(O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + (K * (K + 1)) / 2 + K^2), drop = FALSE]
  Rho <- RawSamples[, (O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + (K * (K + 1)) / 2 + K^2 + 1), drop = FALSE]
  if (P > 0) {
    Beta <- RawSamples[, (O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + (K * (K + 1)) / 2 + K^2 + 1 + 1):(O * M * K + K * Nu + M * (O - C) + (O * (O + 1)) / 2 + (K * (K + 1)) / 2 + K^2 + 1 + P), drop = FALSE]
    colnames(Beta) <- paste0("Beta", 1:P)
  } else { # if (P == 0) 
    Beta <- NULL
  }
  numPara = M * O * K + K * Nu + M * (O - C) + ((O + 1) * O) / 2 + ((K + 1) * K) / 2 + K^2 + 1 + P
  Xi <- RawSamples[, (numPara + 1):(numPara + O * M * K)]
  XiInd <- expand.grid(1:K, 1:M, 1:O)
  colnames(Xi) <- paste0("Xi_", XiInd[, 3], "_", XiInd[, 2], "_", XiInd[, 1])
  Delta <- RawSamples[, (numPara + O * M * K + 1):(numPara + O * M * K + K), drop = FALSE]
  colnames(Delta) <- paste0("Delta", 1:K)
  if (GS == 1) {Tau <- matrix(t(apply(Delta, 1, cumprod)), ncol = K)} else {Tau <- Delta}
  colnames(Tau) <- paste0("Tau", 1:K)
  LjVec <- RawSamples[, (numPara + O * M * K + K + 1):(numPara + O * M * K + K + K), drop = FALSE]
  colnames(LjVec) <- paste0("LjVec", 1:K)
  numPara = numPara + M * O * K + K + K
  
  LambdaInd <- expand.grid(1:K, 1:M, 1:O)
  colnames(Lambda) <- paste0("Lambda_", LambdaInd[, 3], "_", LambdaInd[, 2], "_", LambdaInd[, 1])
  EtaInd <- expand.grid(1:K, 1:Nu)
  colnames(Eta) <- paste0("Eta", EtaInd[, 2], "_", EtaInd[, 1])
  KappaInd <- which(lower.tri(apply(matrix(1:O, ncol = 1), 1, function(x) paste0(paste0("Kappa", 1:O, "_"), x)), diag = TRUE), arr.ind = TRUE)
  if (O == 1) {
    colnames(Kappa) <- apply(matrix(1:O, ncol = 1), 1, function(x) paste0(paste0("Kappa", 1:O, "_"), x))[KappaInd[order(KappaInd[, 1]), ]][1]
  } else { #if (O > 1) 
    colnames(Kappa) <- apply(matrix(1:O, ncol = 1), 1, function(x) paste0(paste0("Kappa", 1:O, "_"), x))[KappaInd[order(KappaInd[, 1]), ]]
  }
  UpsilonInd <- which(lower.tri(apply(matrix(1:K, ncol = 1), 1, function(x) paste0(paste0("Upsilon", 1:K, "_"), x)), diag = TRUE), arr.ind = TRUE)
  if (K == 1) {
    colnames(Upsilon) <- apply(matrix(1:K, ncol = 1), 1, function(x) paste0(paste0("Upsilon", 1:K, "_"), x))[UpsilonInd[order(UpsilonInd[, 1]), ]][1]
  } else {
    colnames(Upsilon) <- apply(matrix(1:K, ncol = 1), 1, function(x) paste0(paste0("Upsilon", 1:K, "_"), x))[UpsilonInd[order(UpsilonInd[, 1]), ]]
  }
  AInd <- expand.grid(1:K, 1:K)
  colnames(A) <- paste0("A", "_row", AInd[, 2], "_col",AInd[, 1])
  colnames(Rho) <- "Rho"
  
  Out <- list(Lambda = Lambda, Eta = Eta, Sigma2 = Sigma2, Kappa = Kappa, Delta = Delta, Tau = Tau, Upsilon = Upsilon, A = A, Xi = Xi, Rho = Rho, Beta = Beta, LjVec = LjVec)
  return(Out)
}



###Function for summarizing Metropolis objects post sampler--------------------------------------------------------
SummarizeMetropolis <- function(DatObj, MetrObj, MetropRcpp, McmcObj) {

  ###Set data object
  IS <- DatObj$IS

  ###Set MCMC object
  NSims <- McmcObj$NSims

  ###Set Metropolis objects
  MetropPsi <- MetropRcpp$MetropPsi
  AcceptancePsi <- MetropRcpp$AcceptancePsi
  if (IS == 0){
    OriginalTuners <- MetrObj$OriginalTuners[1]
    AcceptancePct <- AcceptancePsi / NSims
    MetrSummary <- cbind(AcceptancePct, MetropPsi, OriginalTuners)
    rownames(MetrSummary) <- "Psi"
    colnames(MetrSummary) <- c("Acceptance", "PilotAdaptedTuners", "OriginalTuners")
  } else{ #add rho if IS == 1
    MetropRho <- MetropRcpp$MetropRho
    AcceptanceRho <- MetropRcpp$AcceptanceRho
    OriginalTuners <- MetrObj$OriginalTuners
    AcceptancePct <- c(AcceptancePsi, AcceptanceRho) / NSims
    MetrSummary <- cbind(AcceptancePct, c(MetropPsi, MetropRho), OriginalTuners)
    rownames(MetrSummary) <- c("Psi", "Rho")
    colnames(MetrSummary) <- c("Acceptance", "PilotAdaptedTuners", "OriginalTuners")
  }

  ###Summarize and output
  return(MetrSummary)

}

VAR1SummarizeMetropolis <- function(DatObj, MetrObj, MetropRcpp, McmcObj) {
  
    NSims <- McmcObj$NSims
    MetropRho <- MetropRcpp$MetropRho
    AcceptanceRho <- MetropRcpp$AcceptanceRho
    OriginalTuner <- MetrObj$OriginalTuner
    AcceptancePct <- AcceptanceRho / NSims
    MetrSummary <- cbind(AcceptancePct, MetropRho, OriginalTuner)
    rownames(MetrSummary) <- "Rho"
    colnames(MetrSummary) <- c("Acceptance", "PilotAdaptedTuner", "OriginalTuner")
    return(MetrSummary)
  
}







###Verify the class of our regression object------------------------------------------------------------------------



#' is.FixedLbfa
#'
#' \code{is.FixedLbfa} is a general test of an object being interpretable as a
#' \code{\link{FixedLbfa}} object.
#'
#' @param x object to be tested.
#'
#' @details The \code{\link{FixedLbfa}} class is defined as the regression object that
#'  results from the \code{\link{bfaFixedL}} regression function.
#'
#' @return \code{is.FixedLbfa} returns a logical, depending on whether the object is of class \code{\link{FixedLbfa}}.
#'   
#' @examples 
#' ###Load pre-computed results
#' data(reg.FixedLbfa)
#' 
#' ###Test function
#' is.FixedLbfa(reg.FixedLbfa)
#'
#' @export
is.FixedLbfa <- function(x) {
  identical(attributes(x)$class, "FixedLbfa")
}

#' is.varyLjBFA
#'
#' \code{is.varyLjBFA} is a general test of an object being interpretable as a
#' \code{\link{varyLjBFA}} object.
#'
#' @param x object to be tested.
#'
#' @details The \code{\link{varyLjBFA}} class is defined as the regression object that
#'  results from the \code{\link{bfaVaryingLjs}} regression function.
#'
#' @return \code{is.varyLjBFA} returns a logical, depending on whether the object is of class \code{\link{varyLjBFA}}.
#'   
#' @examples 
#' ###Load pre-computed results
#' data(reg.varyLjBFA)
#' 
#' ###Test function
#' is.varyLjBFA(reg.varyLjBFA)
#'
#' @export
is.varyLjBFA <- function(x) {
  identical(attributes(x)$class, "varyLjBFA")
}



#' is.FixedLbfaVAR1
#'
#' \code{is.FixedLbfaVAR1} is a general test of an object being interpretable as a
#' \code{\link{FixedLbfaVAR1}} object.
#'
#' @param x object to be tested.
#'
#' @details The \code{\link{FixedLbfaVAR1}} class is defined as the regression object that
#'  results from the \code{\link{VAR1bfaFixedL}} regression function.
#'
#' @return \code{is.FixedLbfaVAR1} returns a logical, depending on whether the object is of class \code{\link{FixedLbfaVAR1}}.
#'   
#' @examples 
#' ###Load pre-computed results
#' data(reg.FixedLbfaVAR1)
#' 
#' ###Test function
#' is.FixedLbfaVAR1(reg.FixedLbfaVAR1)
#'
#' @export
is.FixedLbfaVAR1 <- function(x) {
  identical(attributes(x)$class, "FixedLbfaVAR1")
}

#' is.VAR1varyLjBFA
#'
#' \code{is.VAR1varyLjBFA} is a general test of an object being interpretable as a
#' \code{\link{VAR1varyLjBFA}} object.
#'
#' @param x object to be tested.
#'
#' @details The \code{\link{VAR1varyLjBFA}} class is defined as the regression object that
#'  results from the \code{\link{VAR1bfaVaryingLjs}} regression function.
#'
#' @return \code{is.VAR1varyLjBFA} returns a logical, depending on whether the object is of class \code{\link{VAR1varyLjBFA}}.
#'   
#' @examples 
#' ###Load pre-computed results
#' data(reg.VAR1varyLjBFA)
#' 
#' ###Test function
#' is.varyLjBFA(reg.VAR1varyLjBFA)
#'
#' @export
is.VAR1varyLjBFA <- function(x) {
  identical(attributes(x)$class, "VAR1varyLjBFA")
}

==> spatempBFA/R/MCMC_VAR1bfaFixedL.R <==
#' Spatial factor analysis using a Bayesian hierarchical model.
#'
#' \code{VAR1bfaFixedL} is a Markov chain Monte Carlo (MCMC) sampler for a Bayesian spatial factor analysis model. The spatial component is 
#' introduced using a Probit stick-breaking process prior on the factor loadings. The model is implemented using a Bayesian hierarchical framework.
#'
#' @param formula A \code{formula} object, corresponding to the spatial factor analysis model. The response must be on the left of a \code{~} operator, and the terms on the right 
#'                 must indicate the covariates to be included in the fixed effects. If no covariates are desired a zero should be used, \code{~ 0}. 
#'                 
#' @param data A required \code{data.frame} containing the variables (\code{Y}, additional \code{x} coviariate(s) if there is/are, and a \code{trials} variable if there
#'  is/are observation type(s) from \code{family "binomial"}) in the model. The data frame must contain \code{M x O x Nu} rows.
#'  Here, \code{M} represents the number of spatial locations, \code{O} the number of different observation types
#'  and \code{Nu} the number of temporal visits. The observations must be first
#'  ordered spatially, second by observation type and then temporally. This means that the first \code{M x O} observations come from the first time point and
#'  the first \code{M} observations come the first spatial observation type.
#'  If there is/are observation type(s) from \code{family "binomial"}, then \code{trials} contains the numbers of trials as positive integers for each of the binomial observations.
#'  Entries in \code{trials} corresponding to non-binomial data can be specified as any arbitrary positive integer. The function will change these values to 1.
#'
#' @param family A character string or a vector of length \code{O} (if \code{O > 1}) of character strings indicating the distribution(s) of the observed data. Options for each observation type
#'  include: \code{"normal"}, \code{"probit"}, \code{"tobit"}, and \code{"binomial"}. If \code{O > 1} and \code{family} is of length 1, then all of the \code{O} observation types are from the same 
#'  \code{family} (distribution). Any combination of likelihoods can be used.
#'  
#' @param dist A \code{M x M} dimensional distance matrix. For a \code{discrete} spatial process the matrix contains binary adjacencies that dictate the
#'  spatial neighborhood structure and for \code{continuous} spatial processes the matrix should be a continuous distance matrix (e.g., Euclidean).
#'  
#' @param Nu A positive integer representing the number of evenly dispersed time points corresponding to our observed data.
#'
#' @param K A scalar that indicates the dimension (i.e., quantity) of latent factors.
#'  
#' @param L A positive integer indicating the number of latent clusters for each column of the factor loadings matrix. 
#'  
#' @param starting Either \code{NULL} or a \code{list} containing starting values
#'  to be specified for the MCMC sampler. If \code{NULL} is not chosen then none, some or all
#'  of the starting values may be specified.
#'
#'  When \code{NULL} is chosen then default starting values are automatically generated.
#'  Otherwise a \code{list} must be provided with names \code{Beta}, \code{Delta}, \code{Sigma2}, \code{Kappa}, \code{Rho}, \code{Upsilon}, 
#'  or \code{A} containing appropriate objects. \code{Beta} (or \code{Delta}) must either be a \code{P} (or \code{K}) dimensional
#'  vector or a scalar (the scalar populates the entire vector). \code{Sigma2} must be either a \code{M x (O - C)} matrix or a scalar.
#'  \code{Kappa} must be a \code{O x O} dimensional matrix, \code{Rho} a scalar, and \code{Upsilon} a \code{K x K} matrix.
#'
#' @param hypers Either \code{NULL} or a \code{list} containing hyperparameter values
#'  to be specified for the MCMC sampler. If \code{NULL} is not chosen then none, some or all
#'  of the hyperparameter values may be specified.
#'
#'  When \code{NULL} is chosen then default hyperparameter values are automatically
#'  generated. These default hyperparameters are described in detail in (Berchuck et al.).
#'  Otherwise a \code{list} must be provided with names \code{Beta}, \code{Delta}, \code{Sigma2}, \code{Kappa}, \code{Rho}, 
#'  \code{Upsilon}, or \code{A} containing further hyperparameter information. These objects are themselves
#'  \code{lists} and may be constructed as follows.
#'
#'  \code{Beta} is a \code{list} with two objects, \code{MuBeta} and \code{SigmaBeta}. These values represent the prior mean and variance 
#'  parameters for the multivariate normal prior.
#'  
#'  \code{Delta} is a \code{list} with two objects, \code{A1} and \code{A2}. These values represent the prior shape 
#'  parameters for the multiplicative Gamma shrinkage prior.
#'  
#'  \code{Sigma2} is a \code{list} with two objects, \code{A} and \code{B}. These values represent the shape and scale for the variance parameters.
#'  
#'  \code{Kappa} is a \code{list} with two objects,
#'  \code{SmallUpsilon} and \code{BigTheta}. \code{SmallUpsilon} represents the degrees of freedom parameter for the
#'  inverse-Wishart hyperprior and must be a real number scalar, while \code{BigTheta} represents
#'  the scale matrix and must be a \code{O x O} dimensional positive definite matrix.
#'  
#'  \code{Rho} is a \code{list} with two objects, \code{ARho} and \code{BRho}. \code{ARho}
#'  represents the lower bound for the uniform hyperprior, while \code{BRho} represents
#'  the upper bound. The bounds must be specified carefully. This is only specified for continuous spatial processes.
#'  
#'  \code{Upsilon} is a \code{list} with two objects,
#'  \code{Zeta} and \code{Omega}. \code{Zeta} represents the degrees of freedom parameter for the
#'  inverse-Wishart hyperprior and must be a real number scalar, while \code{Omega} represents
#'  the scale matrix and must be a \code{K x K} dimensional positive definite matrix.
#'
#'  \code{A} is a \code{list} with two objects, \code{V} and \code{Mvec}. 
#'  \code{V} is a \code{K x K} dimensional positive definite matrix, and \code{Mvec} is a scale vector of length \code{K^2}.
#'  
#' @param tuning Either \code{NULL} or a \code{list} containing tuning values
#'  to be specified for the MCMC Metropolis steps. If \code{NULL} is not chosen then all
#'  of the tuning values must be specified.
#'
#'  When \code{NULL} is chosen then default tuning values are automatically generated to
#'  \code{1}. Otherwise a \code{list} must be provided with name \code{Rho}. 
#'  Each of these entries must be scalars containing tuning variances for their corresponding Metropolis updates.
#'
#' @param mcmc Either \code{NULL} or a \code{list} containing input values to be used
#'  for implementing the MCMC sampler. If \code{NULL} is not chosen then all
#'  of the MCMC input values must be specified.
#'
#'  \code{NBurn}: The number of sampler scans included in the burn-in phase. (default =
#'  \code{10,000})
#'
#'  \code{NSims}: The number of post-burn-in scans for which to perform the
#'   sampler. (default = \code{10,000})
#'
#'  \code{NThin}: Value such that during the post-burn-in phase, only every
#'  \code{NThin}-th scan is recorded for use in posterior inference (For return values
#'  we define, NKeep = NSims / NThin (default = \code{1}).
#'
#'  \code{NPilot}: The number of times during the burn-in phase that pilot adaptation
#'  is performed (default = \code{20})
#'
#' @param spatial.structure Character string indicating the type of spatial process. Options include:
#'  \code{"continuous"} (i.e., Gaussian process with exponential kernel) and \code{"discrete"} (i.e., proper CAR).
#'
#' @param seed An integer value used to set the seed for the random number generator
#'  
#' @param gamma.shrinkage A logical indicating whether a gamma shrinkage process prior is used for the variances of the factor loadings columns. If FALSE,
#'  the hyperparameters (A1 and A2) indicate the shape and rate for a gamma prior on the precisions. Default is TRUE. It can only be TRUE when \code{clustering = TRUE}.
#'
#' @param include.space A logical indicating whether a spatial process should be included. Default is TRUE, however if FALSE the spatial correlation matrix 
#'  \code{F(\rho)} is fixed as the \code{M x M} identity matrix. This specification overrides the inputs \code{spatial.structure}, \code{spatApprox}, and \code{alphaMethod}.
#'  
#' @param clustering A logical indicating whether the Bayesian non-parametric process should be used, default is TRUE. If FALSE is specified
#'  each column is instead modeled with an independent spatial process.
#'  
#' @param spatApprox A logical indicating whether spatial nearest neighbor kriging is used for the latent location-specific spatial parameter vectors \code{\alpha_{jl_j}}'s
#' to accelerate computation. Default is TRUE. When TRUE, \code{spatial.structure} must be \code{"continuous"}. If FALSE, the exact \code{M x M} neighborhood structure matrix \code{F(\rho)} 
#' is adopted throughout.
#'   
#' @param alphaMethod Character string indicating which approach is used to update the \code{\alpha_{jl_j}}'s in the Gibbs Sampler. 
#' Options include: \code{"block"} and \code{"sequential"}. This argument is only used when \code{include.space = TRUE} and \code{spatApprox = TRUE}.
#' 
#' @param h a positive integer much smaller than M, the number of location points, indicating an upper bound of the number of nearest neighbors for each location point. 
#' 
#' @param storeSpatPredPara a logical indicating whether we want to store the posterior samples for Xi, Delta, Tau, Alpha, Theta when clustering = TRUE.
#' Has to be TRUE if we want to perform predictions at new spatial location(s). Can be FALSE to save storage space if spatial prediction is not required.
#' 
#' @param storeWeights a logical indicating whether we want to store the posterior Weights estimates when clustering = TRUE. Has to be TRUE
#' if we want to perform temporal trends clustering from the output object. Can be FALSE to save storage space if otherwise.
#'
#' @param alphasWeightsToFiles a logical indicating whether we want to store the posterior alpha and weights estimates to files (one 
#' for each kept MCMC iteration) instead of including them in the main output list. Can only be TRUE if \code{clustering = TRUE} 
#' and at least one of \code{storeSpatPredPara} and \code{storeWeights} is TRUE. When that is the case, specifying \code{alphasWeightsToFiles = TRUE} 
#' would be immensely useful if we don't have enough space to output a model fit object with all kept posterior parameter estimates.
#' Default is FALSE. 
#' 
#'
#' @return \code{VAR1bfaFixedL} returns a list containing the following objects (some may be NULL)
#'
#'   \describe{
#'
#'   \item{\code{lambda}}{\code{NKeep x (M x O x K)} \code{matrix} of posterior samples for the factor loadings matrix \code{Lambda}.
#'   The labels for each column are Lambda_O_M_K.}
#'
#'   \item{\code{eta}}{\code{NKeep x (Nu x K)} \code{matrix} of posterior samples for the latent factors \code{eta}.
#'   The labels for each column are Eta_Nu_K.}
#'
#'   \item{\code{beta}}{\code{NKeep x P} \code{matrix} of posterior samples for \code{beta}.}
#'
#'   \item{\code{sigma2}}{\code{NKeep x (M * (O - C))} \code{matrix} of posterior samples for the variances \code{sigma2}.
#'   The labels for each column are Sigma2_O_M.}
#'
#'   \item{\code{kappa}}{\code{NKeep x ((O * (O + 1)) / 2)} \code{matrix} of posterior samples for \code{kappa}. The
#'   columns have names that describe the samples within them. The row is listed first, e.g.,
#'   \code{Kappa3_2} refers to the entry in row \code{3}, column \code{2}.}
#'
#'   \item{\code{delta}}{\code{NKeep x K} \code{matrix} of posterior samples for \code{delta}.}
#'
#'   \item{\code{tau}}{\code{NKeep x K} \code{matrix} of posterior samples for \code{tau}.}
#'
#'   \item{\code{upsilon}}{\code{NKeep x ((K * (K + 1)) / 2)} \code{matrix} of posterior samples for \code{Upsilon}. The
#'   columns have names that describe the samples within them. The row is listed first, e.g.,
#'   \code{Upsilon3_2} refers to the entry in row \code{3}, column \code{2}.}
#'
#'   \item{\code{A}}{\code{NKeep x (K * K)} \code{matrix} of posterior samples for \code{A}.}
#'
#'   \item{\code{xi}}{\code{NKeep x (M x O x K)} \code{matrix} of posterior samples for factor loadings cluster labels \code{xi}.
#'   The labels for each column are Xi_O_M_K.}
#'   
#'   \item{\code{rho}}{\code{NKeep x 1} \code{matrix} of posterior samples for \code{rho}.}
#'
#'   \item{\code{theta}}{\code{NKeep x (L x K)} \code{matrix} of posterior samples for \code{theta}.}
#'
#'   \item{\code{alpha}}{\code{NKeep x (M x O x K x (L - 1)} \code{matrix} of posterior samples for \code{alpha}.
#'   For each kept row (MCMC iteration) in \code{alpha}, the corresponding entries are ordered first by observation type, then spatially, 
#'   then by clustering group, and finally by factor.}
#'
#'   \item{\code{weights}}{\code{NKeep x (M x O x K x L)} \code{matrix} of posterior samples for \code{weights}.
#'   For each kept row (MCMC iteration) in \code{weights}, the corresponding entries are ordered first spatially, then by observation type, 
#'   then by clustering group, and finally by factor.}
#'
#'   \item{\code{metropolis}}{\code{2 (or 1) x 3} \code{matrix} of metropolis
#'   acceptance rates, updated tuners, and original tuners that result from the pilot
#'   adaptation.}
#'
#'   \item{\code{datobj}}{A \code{list} of data objects that are used in future \code{bfaFixedL} functions
#'   and should be ignored by the user.}
#'
#'   \item{\code{dataug}}{A \code{list} of data augmentation objects that are used in future
#'   \code{bfaFixedL} functions and should be ignored by the user.}
#'
#'   \item{\code{runtime}}{A \code{character} string giving the runtime of the MCMC sampler.}
#'   
#'   }
#'
#' @export
VAR1bfaFixedL <- function(formula, data, dist, Nu, K, L = 20, 
                   family = "normal", spatial.structure = "continuous",
                   starting = NULL, hypers = NULL, tuning = NULL, mcmc = NULL, seed = 27,
                   gamma.shrinkage = TRUE, include.space = TRUE, clustering = TRUE, 
                   spatApprox = TRUE, alphaMethod = "block", h = 15,
                   storeSpatPredPara = TRUE, storeWeights = TRUE, alphasWeightsToFiles = FALSE) {

  ###Check for missing objects
  if (missing(formula)) stop("formula: missing")
  if (missing(data)) stop("data: missing")
  if (missing(dist)) stop("dist: missing")
  if (missing(Nu)) stop("T: missing")
  if (missing(K)) stop("K: missing")

  ###Check model inputs
  VAR1CheckInputsFixedL(formula, data, dist, Nu, K, L, starting, hypers, tuning, 
              mcmc, family, spatial.structure, gamma.shrinkage, 
              include.space, clustering, spatApprox, alphaMethod, h,
              storeSpatPredPara, storeWeights, alphasWeightsToFiles)

  ####Set seed for reproducibility
  set.seed(seed)

  ###Check if the job is interactive
  Interactive <- interactive()

  ###Create objects for use in sampler
  DatObj <- VAR1CreateDatObjFixedL(formula, data, dist, Nu, K, L, family, spatial.structure, 
                         gamma.shrinkage, include.space, clustering, spatApprox, alphaMethod, 
                         h, storeSpatPredPara, storeWeights, alphasWeightsToFiles)
  HyPara <- VAR1CreateHyPara(hypers, DatObj) 
  MetrObj <- VAR1CreateMetrObj(tuning, DatObj)
  Para <- VAR1CreateParaFixedL(starting, DatObj, HyPara)
  ParaCL <- CreateParaCLfixedL(starting, DatObj)
  Para <- CreateParaLambda(Para, DatObj, ParaCL)
  if (!(include.space & (spatial.structure == "continuous") & spatApprox)) {
    SpatPara <- CreateSpatPara1FixedL(starting, DatObj, HyPara)
  } else if (!clustering) {
    SpatPara <- CreateSpatPara2FixedL(starting, DatObj, HyPara)
  } else if (alphaMethod == "sequential"){
    SpatPara <- CreateSpatPara3(starting, DatObj, HyPara)
  } else if (alphaMethod == "block") {
    SpatPara <- CreateSpatPara2FixedL(starting, DatObj, HyPara)
  }
  DatAug <- CreateDatAug(DatObj)
  McmcObj <- CreateMcmc(mcmc, DatObj)
  RawSamples <- VAR1CreateStorageFixedL(DatObj, McmcObj)
  
  ###Time MCMC sampler
  BeginTime <- Sys.time()

  ###Run MCMC sampler in Rcpp
  RegObj <- VAR1bfaRcppFixedL(DatObj, HyPara, MetrObj, Para, ParaCL, SpatPara, DatAug, McmcObj, RawSamples, Interactive)

  ###End time
  FinishTime <- Sys.time()
  RunTime <- FinishTime - BeginTime

  ###Collect output to be returned
  if (include.space) {Metropolis <- VAR1SummarizeMetropolis(DatObj, MetrObj, RegObj$metropolis, McmcObj)} else {Metropolis <- NULL}
  Samples <- VAR1FormatSamplesFixedL(DatObj, RegObj$rawsamples)

  ###Return FixedLbfaVAR1 object
  FixedLbfaVAR1 <- list(lambda = Samples$Lambda,
                eta = Samples$Eta,
                beta = Samples$Beta,
                sigma2 = Samples$Sigma2,
                kappa = Samples$Kappa,
                delta = Samples$Delta,
                tau = Samples$Tau,
                upsilon = Samples$Upsilon,
                A = Samples$A,
                xi = Samples$Xi,
                rho = Samples$Rho,                
                theta = Samples$Theta,
                alpha = Samples$Alpha,
                weights = Samples$Weights,
                metropolis = Metropolis,
                datobj = DatObj,
                hypara = HyPara,
                dataug = DatAug,
                runtime = paste0("Model runtime: ",round(RunTime, 2), " ", attr(RunTime, "units")))
  FixedLbfaVAR1 <- structure(FixedLbfaVAR1, class = "FixedLbfaVAR1")
  return(FixedLbfaVAR1)

###End sampler
}


==> spatempBFA/R/MCMC_VAR1bfaVaryingLjs.R <==
#' Spatial factor analysis using a Bayesian hierarchical model.
#'
#' \code{VAR1bfaVaryingLjs} is a Markov chain Monte Carlo (MCMC) sampler for a Bayesian spatial factor analysis model. The spatial component is 
#' introduced using a Probit stick-breaking process prior on the factor loadings. The model is implemented using a Bayesian hierarchical framework.
#'
#' @param formula A \code{formula} object, corresponding to the spatial factor analysis model. The response must be on the left of a \code{~} operator, and the terms on the right 
#'                 must indicate the covariates to be included in the fixed effects. If no covariates are desired a zero should be used, \code{~ 0}. 
#'                 
#' @param data A required \code{data.frame} containing the variables (\code{Y}, additional \code{x} coviariate(s) if there is/are, and a \code{trials} variable if there
#'  is/are observation type(s) from \code{family "binomial"}) in the model. The data frame must contain \code{M x O x Nu} rows.
#'  Here, \code{M} represents the number of spatial locations, \code{O} the number of different observation types
#'  and \code{Nu} the number of temporal visits. The observations must be first
#'  ordered spatially, second by observation type and then temporally. This means that the first \code{M x O} observations come from the first time point and
#'  the first \code{M} observations come the first spatial observation type.
#'  If there is/are observation type(s) from \code{family "binomial"}, then \code{trials} contains the numbers of trials as positive integers for each of the binomial observations.
#'  Entries in \code{trials} corresponding to non-binomial data can be specified as any arbitrary positive integer. The function will change these values to 1.
#'
#' @param family A character string or a vector of length \code{O} (if \code{O > 1}) of character strings indicating the distribution(s) of the observed data. Options for each observation type
#'  include: \code{"normal"}, \code{"probit"}, \code{"tobit"}, and \code{"binomial"}. If \code{O > 1} and \code{family} is of length 1, then all of the \code{O} observation types are from the same 
#'  \code{family} (distribution). Any combination of likelihoods can be used.
#'  
#' @param dist A \code{M x M} dimensional distance matrix. For a \code{discrete} spatial process the matrix contains binary adjacencies that dictate the
#'  spatial neighborhood structure and for \code{continuous} spatial processes the matrix should be a continuous distance matrix (e.g., Euclidean).
#'  
#' @param Nu A positive integer representing the number of evenly dispersed time points corresponding to our observed data.
#'
#' @param K A scalar that indicates the dimension (i.e., quantity) of latent factors.
#'  
#' @param LjVec A vector of length \code{K} consisting of positive integers indicating the starting numbers of latent clusters for the K columns of the factor loadings matrix. 
#'  
#' @param starting Either \code{NULL} or a \code{list} containing starting values
#'  to be specified for the MCMC sampler. If \code{NULL} is not chosen then none, some or all
#'  of the starting values may be specified.
#'
#'  When \code{NULL} is chosen then default starting values are automatically generated.
#'  Otherwise a \code{list} must be provided with names \code{Beta}, \code{Delta}, \code{Sigma2}, \code{Kappa}, \code{Rho}, \code{Upsilon},
#'  or \code{A} containing appropriate objects. \code{Beta} (or \code{Delta}) must either be a \code{P} (or \code{K}) dimensional
#'  vector or a scalar (the scalar populates the entire vector). \code{Sigma2} must be either a \code{M x (O - C)} matrix or a scalar.
#'  \code{Kappa} must be a \code{O x O} dimensional matrix, \code{Rho} a scalar, \code{Upsilon} a \code{K x K} matrix, and \code{Psi} a scalar.
#'
#' @param hypers Either \code{NULL} or a \code{list} containing hyperparameter values
#'  to be specified for the MCMC sampler. If \code{NULL} is not chosen then none, some or all
#'  of the hyperparameter values may be specified.
#'
#'  When \code{NULL} is chosen then default hyperparameter values are automatically
#'  generated. These default hyperparameters are described in detail in (Berchuck et al.).
#'  Otherwise a \code{list} must be provided with names \code{Beta}, \code{Delta}, \code{Sigma2}, \code{Kappa}, \code{Rho}, 
#'  \code{Upsilon}, or \code{A} containing further hyperparameter information. These objects are themselves
#'  \code{lists} and may be constructed as follows.
#'
#'  \code{Beta} is a \code{list} with two objects, \code{MuBeta} and \code{SigmaBeta}. These values represent the prior mean and variance 
#'  parameters for the multivariate normal prior.
#'  
#'  \code{Delta} is a \code{list} with two objects, \code{A1} and \code{A2}. These values represent the prior shape 
#'  parameters for the multiplicative Gamma shrinkage prior.
#'  
#'  \code{Sigma2} is a \code{list} with two objects, \code{A} and \code{B}. These values represent the shape and scale for the variance parameters.
#'  
#'  \code{Kappa} is a \code{list} with two objects,
#'  \code{SmallUpsilon} and \code{BigTheta}. \code{SmallUpsilon} represents the degrees of freedom parameter for the
#'  inverse-Wishart hyperprior and must be a real number scalar, while \code{BigTheta} represents
#'  the scale matrix and must be a \code{O x O} dimensional positive definite matrix.
#'  
#'  \code{Rho} is a \code{list} with two objects, \code{ARho} and \code{BRho}. \code{ARho}
#'  represents the lower bound for the uniform hyperprior, while \code{BRho} represents
#'  the upper bound. The bounds must be specified carefully. This is only specified for continuous spatial processes.
#'  
#'  \code{Upsilon} is a \code{list} with two objects,
#'  \code{Zeta} and \code{Omega}. \code{Zeta} represents the degrees of freedom parameter for the
#'  inverse-Wishart hyperprior and must be a real number scalar, while \code{Omega} represents
#'  the scale matrix and must be a \code{K x K} dimensional positive definite matrix.
#'  
#'  \code{A} is a \code{list} with two objects, \code{V} and \code{Mvec}. 
#'  \code{V} is a \code{K x K} dimensional positive definite matrix, and \code{Mvec} is a scale vector of length \code{K^2}.
#'
#' @param tuning Either \code{NULL} or a \code{list} containing tuning values
#'  to be specified for the MCMC Metropolis steps. If \code{NULL} is not chosen then all
#'  of the tuning values must be specified.
#'
#'  When \code{NULL} is chosen then default tuning values are automatically generated to
#'  \code{1}. Otherwise a \code{list} must be provided with name \code{Rho}. 
#'  Each of these entries must be scalars containing tuning variances for their corresponding Metropolis updates.
#'
#' @param mcmc Either \code{NULL} or a \code{list} containing input values to be used
#'  for implementing the MCMC sampler. If \code{NULL} is not chosen then all
#'  of the MCMC input values must be specified.
#'
#'  \code{NBurn}: The number of sampler scans included in the burn-in phase. (default =
#'  \code{10,000})
#'
#'  \code{NSims}: The number of post-burn-in scans for which to perform the
#'   sampler. (default = \code{10,000})
#'
#'  \code{NThin}: Value such that during the post-burn-in phase, only every
#'  \code{NThin}-th scan is recorded for use in posterior inference (For return values
#'  we define, NKeep = NSims / NThin (default = \code{1}).
#'
#'  \code{NPilot}: The number of times during the burn-in phase that pilot adaptation
#'  is performed (default = \code{20})
#'
#' @param spatial.structure Character string indicating the type of spatial process. Options include:
#'  \code{"continuous"} (i.e., Gaussian process with exponential kernel) and \code{"discrete"} (i.e., proper CAR).
#'
#' @param seed An integer value used to set the seed for the random number generator
#'  
#' @param gamma.shrinkage A logical indicating whether a gamma shrinkage process prior is used for the variances of the factor loadings columns. If FALSE,
#'  the hyperparameters (A1 and A2) indicate the shape and rate for a gamma prior on the precisions. Default is TRUE. 
#'
#' @param include.space A logical indicating whether a spatial process should be included. Default is TRUE, however if FALSE the spatial correlation matrix 
#'  \code{F(\rho)} is fixed as the \code{M x M} identity matrix. This specification overrides the inputs \code{spatial.structure}, \code{spatApprox}, and \code{alphaMethod}.
#'  
#' @param spatApprox A logical indicating whether spatial nearest neighbor kriging is used for the latent location-specific spatial parameter vectors \code{\alpha_{jl_j}}'s
#' to accelerate computation. Default is TRUE. When TRUE, \code{spatial.structure} must be \code{"continuous"}. If FALSE, the exact \code{M x M} neighborhood structure matrix \code{F(\rho)} 
#' is adopted throughout.
#' 
#' @param alphaSequen A logical indicating whether we want to sequentially update the alpha's. This argument is only used when \code{include.space = TRUE} and \code{spatApprox = TRUE}.
#' 
#' @param h a positive integer much smaller than M, the number of location points, indicating an upper bound of the number of nearest neighbors for each location point. 
#'
#' @param storeSpatPredPara a logical indicating whether we want to store the posterior samples for Alpha, Theta.
#' Has to be TRUE if we want to perform predictions at new spatial location(s). Can be FALSE to save storage space if spatial prediction is not required.
#' 
#' @param storeWeights a logical indicating whether we want to store the posterior Weights estimates. Has to be TRUE
#' if we want to perform temporal trends clustering from the output object. Can be FALSE to save storage space if otherwise.
#'
#' @return \code{VAR1bfaVaryingLjs} returns a list containing the following objects (some may be NULL)
#'
#'   \describe{
#'
#'   \item{\code{lambda}}{\code{NKeep x (M x O x K)} \code{matrix} of posterior samples for the factor loadings matrix \code{Lambda}.
#'   The labels for each column are Lambda_O_M_K.}
#'
#'   \item{\code{eta}}{\code{NKeep x (Nu x K)} \code{matrix} of posterior samples for the latent factors \code{eta}.
#'   The labels for each column are Eta_Nu_K.}
#'
#'   \item{\code{beta}}{\code{NKeep x P} \code{matrix} of posterior samples for \code{beta}.}
#'
#'   \item{\code{sigma2}}{\code{NKeep x (M * (O - C))} \code{matrix} of posterior samples for the variances \code{sigma2}.
#'   The labels for each column are Sigma2_O_M.}
#'
#'   \item{\code{kappa}}{\code{NKeep x ((O * (O + 1)) / 2)} \code{matrix} of posterior samples for \code{kappa}. The
#'   columns have names that describe the samples within them. The row is listed first, e.g.,
#'   \code{Kappa3_2} refers to the entry in row \code{3}, column \code{2}.}
#'
#'   \item{\code{delta}}{\code{NKeep x K} \code{matrix} of posterior samples for \code{delta}.}
#'
#'   \item{\code{tau}}{\code{NKeep x K} \code{matrix} of posterior samples for \code{tau}.}
#'
#'   \item{\code{upsilon}}{\code{NKeep x ((K * (K + 1)) / 2)} \code{matrix} of posterior samples for \code{Upsilon}. The
#'   columns have names that describe the samples within them. The row is listed first, e.g.,
#'   \code{Upsilon3_2} refers to the entry in row \code{3}, column \code{2}.}
#'
#'   \item{\code{A}}{\code{NKeep x (K * K)} \code{matrix} of posterior samples for \code{A}.}
#'
#'   \item{\code{xi}}{\code{NKeep x (M x O x K)} \code{matrix} of posterior samples for factor loadings cluster labels \code{xi}.
#'   The labels for each column are Xi_O_M_K.}
#'   
#'   \item{\code{rho}}{\code{NKeep x 1} \code{matrix} of posterior samples for \code{rho}.}
#'   
#'   \item{\code{ljvec}}{\code{NKeep x K} \code{matrix} of posterior samples for \code{Lj}'s.}
#'
#'   \item{\code{theta}}{A \code{list} of posterior samples for \code{theta}. The list contains \code{K x NKeep} elements (ordered by column), 
#'   each of which is a vector of length \code{Lj} at that MCMC iteration.}
#'
#'   \item{\code{alpha}}{A \code{list} of posterior samples for \code{alpha}. The list contains \code{K x NKeep} elements (ordered by column, i.e., the first K components of the list correspond to the first kept iteration and so on), 
#'   each of which is a \code{matrix} of dimension \code{(Lj - 1) x (M x O)} for \code{Lj} at that MCMC iteration. If \code{Lj = 1} for a certain \code{j}
#'   at a particular MCMC iteration, then that corresponding \code{matrix} in \code{alpha} is of dimension \code{1 x (M x O)} with entries all set to +Inf.
#'   In each element matrix for each clustering group, the corresponding entries are ordered first by observation type, then spatially.
#'   (the first O correspond to the first location point, the next O correspond to the second location point and so on)}
#'
#'   \item{\code{weights}}{A \code{list} of posterior samples for \code{weights}. The list contains \code{K x NKeep} elements (ordered by column), 
#'   each of which is a \code{matrix} of dimension \code{Lj x (M x O)} for \code{Lj} at that MCMC iteration.
#'   In each element matrix for each clustering group, the corresponding entries are ordered first spatially, then by observation type.
#'   (the first M correspond to the first observation type, the next M correspond to the second observation type and so on)}
#'
#'   \item{\code{metropolis}}{\code{2 (or 1) x 3} \code{matrix} of metropolis
#'   acceptance rates, updated tuners, and original tuners that result from the pilot
#'   adaptation.}
#'
#'   \item{\code{datobj}}{A \code{list} of data objects that are used in future \code{bfaVaryingLjs} functions
#'   and should be ignored by the user.}
#'
#'   \item{\code{dataug}}{A \code{list} of data augmentation objects that are used in future
#'   \code{bfaVaryingLjs} functions and should be ignored by the user.}
#'
#'   \item{\code{runtime}}{A \code{character} string giving the runtime of the MCMC sampler.}
#'   
#'   }
#'
#' @export
VAR1bfaVaryingLjs <- function(formula, data, dist, Nu, K, LjVec, 
                   family = "normal", spatial.structure = "continuous",
                   starting = NULL, hypers = NULL, tuning = NULL, mcmc = NULL, seed = 27,
                   gamma.shrinkage = TRUE, include.space = TRUE, 
                   spatApprox = TRUE, alphaSequen = FALSE, h = 15,
                   storeSpatPredPara = TRUE, storeWeights = TRUE) {

  ###Check for missing objects
  if (missing(formula)) stop("formula: missing")
  if (missing(data)) stop("data: missing")
  if (missing(dist)) stop("dist: missing")
  if (missing(Nu)) stop("T: missing")
  if (missing(K)) stop("K: missing")

  ###Check model inputs
  VAR1CheckInputsVaryingLjs(formula, data, dist, Nu, K, LjVec, starting, hypers, tuning, 
              mcmc, family, spatial.structure, gamma.shrinkage, include.space,
              spatApprox, alphaSequen, h, storeSpatPredPara, storeWeights)

  ####Set seed for reproducibility
  set.seed(seed)

  ###Check if the job is interactive
  Interactive <- interactive()

  ###Create objects for use in sampler
  DatObj <- VAR1CreateDatObjVaryingLjs(formula, data, dist, Nu, K, family, spatial.structure, 
                         gamma.shrinkage, include.space, spatApprox, alphaSequen, h, 
                         storeSpatPredPara, storeWeights)
  HyPara <- VAR1CreateHyPara(hypers, DatObj) 
  MetrObj <- VAR1CreateMetrObj(tuning, DatObj)
  Para <- VAR1CreateParaVaryingLjs(starting, DatObj, HyPara, LjVec)
  if (!(include.space & (spatial.structure == "continuous") & spatApprox)) {
    SpatPara <- CreateSpatPara1VaryingLjs(starting, DatObj, HyPara)
  } else if (!alphaSequen) {
    SpatPara <- CreateSpatPara2VaryingLjs(starting, DatObj, HyPara)
  } else {
    SpatPara <- CreateSpatPara3(starting, DatObj, HyPara)
  }
  DatAug <- CreateDatAug(DatObj)
  McmcObj <- CreateMcmc(mcmc, DatObj)
  RawSamples <- VAR1CreateStorageVaryingLjs(DatObj, McmcObj)
  
  ###Time MCMC sampler
  BeginTime <- Sys.time()

  ###Run MCMC sampler in Rcpp
  RegObj <- VAR1bfaRcppVaryingLjs(DatObj, HyPara, MetrObj, Para, SpatPara, DatAug, McmcObj, RawSamples, Interactive)
  if (storeSpatPredPara) {
    ThetaPost <- RegObj$thetafield
    AlphaPost <- RegObj$alphafield
  } else {
    ThetaPost <- NULL
    AlphaPost <- NULL
  }
  if (storeWeights) {
    WeightsPost <- RegObj$weightsfield
  } else {
    WeightsPost <- NULL
  }

  ###End time
  FinishTime <- Sys.time()
  RunTime <- FinishTime - BeginTime

  ###Collect output to be returned
  if (include.space) {Metropolis <- VAR1SummarizeMetropolis(DatObj, MetrObj, RegObj$metropolis, McmcObj)} else {Metropolis <- NULL}
  Samples <- VAR1FormatSamplesVaryingLjs(DatObj, RegObj$rawsamples)

  ###Return VAR1varyLjBFA object
  VAR1varyLjBFA <- list(lambda = Samples$Lambda,
                eta = Samples$Eta,
                beta = Samples$Beta,
                sigma2 = Samples$Sigma2,
                kappa = Samples$Kappa,
                delta = Samples$Delta,
                tau = Samples$Tau,
                upsilon = Samples$Upsilon,
                A = Samples$A,
                xi = Samples$Xi,
                rho = Samples$Rho,  
                ljvec = Samples$LjVec,
                theta = ThetaPost,
                alpha = AlphaPost,
                weights = WeightsPost,
                metropolis = Metropolis,
                datobj = DatObj,
                hypara = HyPara,
                dataug = DatAug,
                runtime = paste0("Model runtime: ",round(RunTime, 2), " ", attr(RunTime, "units")))
  VAR1varyLjBFA <- structure(VAR1varyLjBFA, class = "VAR1varyLjBFA")
  return(VAR1varyLjBFA)

###End sampler
}


==> spatempBFA/R/MCMC_bfaFixedL.R <==
#' Spatial factor analysis using a Bayesian hierarchical model.
#'
#' \code{bfaFixedL} is a Markov chain Monte Carlo (MCMC) sampler for a Bayesian spatial factor analysis model. The spatial component is 
#' introduced using a Probit stick-breaking process prior on the factor loadings. The model is implemented using a Bayesian hierarchical framework.
#'
#' @param formula A \code{formula} object, corresponding to the spatial factor analysis model. The response must be on the left of a \code{~} operator, and the terms on the right 
#'                 must indicate the covariates to be included in the fixed effects. If no covariates are desired a zero should be used, \code{~ 0}. 
#'                 
#' @param data A required \code{data.frame} containing the variables (\code{Y}, additional \code{x} coviariate(s) if there is/are, and a \code{trials} variable if there
#'  is/are observation type(s) from \code{family "binomial"}) in the model. The data frame must contain \code{M x O x Nu} rows.
#'  Here, \code{M} represents the number of spatial locations, \code{O} the number of different observation types
#'  and \code{Nu} the number of temporal visits. The observations must be first
#'  ordered spatially, second by observation type and then temporally. This means that the first \code{M x O} observations come from the first time point and
#'  the first \code{M} observations come the first spatial observation type.
#'  If there is/are observation type(s) from \code{family "binomial"}, then \code{trials} contains the numbers of trials as positive integers for each of the binomial observations.
#'  Entries in \code{trials} corresponding to non-binomial data can be specified as any arbitrary positive integer. The function will change these values to 1.
#'
#' @param family A character string or a vector of length \code{O} (if \code{O > 1}) of character strings indicating the distribution(s) of the observed data. Options for each observation type
#'  include: \code{"normal"}, \code{"probit"}, \code{"tobit"}, and \code{"binomial"}. If \code{O > 1} and \code{family} is of length 1, then all of the \code{O} observation types are from the same 
#'  \code{family} (distribution). Any combination of likelihoods can be used.
#'  
#' @param dist A \code{M x M} dimensional distance matrix. For a \code{discrete} spatial process the matrix contains binary adjacencies that dictate the
#'  spatial neighborhood structure and for \code{continuous} spatial processes the matrix should be a continuous distance matrix (e.g., Euclidean).
#'  
#' @param time A \code{Nu} dimensional vector containing the observed time points in increasing order.
#'
#' @param K A scalar that indicates the dimension (i.e., quantity) of latent factors.
#'  
#' @param L A positive integer indicating the number of latent clusters for each column of the factor loadings matrix. 
#'  
#' @param starting Either \code{NULL} or a \code{list} containing starting values
#'  to be specified for the MCMC sampler. If \code{NULL} is not chosen then none, some or all
#'  of the starting values may be specified.
#'
#'  When \code{NULL} is chosen then default starting values are automatically generated.
#'  Otherwise a \code{list} must be provided with names \code{Beta}, \code{Delta}, \code{Sigma2}, \code{Kappa}, \code{Rho}, \code{Upsilon} or
#'  \code{Psi} containing appropriate objects. \code{Beta} (or \code{Delta}) must either be a \code{P} (or \code{K}) dimensional
#'  vector or a scalar (the scalar populates the entire vector). \code{Sigma2} must be either a \code{M x (O - C)} matrix or a scalar.
#'  \code{Kappa} must be a \code{O x O} dimensional matrix, \code{Rho} a scalar, \code{Upsilon} a \code{K x K} matrix, and \code{Psi} a scalar.
#'
#' @param hypers Either \code{NULL} or a \code{list} containing hyperparameter values
#'  to be specified for the MCMC sampler. If \code{NULL} is not chosen then none, some or all
#'  of the hyperparameter values may be specified.
#'
#'  When \code{NULL} is chosen then default hyperparameter values are automatically
#'  generated. These default hyperparameters are described in detail in (Berchuck et al.).
#'  Otherwise a \code{list} must be provided with names \code{Beta}, \code{Delta}, \code{Sigma2}, \code{Kappa}, \code{Rho}, \code{Upsilon} or
#'  \code{Psi} containing further hyperparameter information. These objects are themselves
#'  \code{lists} and may be constructed as follows.
#'
#'  \code{Beta} is a \code{list} with two objects, \code{MuBeta} and \code{SigmaBeta}. These values represent the prior mean and variance 
#'  parameters for the multivariate normal prior.
#'  
#'  \code{Delta} is a \code{list} with two objects, \code{A1} and \code{A2}. These values represent the prior shape 
#'  parameters for the multiplicative Gamma shrinkage prior.
#'  
#'  \code{Sigma2} is a \code{list} with two objects, \code{A} and \code{B}. These values represent the shape and scale for the variance parameters.
#'  
#'  \code{Kappa} is a \code{list} with two objects,
#'  \code{SmallUpsilon} and \code{BigTheta}. \code{SmallUpsilon} represents the degrees of freedom parameter for the
#'  inverse-Wishart hyperprior and must be a real number scalar, while \code{BigTheta} represents
#'  the scale matrix and must be a \code{O x O} dimensional positive definite matrix.
#'  
#'  \code{Rho} is a \code{list} with two objects, \code{ARho} and \code{BRho}. \code{ARho}
#'  represents the lower bound for the uniform hyperprior, while \code{BRho} represents
#'  the upper bound. The bounds must be specified carefully. This is only specified for continuous spatial processes.
#'  
#'  \code{Upsilon} is a \code{list} with two objects,
#'  \code{Zeta} and \code{Omega}. \code{Zeta} represents the degrees of freedom parameter for the
#'  inverse-Wishart hyperprior and must be a real number scalar, while \code{Omega} represents
#'  the scale matrix and must be a \code{K x K} dimensional positive definite matrix.
#'
#'  \code{Psi} is a \code{list} with two objects, dependent on if the temporal kernel is \code{exponential} or \code{ar1}.
#'  For \code{exponential}, the two objects are \code{APsi} and \code{BPsi}. \code{APsi}
#'  represents the lower bound for the uniform hyperprior, while \code{BPsi} represents
#'  the upper bound. The bounds must be specified carefully. For \code{ar1}, the two objects are \code{Beta} and \code{Gamma}, which are the 
#'  two shape parameters of a Beta distribution shifted to have domain in (-1, 1). 
#'  
#' @param tuning Either \code{NULL} or a \code{list} containing tuning values
#'  to be specified for the MCMC Metropolis steps. If \code{NULL} is not chosen then all
#'  of the tuning values must be specified.
#'
#'  When \code{NULL} is chosen then default tuning values are automatically generated to
#'  \code{1}. Otherwise a \code{list} must be provided with names \code{Psi}, 
#'  or \code{Rho}. Each of these entries must be scalars containing tuning variances for their corresponding Metropolis updates.
#'
#' @param mcmc Either \code{NULL} or a \code{list} containing input values to be used
#'  for implementing the MCMC sampler. If \code{NULL} is not chosen then all
#'  of the MCMC input values must be specified.
#'
#'  \code{NBurn}: The number of sampler scans included in the burn-in phase. (default =
#'  \code{10,000})
#'
#'  \code{NSims}: The number of post-burn-in scans for which to perform the
#'   sampler. (default = \code{10,000})
#'
#'  \code{NThin}: Value such that during the post-burn-in phase, only every
#'  \code{NThin}-th scan is recorded for use in posterior inference (For return values
#'  we define, NKeep = NSims / NThin (default = \code{1}).
#'
#'  \code{NPilot}: The number of times during the burn-in phase that pilot adaptation
#'  is performed (default = \code{20})
#'
#' @param temporal.structure Character string indicating the temporal kernel. Options include:
#'  \code{"exponential"}, \code{"ar1"}, \code{"sar1"}, and \code{"sexponential"}.
#'
#' @param spatial.structure Character string indicating the type of spatial process. Options include:
#'  \code{"continuous"} (i.e., Gaussian process with exponential kernel) and \code{"discrete"} (i.e., proper CAR).
#'
#' @param seed An integer value used to set the seed for the random number generator
#'  
#' @param gamma.shrinkage A logical indicating whether a gamma shrinkage process prior is used for the variances of the factor loadings columns. If FALSE,
#'  the hyperparameters (A1 and A2) indicate the shape and rate for a gamma prior on the precisions. Default is TRUE. It can only be TRUE when \code{clustering = TRUE}.
#'
#' @param include.time A logical indicating whether a temporal process should be included. Default is TRUE, however if FALSE the temporal correlation 
#'  structure matrix \code{H(\psi)} is fixed as the \code{T x T} identity matrix. This specification overrides all inputs \code{temporal.structure}, \code{equalTimeDist},
#'  and \code{seasonPeriod}.
#'
#' @param include.space A logical indicating whether a spatial process should be included. Default is TRUE, however if FALSE the spatial correlation matrix 
#'  \code{F(\rho)} is fixed as the \code{M x M} identity matrix. This specification overrides the inputs \code{spatial.structure}, \code{spatApprox}, and \code{alphaMethod}.
#'  
#' @param clustering A logical indicating whether the Bayesian non-parametric process should be used, default is TRUE. If FALSE is specified
#'  each column is instead modeled with an independent spatial process.
#'  
#' @param seasonPeriod A positive integer value indicating the temporal seasonality period. Default is 1 (no temporal seasonality). This argument is only used 
#'  (under which scenario it should be a positive integer greater than 1) when \code{include.time = TRUE} and the \code{temporal.structure} input corresponds 
#'  to a structure with seasonality.
#'
#' @param equalTimeDist A logical indicating whether the distances between adjacent time points are equal. Default is TRUE. If TRUE, the user should normalize 
#' the time distance to 1 (for the \code{time} input).
#'  
#' @param spatApprox A logical indicating whether spatial nearest neighbor kriging is used for the latent location-specific spatial parameter vectors \code{\alpha_{jl_j}}'s
#' to accelerate computation. Default is TRUE. When TRUE, \code{spatial.structure} must be \code{"continuous"}. If FALSE, the exact \code{M x M} neighborhood structure matrix \code{F(\rho)} 
#' is adopted throughout.
#'   
#' @param alphaMethod Character string indicating which approach is used to update the \code{\alpha_{jl_j}}'s in the Gibbs Sampler. 
#' Options include: \code{"block"} and \code{"sequential"}. This argument is only used when \code{include.space = TRUE} and \code{spatApprox = TRUE}.
#' 
#' @param h a positive integer much smaller than M, the number of location points, indicating an upper bound of the number of nearest neighbors for each location point. 
#' 
#' @param storeSpatPredPara a logical indicating whether we want to store the posterior samples for Xi, Delta, Tau, Alpha, Theta when clustering = TRUE.
#' Has to be TRUE if we want to perform predictions at new spatial location(s). Can be FALSE to save storage space if spatial prediction is not required.
#' 
#' @param storeWeights a logical indicating whether we want to store the posterior Weights estimates when clustering = TRUE. Has to be TRUE
#' if we want to perform temporal trends clustering from the output object. Can be FALSE to save storage space if otherwise.
#'
#' @param alphasWeightsToFiles a logical indicating whether we want to store the posterior alpha and weights estimates to files (one 
#' for each kept MCMC iteration) instead of including them in the main output list. Can only be TRUE if \code{clustering = TRUE} 
#' and at least one of \code{storeSpatPredPara} and \code{storeWeights} is TRUE. When that is the case, specifying \code{alphasWeightsToFiles = TRUE} 
#' would be immensely useful if we don't have enough space to output a model fit object with all kept posterior parameter estimates.
#' Default is FALSE. 
#' 
#'
#' @return \code{bfaFixedL} returns a list containing the following objects (some may be NULL)
#'
#'   \describe{
#'
#'   \item{\code{lambda}}{\code{NKeep x (M x O x K)} \code{matrix} of posterior samples for the factor loadings matrix \code{Lambda}.
#'   The labels for each column are Lambda_O_M_K.}
#'
#'   \item{\code{eta}}{\code{NKeep x (Nu x K)} \code{matrix} of posterior samples for the latent factors \code{eta}.
#'   The labels for each column are Eta_Nu_K.}
#'
#'   \item{\code{beta}}{\code{NKeep x P} \code{matrix} of posterior samples for \code{beta}.}
#'
#'   \item{\code{sigma2}}{\code{NKeep x (M * (O - C))} \code{matrix} of posterior samples for the variances \code{sigma2}.
#'   The labels for each column are Sigma2_O_M.}
#'
#'   \item{\code{kappa}}{\code{NKeep x ((O * (O + 1)) / 2)} \code{matrix} of posterior samples for \code{kappa}. The
#'   columns have names that describe the samples within them. The row is listed first, e.g.,
#'   \code{Kappa3_2} refers to the entry in row \code{3}, column \code{2}.}
#'
#'   \item{\code{delta}}{\code{NKeep x K} \code{matrix} of posterior samples for \code{delta}.}
#'
#'   \item{\code{tau}}{\code{NKeep x K} \code{matrix} of posterior samples for \code{tau}.}
#'
#'   \item{\code{upsilon}}{\code{NKeep x ((K * (K + 1)) / 2)} \code{matrix} of posterior samples for \code{Upsilon}. The
#'   columns have names that describe the samples within them. The row is listed first, e.g.,
#'   \code{Upsilon3_2} refers to the entry in row \code{3}, column \code{2}.}
#'
#'   \item{\code{psi}}{\code{NKeep x 1} \code{matrix} of posterior samples for \code{psi}.}
#'
#'   \item{\code{xi}}{\code{NKeep x (M x O x K)} \code{matrix} of posterior samples for factor loadings cluster labels \code{xi}.
#'   The labels for each column are Xi_O_M_K.}
#'   
#'   \item{\code{rho}}{\code{NKeep x 1} \code{matrix} of posterior samples for \code{rho}.}
#'
#'   \item{\code{theta}}{\code{NKeep x (L x K)} \code{matrix} of posterior samples for \code{theta}.}
#'
#'   \item{\code{alpha}}{\code{NKeep x (M x O x K x (L - 1)} \code{matrix} of posterior samples for \code{alpha}.
#'   For each kept row (MCMC iteration) in \code{alpha}, the corresponding entries are ordered first by observation type, then spatially, 
#'   then by clustering group, and finally by factor.}
#'
#'   \item{\code{weights}}{\code{NKeep x (M x O x K x L)} \code{matrix} of posterior samples for \code{weights}.
#'   For each kept row (MCMC iteration) in \code{weights}, the corresponding entries are ordered first spatially, then by observation type, 
#'   then by clustering group, and finally by factor.}
#'
#'   \item{\code{GibbsStepTime}}{\code{NKeep x 10} or \code{NKeep x 6} \code{matrix} of posterior sampling computation time for 
#'    Gibbs sampler steps corresponding to parameters except \code{beta} and \code{sigma2}.}
#'
#'   \item{\code{metropolis}}{\code{2 (or 1) x 3} \code{matrix} of metropolis
#'   acceptance rates, updated tuners, and original tuners that result from the pilot
#'   adaptation.}
#'
#'   \item{\code{datobj}}{A \code{list} of data objects that are used in future \code{bfaFixedL} functions
#'   and should be ignored by the user.}
#'
#'   \item{\code{dataug}}{A \code{list} of data augmentation objects that are used in future
#'   \code{bfaFixedL} functions and should be ignored by the user.}
#'
#'   \item{\code{runtime}}{A \code{character} string giving the runtime of the MCMC sampler.}
#'   
#'   }
#'
#' @export
bfaFixedL <- function(formula, data, dist, time, K, L = 20, 
                   family = "normal", temporal.structure = "exponential", spatial.structure = "continuous",
                   starting = NULL, hypers = NULL, tuning = NULL, mcmc = NULL, seed = 27,
                   gamma.shrinkage = TRUE, include.time = TRUE, include.space = TRUE, clustering = TRUE, 
                   seasonPeriod = 1, equalTimeDist = TRUE, spatApprox = TRUE, alphaMethod = "block", h = 15,
                   storeSpatPredPara = TRUE, storeWeights = TRUE, alphasWeightsToFiles = FALSE) {

  ###Check for missing objects
  if (missing(formula)) stop("formula: missing")
  if (missing(data)) stop("data: missing")
  if (missing(dist)) stop("dist: missing")
  if (missing(time)) stop("time: missing")
  if (missing(K)) stop("K: missing")

  ###Check model inputs
  CheckInputsFixedL(formula, data, dist, time, K, L, starting, hypers, tuning, 
              mcmc, family, temporal.structure, spatial.structure, 
              gamma.shrinkage, include.time, include.space, clustering,
              seasonPeriod, equalTimeDist, spatApprox, alphaMethod, h,
              storeSpatPredPara, storeWeights, alphasWeightsToFiles)

  ####Set seed for reproducibility
  set.seed(seed)

  ###Check if the job is interactive
  Interactive <- interactive()

  ###Create objects for use in sampler
  DatObj <- CreateDatObjFixedL(formula, data, dist, time, K, L, family, 
                         temporal.structure, spatial.structure, 
                         gamma.shrinkage, include.time, include.space, clustering,
                         seasonPeriod, equalTimeDist, spatApprox, alphaMethod, h,
                         storeSpatPredPara, storeWeights, alphasWeightsToFiles)
  HyPara <- CreateHyPara(hypers, DatObj) 
  MetrObj <- CreateMetrObj(tuning, DatObj)
  Para <- CreateParaFixedL(starting, DatObj, HyPara)
  ParaCL <- CreateParaCLfixedL(starting, DatObj)
  Para <- CreateParaLambda(Para, DatObj, ParaCL)
  if (!(include.space & (spatial.structure == "continuous") & spatApprox)) {
    SpatPara <- CreateSpatPara1FixedL(starting, DatObj, HyPara)
  } else if (!clustering) {
    SpatPara <- CreateSpatPara2FixedL(starting, DatObj, HyPara)
  } else if (alphaMethod == "sequential"){
    SpatPara <- CreateSpatPara3(starting, DatObj, HyPara)
  } else if (alphaMethod == "block") {
    SpatPara <- CreateSpatPara2FixedL(starting, DatObj, HyPara)
  }
  DatAug <- CreateDatAug(DatObj)
  McmcObj <- CreateMcmc(mcmc, DatObj)
  RawSamples <- CreateStorageFixedL(DatObj, McmcObj)
  
  ###Time MCMC sampler
  BeginTime <- Sys.time()

  ###Run MCMC sampler in Rcpp
  RegObj <- bfaRcppFixedL(DatObj, HyPara, MetrObj, Para, ParaCL, SpatPara, DatAug, McmcObj, RawSamples, Interactive)

  ###End time
  FinishTime <- Sys.time()
  RunTime <- FinishTime - BeginTime

  ###Collect output to be returned
  Metropolis <- SummarizeMetropolis(DatObj, MetrObj, RegObj$metropolis, McmcObj)
  Samples <- FormatSamplesFixedL(DatObj, RegObj$rawsamples)
  GibbsStepTime <- t(RegObj$GibbsStepTime) # NKeep x 10
  if (DatObj$CL == 1) {
      colnames(GibbsStepTime) <- c("z", "xi", "theta", "delta", "alpha", "kappa", "rho", "eta", "upsilon", "psi")
  } else {
      GibbsStepTime <- GibbsStepTime[,5:10]
      colnames(GibbsStepTime) <- c("lambda", "kappa", "rho", "eta", "upsilon", "psi")
  }

  ###Return FixedLbfa object
  FixedLbfa <- list(lambda = Samples$Lambda,
                eta = Samples$Eta,
                beta = Samples$Beta,
                sigma2 = Samples$Sigma2,
                kappa = Samples$Kappa,
                delta = Samples$Delta,
                tau = Samples$Tau,
                upsilon = Samples$Upsilon,
                psi = Samples$Psi,
                xi = Samples$Xi,
                rho = Samples$Rho,                
                theta = Samples$Theta,
                alpha = Samples$Alpha,
                weights = Samples$Weights,
                GibbsStepTime = GibbsStepTime,
                metropolis = Metropolis,
                datobj = DatObj,
                hypara = HyPara,
                dataug = DatAug,
                runtime = paste0("Model runtime: ",round(RunTime, 2), " ", attr(RunTime, "units")))
  FixedLbfa <- structure(FixedLbfa, class = "FixedLbfa")
  return(FixedLbfa)

###End sampler
}


==> spatempBFA/R/MCMC_bfaVaryingLjs.R <==
#' Spatial factor analysis using a Bayesian hierarchical model.
#'
#' \code{bfaVaryingLjs} is a Markov chain Monte Carlo (MCMC) sampler for a Bayesian spatial factor analysis model. The spatial component is 
#' introduced using a Probit stick-breaking process prior on the factor loadings. The model is implemented using a Bayesian hierarchical framework.
#'
#' @param formula A \code{formula} object, corresponding to the spatial factor analysis model. The response must be on the left of a \code{~} operator, and the terms on the right 
#'                 must indicate the covariates to be included in the fixed effects. If no covariates are desired a zero should be used, \code{~ 0}. 
#'                 
#' @param data A required \code{data.frame} containing the variables (\code{Y}, additional \code{x} coviariate(s) if there is/are, and a \code{trials} variable if there
#'  is/are observation type(s) from \code{family "binomial"}) in the model. The data frame must contain \code{M x O x Nu} rows.
#'  Here, \code{M} represents the number of spatial locations, \code{O} the number of different observation types
#'  and \code{Nu} the number of temporal visits. The observations must be first
#'  ordered spatially, second by observation type and then temporally. This means that the first \code{M x O} observations come from the first time point and
#'  the first \code{M} observations come the first spatial observation type.
#'  If there is/are observation type(s) from \code{family "binomial"}, then \code{trials} contains the numbers of trials as positive integers for each of the binomial observations.
#'  Entries in \code{trials} corresponding to non-binomial data can be specified as any arbitrary positive integer. The function will change these values to 1.
#'
#' @param family A character string or a vector of length \code{O} (if \code{O > 1}) of character strings indicating the distribution(s) of the observed data. Options for each observation type
#'  include: \code{"normal"}, \code{"probit"}, \code{"tobit"}, and \code{"binomial"}. If \code{O > 1} and \code{family} is of length 1, then all of the \code{O} observation types are from the same 
#'  \code{family} (distribution). Any combination of likelihoods can be used.
#'  
#' @param dist A \code{M x M} dimensional distance matrix. For a \code{discrete} spatial process the matrix contains binary adjacencies that dictate the
#'  spatial neighborhood structure and for \code{continuous} spatial processes the matrix should be a continuous distance matrix (e.g., Euclidean).
#'  
#' @param time A \code{Nu} dimensional vector containing the observed time points in increasing order.
#'
#' @param K A scalar that indicates the dimension (i.e., quantity) of latent factors.
#'  
#' @param LjVec A vector of length \code{K} consisting of positive integers indicating the starting numbers of latent clusters for the K columns of the factor loadings matrix. 
#'  
#' @param starting Either \code{NULL} or a \code{list} containing starting values
#'  to be specified for the MCMC sampler. If \code{NULL} is not chosen then none, some or all
#'  of the starting values may be specified.
#'
#'  When \code{NULL} is chosen then default starting values are automatically generated.
#'  Otherwise a \code{list} must be provided with names \code{Beta}, \code{Delta}, \code{Sigma2}, \code{Kappa}, \code{Rho}, \code{Upsilon} or
#'  \code{Psi} containing appropriate objects. \code{Beta} (or \code{Delta}) must either be a \code{P} (or \code{K}) dimensional
#'  vector or a scalar (the scalar populates the entire vector). \code{Sigma2} must be either a \code{M x (O - C)} matrix or a scalar.
#'  \code{Kappa} must be a \code{O x O} dimensional matrix, \code{Rho} a scalar, \code{Upsilon} a \code{K x K} matrix, and \code{Psi} a scalar.
#'
#' @param hypers Either \code{NULL} or a \code{list} containing hyperparameter values
#'  to be specified for the MCMC sampler. If \code{NULL} is not chosen then none, some or all
#'  of the hyperparameter values may be specified.
#'
#'  When \code{NULL} is chosen then default hyperparameter values are automatically
#'  generated. These default hyperparameters are described in detail in (Berchuck et al.).
#'  Otherwise a \code{list} must be provided with names \code{Beta}, \code{Delta}, \code{Sigma2}, \code{Kappa}, \code{Rho}, \code{Upsilon} or
#'  \code{Psi} containing further hyperparameter information. These objects are themselves
#'  \code{lists} and may be constructed as follows.
#'
#'  \code{Beta} is a \code{list} with two objects, \code{MuBeta} and \code{SigmaBeta}. These values represent the prior mean and variance 
#'  parameters for the multivariate normal prior.
#'  
#'  \code{Delta} is a \code{list} with two objects, \code{A1} and \code{A2}. These values represent the prior shape 
#'  parameters for the multiplicative Gamma shrinkage prior.
#'  
#'  \code{Sigma2} is a \code{list} with two objects, \code{A} and \code{B}. These values represent the shape and scale for the variance parameters.
#'  
#'  \code{Kappa} is a \code{list} with two objects,
#'  \code{SmallUpsilon} and \code{BigTheta}. \code{SmallUpsilon} represents the degrees of freedom parameter for the
#'  inverse-Wishart hyperprior and must be a real number scalar, while \code{BigTheta} represents
#'  the scale matrix and must be a \code{O x O} dimensional positive definite matrix.
#'  
#'  \code{Rho} is a \code{list} with two objects, \code{ARho} and \code{BRho}. \code{ARho}
#'  represents the lower bound for the uniform hyperprior, while \code{BRho} represents
#'  the upper bound. The bounds must be specified carefully. This is only specified for continuous spatial processes.
#'  
#'  \code{Upsilon} is a \code{list} with two objects,
#'  \code{Zeta} and \code{Omega}. \code{Zeta} represents the degrees of freedom parameter for the
#'  inverse-Wishart hyperprior and must be a real number scalar, while \code{Omega} represents
#'  the scale matrix and must be a \code{K x K} dimensional positive definite matrix.
#'
#'  \code{Psi} is a \code{list} with two objects, dependent on if the temporal kernel is \code{exponential} or \code{ar1}.
#'  For \code{exponential}, the two objects are \code{APsi} and \code{BPsi}. \code{APsi}
#'  represents the lower bound for the uniform hyperprior, while \code{BPsi} represents
#'  the upper bound. The bounds must be specified carefully. For \code{ar1}, the two objects are \code{Beta} and \code{Gamma}, which are the 
#'  two shape parameters of a Beta distribution shifted to have domain in (-1, 1). 
#'  
#' @param tuning Either \code{NULL} or a \code{list} containing tuning values
#'  to be specified for the MCMC Metropolis steps. If \code{NULL} is not chosen then all
#'  of the tuning values must be specified.
#'
#'  When \code{NULL} is chosen then default tuning values are automatically generated to
#'  \code{1}. Otherwise a \code{list} must be provided with names \code{Psi}, 
#'  or \code{Rho}. Each of these entries must be scalars containing tuning variances for their corresponding Metropolis updates.
#'
#' @param mcmc Either \code{NULL} or a \code{list} containing input values to be used
#'  for implementing the MCMC sampler. If \code{NULL} is not chosen then all
#'  of the MCMC input values must be specified.
#'
#'  \code{NBurn}: The number of sampler scans included in the burn-in phase. (default =
#'  \code{10,000})
#'
#'  \code{NSims}: The number of post-burn-in scans for which to perform the
#'   sampler. (default = \code{10,000})
#'
#'  \code{NThin}: Value such that during the post-burn-in phase, only every
#'  \code{NThin}-th scan is recorded for use in posterior inference (For return values
#'  we define, NKeep = NSims / NThin (default = \code{1}).
#'
#'  \code{NPilot}: The number of times during the burn-in phase that pilot adaptation
#'  is performed (default = \code{20})
#'
#' @param temporal.structure Character string indicating the temporal kernel. Options include:
#'  \code{"exponential"}, \code{"ar1"}, \code{"sar1"}, and \code{"sexponential"}.
#'
#' @param spatial.structure Character string indicating the type of spatial process. Options include:
#'  \code{"continuous"} (i.e., Gaussian process with exponential kernel) and \code{"discrete"} (i.e., proper CAR).
#'
#' @param seed An integer value used to set the seed for the random number generator
#'  
#' @param gamma.shrinkage A logical indicating whether a gamma shrinkage process prior is used for the variances of the factor loadings columns. If FALSE,
#'  the hyperparameters (A1 and A2) indicate the shape and rate for a gamma prior on the precisions. Default is TRUE. 
#'
#' @param include.time A logical indicating whether a temporal process should be included. Default is TRUE, however if FALSE the temporal correlation 
#'  structure matrix \code{H(\psi)} is fixed as the \code{T x T} identity matrix. This specification overrides all inputs \code{temporal.structure}, \code{equalTimeDist},
#'  and \code{seasonPeriod}.
#'
#' @param include.space A logical indicating whether a spatial process should be included. Default is TRUE, however if FALSE the spatial correlation matrix 
#'  \code{F(\rho)} is fixed as the \code{M x M} identity matrix. This specification overrides the inputs \code{spatial.structure}, \code{spatApprox}, and \code{alphaMethod}.
#'  
#' @param seasonPeriod A positive integer value indicating the temporal seasonality period. Default is 1 (no temporal seasonality). This argument is only used 
#'  (under which scenario it should be a positive integer greater than 1) when \code{include.time = TRUE} and the \code{temporal.structure} input corresponds 
#'  to a structure with seasonality.
#'
#' @param equalTimeDist A logical indicating whether the distances between adjacent time points are equal. Default is TRUE. If TRUE, the user should normalize 
#' the time distance to 1 (for the \code{time} input).
#'  
#' @param spatApprox A logical indicating whether spatial nearest neighbor kriging is used for the latent location-specific spatial parameter vectors \code{\alpha_{jl_j}}'s
#' to accelerate computation. Default is TRUE. When TRUE, \code{spatial.structure} must be \code{"continuous"}. If FALSE, the exact \code{M x M} neighborhood structure matrix \code{F(\rho)} 
#' is adopted throughout.
#' 
#' @param alphaSequen A logical indicating whether we want to sequentially update the alpha's. This argument is only used when \code{include.space = TRUE} and \code{spatApprox = TRUE}.
#' 
#' @param h a positive integer much smaller than M, the number of location points, indicating an upper bound of the number of nearest neighbors for each location point. 
#'
#' @param storeSpatPredPara a logical indicating whether we want to store the posterior samples for Alpha, Theta.
#' Has to be TRUE if we want to perform predictions at new spatial location(s). Can be FALSE to save storage space if spatial prediction is not required.
#' 
#' @param storeWeights a logical indicating whether we want to store the posterior Weights estimates. Has to be TRUE
#' if we want to perform temporal trends clustering from the output object. Can be FALSE to save storage space if otherwise.
#'
#' @return \code{bfaVaryingLjs} returns a list containing the following objects (some may be NULL)
#'
#'   \describe{
#'
#'   \item{\code{lambda}}{\code{NKeep x (M x O x K)} \code{matrix} of posterior samples for the factor loadings matrix \code{Lambda}.
#'   The labels for each column are Lambda_O_M_K.}
#'
#'   \item{\code{eta}}{\code{NKeep x (Nu x K)} \code{matrix} of posterior samples for the latent factors \code{eta}.
#'   The labels for each column are Eta_Nu_K.}
#'
#'   \item{\code{beta}}{\code{NKeep x P} \code{matrix} of posterior samples for \code{beta}.}
#'
#'   \item{\code{sigma2}}{\code{NKeep x (M * (O - C))} \code{matrix} of posterior samples for the variances \code{sigma2}.
#'   The labels for each column are Sigma2_O_M.}
#'
#'   \item{\code{kappa}}{\code{NKeep x ((O * (O + 1)) / 2)} \code{matrix} of posterior samples for \code{kappa}. The
#'   columns have names that describe the samples within them. The row is listed first, e.g.,
#'   \code{Kappa3_2} refers to the entry in row \code{3}, column \code{2}.}
#'
#'   \item{\code{delta}}{\code{NKeep x K} \code{matrix} of posterior samples for \code{delta}.}
#'
#'   \item{\code{tau}}{\code{NKeep x K} \code{matrix} of posterior samples for \code{tau}.}
#'
#'   \item{\code{upsilon}}{\code{NKeep x ((K * (K + 1)) / 2)} \code{matrix} of posterior samples for \code{Upsilon}. The
#'   columns have names that describe the samples within them. The row is listed first, e.g.,
#'   \code{Upsilon3_2} refers to the entry in row \code{3}, column \code{2}.}
#'
#'   \item{\code{psi}}{\code{NKeep x 1} \code{matrix} of posterior samples for \code{psi}.}
#'
#'   \item{\code{xi}}{\code{NKeep x (M x O x K)} \code{matrix} of posterior samples for factor loadings cluster labels \code{xi}.
#'   The labels for each column are Xi_O_M_K.}
#'   
#'   \item{\code{rho}}{\code{NKeep x 1} \code{matrix} of posterior samples for \code{rho}.}
#'   
#'   \item{\code{ljvec}}{\code{NKeep x K} \code{matrix} of posterior samples for \code{Lj}'s.}
#'
#'   \item{\code{theta}}{A \code{list} of posterior samples for \code{theta}. The list contains \code{K x NKeep} elements (ordered by column), 
#'   each of which is a vector of length \code{Lj} at that MCMC iteration.}
#'
#'   \item{\code{alpha}}{A \code{list} of posterior samples for \code{alpha}. The list contains \code{K x NKeep} elements (ordered by column, i.e., the first K components of the list correspond to the first kept iteration and so on), 
#'   each of which is a \code{matrix} of dimension \code{(Lj - 1) x (M x O)} for \code{Lj} at that MCMC iteration. If \code{Lj = 1} for a certain \code{j}
#'   at a particular MCMC iteration, then that corresponding \code{matrix} in \code{alpha} is of dimension \code{1 x (M x O)} with entries all set to +Inf.
#'   In each element matrix for each clustering group, the corresponding entries are ordered first by observation type, then spatially.
#'   (the first O correspond to the first location point, the next O correspond to the second location point and so on)}
#'
#'   \item{\code{weights}}{A \code{list} of posterior samples for \code{weights}. The list contains \code{K x NKeep} elements (ordered by column), 
#'   each of which is a \code{matrix} of dimension \code{Lj x (M x O)} for \code{Lj} at that MCMC iteration.
#'   In each element matrix for each clustering group, the corresponding entries are ordered first spatially, then by observation type.
#'   (the first M correspond to the first observation type, the next M correspond to the second observation type and so on)}
#'
#'   \item{\code{GibbsStepTime}}{\code{NKeep x 10} \code{matrix} of posterior sampling computation time for 
#'    Gibbs sampler steps corresponding to parameters except \code{beta} and \code{sigma2}.}
#'
#'   \item{\code{metropolis}}{\code{2 (or 1) x 3} \code{matrix} of metropolis
#'   acceptance rates, updated tuners, and original tuners that result from the pilot
#'   adaptation.}
#'
#'   \item{\code{datobj}}{A \code{list} of data objects that are used in future \code{bfaVaryingLjs} functions
#'   and should be ignored by the user.}
#'
#'   \item{\code{dataug}}{A \code{list} of data augmentation objects that are used in future
#'   \code{bfaVaryingLjs} functions and should be ignored by the user.}
#'
#'   \item{\code{runtime}}{A \code{character} string giving the runtime of the MCMC sampler.}
#'   
#'   }
#'
#' @export
bfaVaryingLjs <- function(formula, data, dist, time, K, LjVec, 
                   family = "normal", temporal.structure = "exponential", spatial.structure = "continuous",
                   starting = NULL, hypers = NULL, tuning = NULL, mcmc = NULL, seed = 27,
                   gamma.shrinkage = TRUE, include.time = TRUE, include.space = TRUE, 
                   seasonPeriod = 1, equalTimeDist = TRUE, spatApprox = TRUE, alphaSequen = FALSE, h = 15,
                   storeSpatPredPara = TRUE, storeWeights = TRUE) {

  ###Check for missing objects
  if (missing(formula)) stop("formula: missing")
  if (missing(data)) stop("data: missing")
  if (missing(dist)) stop("dist: missing")
  if (missing(time)) stop("time: missing")
  if (missing(K)) stop("K: missing")

  ###Check model inputs
  CheckInputsVaryingLjs(formula, data, dist, time, K, LjVec, starting, hypers, tuning, 
              mcmc, family, temporal.structure, spatial.structure, 
              gamma.shrinkage, include.time, include.space,
              seasonPeriod, equalTimeDist, spatApprox, alphaSequen, h,
              storeSpatPredPara, storeWeights)

  ####Set seed for reproducibility
  set.seed(seed)

  ###Check if the job is interactive
  Interactive <- interactive()

  ###Create objects for use in sampler
  DatObj <- CreateDatObjVaryingLjs(formula, data, dist, time, K, family, 
                         temporal.structure, spatial.structure, 
                         gamma.shrinkage, include.time, include.space,
                         seasonPeriod, equalTimeDist, spatApprox, alphaSequen,
                         h, storeSpatPredPara, storeWeights)
  HyPara <- CreateHyPara(hypers, DatObj) 
  MetrObj <- CreateMetrObj(tuning, DatObj)
  Para <- CreateParaVaryingLjs(starting, DatObj, HyPara, LjVec)
  if (!(include.space & (spatial.structure == "continuous") & spatApprox)) {
    SpatPara <- CreateSpatPara1VaryingLjs(starting, DatObj, HyPara)
  } else if (!alphaSequen) {
    SpatPara <- CreateSpatPara2VaryingLjs(starting, DatObj, HyPara)
  } else {
    SpatPara <- CreateSpatPara3(starting, DatObj, HyPara)
  }
  DatAug <- CreateDatAug(DatObj)
  McmcObj <- CreateMcmc(mcmc, DatObj)
  RawSamples <- CreateStorageVaryingLjs(DatObj, McmcObj)
  
  ###Time MCMC sampler
  BeginTime <- Sys.time()

  ###Run MCMC sampler in Rcpp
  RegObj <- bfaRcppVaryingLjs(DatObj, HyPara, MetrObj, Para, SpatPara, DatAug, McmcObj, RawSamples, Interactive)
  if (storeSpatPredPara) {
    ThetaPost <- RegObj$thetafield
    AlphaPost <- RegObj$alphafield
  } else {
    ThetaPost <- NULL
    AlphaPost <- NULL
  }
  if (storeWeights) {
    WeightsPost <- RegObj$weightsfield
  } else {
    WeightsPost <- NULL
  }

  ###End time
  FinishTime <- Sys.time()
  RunTime <- FinishTime - BeginTime

  ###Collect output to be returned
  Metropolis <- SummarizeMetropolis(DatObj, MetrObj, RegObj$metropolis, McmcObj)
  Samples <- FormatSamplesVaryingLjs(DatObj, RegObj$rawsamples)
  GibbsStepTime <- t(RegObj$GibbsStepTime) # NKeep x 10
  colnames(GibbsStepTime) <- c("u", "xi", "theta", "delta", "alpha", "kappa", "rho", "eta", "upsilon", "psi")

  ###Return varyLjBFA object
  varyLjBFA <- list(lambda = Samples$Lambda,
                eta = Samples$Eta,
                beta = Samples$Beta,
                sigma2 = Samples$Sigma2,
                kappa = Samples$Kappa,
                delta = Samples$Delta,
                tau = Samples$Tau,
                upsilon = Samples$Upsilon,
                psi = Samples$Psi,
                xi = Samples$Xi,
                rho = Samples$Rho,  
                ljvec = Samples$LjVec,
                theta = ThetaPost,
                alpha = AlphaPost,
                weights = WeightsPost,
                GibbsStepTime = GibbsStepTime,
                metropolis = Metropolis,
                datobj = DatObj,
                hypara = HyPara,
                dataug = DatAug,
                runtime = paste0("Model runtime: ",round(RunTime, 2), " ", attr(RunTime, "units")))
  varyLjBFA <- structure(varyLjBFA, class = "varyLjBFA")
  return(varyLjBFA)

###End sampler
}


==> spatempBFA/R/PRED_VAR1predictNewTime.R <==
###Function to get model fit diagnostics given a FixedLbfaVAR1 or VAR1varyLjBFA object
#'
#' predictNewTime
#'
#' Predicts future observation(s) from a \code{\link{FixedLbfaVAR1}} or \code{\link{VAR1varyLjBFA}} model.
#'
#' @param object A \code{\link{FixedLbfaVAR1}} or \code{\link{VAR1varyLjBFA}} model object for which predictions
#'  are desired from.
#'
#' @param NNewTime An integer indicating the desired number of consecutive future time point(s) after T for prediction. 
#' 
#' @param NewX A matrix including covariates at times \code{NewTimes} for prediction. 
#'  \code{NewX} must have dimension \code{(M x O x NNewTime) x P}. Where \code{NNewTime} is the number of temporal 
#'  locations being predicted. The default sets \code{NewX} to \code{NULL}, which assumes that the covariates for all predictions 
#'  are the same as the final time point.
#'  
#' @param NewTrials An array indicating the trials for categorical predictions. The array must have dimension \code{M x C x NNewTime}
#'  and contain only non-negative integers. The default sets \code{NewTrials} to \code{NULL}, which assumes that trials for all predictions
#'  are the same as the final time point.
#'
#' @param Verbose A boolean logical indicating whether progress should be output.
#'
#' @param seed An integer value used to set the seed for the random number generator
#'  (default = 54).
#'  
#' @param ... other arguments.
#'
#' @details \code{predictNewTime} uses Bayesian krigging to predict vectors at future
#'  time points. The function returns the krigged factors (\code{Eta}) and also the observed outcomes (\code{Y}).
#'
#' @return \code{predictNewTime} returns a list containing the following objects.
#'
#'   \describe{
#'
#'   \item{\code{Eta}}{A \code{list} containing \code{NNewTime} matrices, one for each new time prediction. Each matrix is dimension \code{NKeep x K}, where
#'   \code{K} is the number of latent factors. Each matrix contains posterior samples obtained by Bayesian krigging.}
#'
#'   \item{\code{Y}}{A \code{list} containing \code{NNewTime} posterior predictive distribution matrices. 
#'   Each matrix is of dimension \code{NKeep x (M * O)}, where \code{M} is the number of spatial locations and \code{O} the number of observation types.
#'   Each matrix is obtained through Bayesian krigging.}
#'
#'   }
#' 
#' @references Yifan Cheng
#' @export

VAR1predictNewTime <- function(object, NNewTime, NewX = NULL, NewTrials = NULL, Verbose = TRUE, seed = 54, ...) {

  ###Check Inputs
  if (missing(object)) stop('"object" is missing')
  if (!(is.FixedLbfaVAR1(object) | is.VAR1varyLjBFA(object)) ) stop('"object" must be of class FixedLbfaVAR1 or VAR1varyLjBFA')
  if (missing(NNewTime)) stop('"NNewTime" is missing')
  if (!is.scalar(NNewTime)) stop('"NNewTime" must be a scalar')
  if (is.na(NNewTime)) stop('"NNewTime" cannot be NA')
  if (!is.finite(NNewTime)) stop('"NNewTime" cannot be infinite')
  if (!is.wholenumber(NNewTime) | NNewTime <= 0) stop('"NNewTime" must be a strictly positive integer')
  if (!is.logical(Verbose)) stop('"Verbose" must be a logical')
  
  ###Set seed for reproducibility
  set.seed(seed)

  ###Set data objects
  DatObj <- object$datobj
  Nu <- DatObj$Nu
  M <- DatObj$M
  O <- DatObj$O
  P <- DatObj$P
  K <- DatObj$K
  FamilyInd <- DatObj$FamilyInd 

  ###Get covariates
  if (is.null(NewX)) {
    XNu <- object$datobj$X[object$datobj$Indeces == (object$datobj$Nu - 1), ]
    NewX <- do.call("rbind", rep(list(XNu), NNewTime))
  } else {
    if (!is.matrix(NewX)) stop('NewX must be a matrix')
    if (nrow(NewX) != (M * O * NNewTime)) stop("NewX: Must be a matrix with dimension (M x O x NNewTime) x P")
    if (ncol(NewX) != P) stop("NewX: Must be a matrix with dimension (M x O x NNewTime) x P")
    if (any(is.na(NewX))) stop("NewX may contain no missing values")
    if (any(is.infinite(NewX))) stop("NewX must contain strictly finite entries")
    NewX <- NewX
  }
  
  ###Update DatObj
  DatObj$NNewTime <- NNewTime
  DatObj$NewX <- NewX
  
  ###Create Trials object
  if (DatObj$C == 0) {
    DatObj$Trials <- array(0, dim = c(M, O, NNewTime))
  } else if ((DatObj$C > 0) & is.null(NewTrials)) {
    Trials <- array(dim = c(M, DatObj$C, NNewTime))
    for (n in 1:NNewTime) Trials[, , n] <- DatObj$Trials[, which(FamilyInd == 3), Nu] 
    # the original datobj DatObj. Trials is of dimension M*O*Nu if C>0 with entries corresponding to non-count observation types set to 1 (see MCMC_Create.R) 
    DatObj$Trials <- Trials
  } else {# if (DatObj$C > 0) & !is.null(NewTrials)
    Trials <- NewTrials
    if (!is.array(Trials)) stop('The NewTrials input must be an array if it is not NULL')
    if (dim(Trials)[1] != M) stop("NewTrials: Must be an array with dimension M x C x NNewTime")
    if (dim(Trials)[2] != DatObj$C) stop("NewTrials: Must be an array with dimension M x C x NNewTime")
    if (dim(Trials)[3] != NNewTime) stop("NewTrials: Must be an array with dimension M x C x NNewTime")
    if (any(is.na(Trials))) stop("Trials may contain no missing values")
    if (any(is.infinite(Trials))) stop("Trials must contain strictly finite entries")
    if (any(Trials != floor(Trials))) stop("Trials must contain integers only")
    if (any(Trials < 0)) stop("Trials must contain non-negative integers only")
    DatObj$Trials <- Trials
  }
  
  ###Set mcmc object
  NKeep <- dim(object$lambda)[1]

  ###Create parameter object
  Para <- list()
  Para$A <- object$A
  Para$Upsilon <- object$upsilon
  Para$Lambda <- object$lambda
  Para$Eta <- object$eta
  if (DatObj$P > 0) Para$Beta <- object$beta else Para$Beta <- matrix(0, ncol = 0, nrow = NKeep)
  if (is.null(object$sigma2)) Para$Sigma2 <- matrix(1) else Para$Sigma2 <- object$sigma2
  
  ###Obtain samples of eta using Bayesian krigging
  EtaKrig <- VAR1EtaKrigging(DatObj, Para, NKeep, Verbose)

  ###Obtain samples of observed Y
  YKrig <- VAR1YKriggingTemp(DatObj, Para, EtaKrig, NKeep, Verbose)

  ###Format eta samples for output
  EtaOut <- list()
  Eta <- array(t(EtaKrig), dim = c(NKeep, K, NNewTime))
  for (n in 1:NNewTime) {
    EtaOut[[n]] <- Eta[, , n]
    colnames(EtaOut[[n]]) <- paste0("Eta", 1:K, "_", Nu + n)
  }
  names(EtaOut) <- paste0("Eta", Nu + 1:NNewTime)
  
  ###Format Y samples for output
  YOut <- list()
  YInd <- expand.grid(1:M, 1:O)
  for (n in 1:NNewTime) {
    YOut[[n]] <- t(YKrig[, n, ])
    colnames(YOut[[n]]) <- paste("Y", Nu + n, YInd[, 2], YInd[, 1], sep="_")
  }
  names(YOut) <- paste0("Y", Nu + 1:NNewTime)  
    
  ###Return formated samples
  return(list(Eta = EtaOut, Y = YOut))

}


==> spatempBFA/R/PRED_predictNewLocFixedL.R <==
###Function to get model fit diagnostics given a FixedLbfa object
#'
#' predictNewLocFixedL
#'
#' Predicts observations at new location point(s) from a \code{\link{FixedLbfa}} or \code{\link{FixedLbfaVAR1}} model.
#'
#' @param object A \code{\link{FixedLbfa}} model object for which predictions
#'  are desired from.
#'
#' @param NNewLoc A positive integer indicating the number of new spatial locations for prediction.
#'
#' @param distOrigNew An \code{M x NNewLoc} dimensional distance matrix for distances between the original and new spatial points. 
#' If \code{include.space = FALSE}, then we don't need to specify \code{distOrigNew} and can leave it as its default value \code{NULL}. 
#' If \code{include.space = TRUE}, then this matrix must be specified no matter the value of the input \code{spatApprox}.
#' Since \code{spatial.structure} must be \code{"continuous"} to enable predictions at new spatial locations, the matrix should be a continuous distance matrix (e.g., Euclidean). 
#' 
#' @param distNewNew An \code{NNewLoc x NNewLoc} dimensional distance matrix for the new spatial points. 
#' If \code{include.space = FALSE} or \code{spatApprox = TRUE}, then we don't need to specify \code{distNewNew} and can leave it as its default value \code{NULL}. 
#' When \code{include.space = TRUE}, the matrix should be a continuous distance matrix (e.g., Euclidean), 
#' since \code{spatial.structure} must be \code{"continuous"} to enable predictions at new spatial locations.
#' 
#' @param NewX A matrix including covariates at times \code{1:T} for the new location points. 
#'  \code{NewX} must have dimension \code{(NNewLoc x O x T) x P}, where \code{NNewLoc} is the number of new location
#'  points being predicted. The default sets \code{NewX} to \code{NULL} and assumes that the covariates for all new locations
#'  are the same as the ones corresponding to the last reference location point.
#'  
#' @param NewTrials An array indicating the trials for categorical predictions. The array must have dimension \code{T x C x NNewLoc}
#'  and contain only non-negative integers. The default sets \code{NewTrials} to \code{NULL} and assumes that the trials for all predictions
#'  are the same as the ones corresponding to the final reference time point.
#'
#' @param Verbose A boolean logical indicating whether progress should be output.
#'
#' @param seed An integer value used to set the seed for the random number generator.
#'
#' @details \code{predictNewLocFixedL} predicts vectors at new spatial location(s).
#'  The function always returns the predicted factor loadings matrices \code{Lambda} and outcomes (\code{Y}).
#'  When \code{clustering = TRUE}, the function also returns the posterior predicted latent spatial vectors \code{alpha} for the 
#'  new spatial location(s), which (when \code{include.space = TRUE}) are obtained via Bayesian kriging when \code{spatApprox = FALSE} 
#'  and via nearest-neighbor kriging when \code{spatApprox = TRUE}. 
#'  When \code{clustering = TRUE} and \code{storeWeights = TRUE}, the function also returns the posterior predicted \code{weights}
#'  for the new location(s) we want to predict. 
#'
#' @return \code{predictNewLocFixedL} returns a list containing the following objects.
#'
#'   \describe{
#'
#'   \item{\code{Alpha}} {A \code{matrix} of dimension \code{NKeep x (K x (L - 1) x NNewLoc x O)} containing the posterior predicted latent spatial 
#'   vectors \code{alpha} for the new location(s) we want to predict. NULL when \code{clustering = FALSE} when fitting the main function.
#'   For each kept row (MCMC iteration) in \code{Alpha}, the corresponding entries are ordered first by observation type, then spatially, 
#'   then by clustering group, and finally by factor.}
#'   
#'   \item{\code{Weights}} {A \code{matrix} of dimension \code{NKeep x (K x L x NNewLoc x O)} containing the posterior predicted \code{weights}
#'   for the new location(s) we want to predict. This output can be used for clustering the new location point(s). 
#'   NULL when \code{clustering = FALSE} or \code{storeWeights = FALSE} when fitting the main function.
#'   For each kept row (MCMC iteration) in \code{Weights}, the corresponding entries are ordered first by observation type, then spatially, 
#'   then by clustering group, and finally by factor.}
#'  
#'   \item{\code{Lambda}}{A \code{matrix} of dimension \code{NKeep x (NNewLoc x O x K)} containing the posterior predicted factor loadings matrices,
#'   where \code{O} is the number of observation types and \code{K} is the number of latent factors. 
#'   For each kept MCMC iteration, the corresponding predicted entries for the factor loadings matrix are ordered first by observation type,
#'   then spatially, and finally by factor. 
#'   (the first (NNewLoc x O) entries correspond to factor 1, the next (NNewLoc x O) entries correspond to factor 2 and so on;
#'   the first O rows correspond to the first new location point for prediction, the next O rows correspond to the second new location point for prediction and so on)}
#'
#'   \item{\code{Y}}{A \code{list} containing \code{NNewLoc} posterior predictive distribution matrices.
#'   Each matrix is of dimension \code{NKeep x (T x O)}, where \code{T} is the number of time points and \code{O} is the number of observation types.
#'   For each kept MCMC iteration, the values are ordered first temporally and then by observation type (the first T correspond to the first observation type, 
#'   the next T correspond to the second observation type and so on). Each matrix is obtained through Bayesian krigging.}
#'   
#'   \item{\code{alphaKrigTime}}{Time (in milliseconds) it took to obtain \code{Alpha}. NULL when \code{clustering = FALSE} when fitting the main function.} 
#'   
#'   \item{\code{weightsXiLambdaKrigTime}}{Time (in milliseconds) it took to obtain \code{Weights}, \code{Xi}, and \code{Lambda} from \code{Alpha}
#'              and posterior samples of \code{theta}. NULL when \code{clustering = FALSE} when fitting the main function.}
#'              
#'   \item{\code{lambdaKrigTime}}{Time (in milliseconds) it took to obtain \code{Lambda}. NULL when \code{clustering = TRUE} when fitting the main function.}            
#'
#'   }
#' 
#' @references Yifan Cheng
#' @export

predictNewLocFixedL <- function(object, NNewLoc, distOrigNew = NULL, distNewNew = NULL, NewX = NULL, NewTrials = NULL, Verbose = TRUE, seed = 27) {
  
  if (missing(object)) stop('"object" is missing')
  if (!( is.FixedLbfa(object) | is.FixedLbfaVAR1(object) ) ) stop('"object" must be of class FixedLbfa or FixedLbfaVAR1')
  if (!is.logical(Verbose)) stop('"Verbose" must be a logical')
  if (missing(NNewLoc)) stop("NNewLoc: missing")
  if (!is.scalar(NNewLoc)) stop('NNewLoc must be a scalar')
  if (is.na(NNewLoc)) stop('NNewLoc should not be NA')
  if (is.infinite(NNewLoc)) stop('NNewLoc should not be infinite')
  if (!is.wholenumber(NNewLoc) | NNewLoc <= 0) stop('NNewLoc must be a strictly positive integer')

  DatObj <- object$datobj
  Nu <- DatObj$Nu
  M <- DatObj$M
  O <- DatObj$O
  P <- DatObj$P
  K <- DatObj$K
  C <- DatObj$C
  h <- DatObj$h
  FamilyInd <- DatObj$FamilyInd 
  IS <- DatObj$IS
  SA <- DatObj$SA
  SpCorInd <- DatObj$SpCorInd
  CL <- DatObj$CL
  
  if ((CL == 1) & (DatObj$spatPred == 0)) stop("If the Bayesian non-parametric process is used when fitting the model, then 'storeSpatPredPara' must be TRUE to enable predictions at new spatial locations")
  if (IS == 1) {
    if (SpCorInd == 1) stop("If a spatial process is included when fitting the model, then 'spatial.structure' must be 'continuous' to enable predictions at new spatial locations")
    if (is.null(distOrigNew)) stop("When include.space = TRUE, 'distOrigNew' must be specified no matter the value of the input 'spatApprox'")
    if ((SA == 0) & is.null(distNewNew)) stop("When include.space = TRUE and spatApprox = FALSE, 'distNewNew' must be specified")
  } 
  if (!is.null(distOrigNew)){
    if (!is.matrix(distOrigNew)) stop("'distOrigNew' must be a matrix")
    if (nrow(distOrigNew) != M) stop(paste0("'distOrigNew' must be an M x NNewLoc dimensional matrix"))
    if (ncol(distOrigNew) != NNewLoc) stop("'distOrigNew' must be an M x NNewLoc dimensional matrix")
    if (any(is.na(distOrigNew))) stop("'distOrigNew' should not contain missing values")
    if (any(is.infinite(distOrigNew))) stop("'distOrigNew' should not contain infinite values")
    if (any(distOrigNew < 0)) stop("'distOrigNew' must not contain negative entries")
  }
  if (!is.null(distNewNew)){
    if (!is.matrix(distNewNew)) stop("'distNewNew' must be a matrix")
    if (nrow(distNewNew) != NNewLoc) stop(paste0("'distNewNew' must be an NNewLoc x NNewLoc dimensional matrix"))
    if (ncol(distNewNew) != NNewLoc) stop("'distNewNew' must be an NNewLoc x NNewLoc dimensional matrix")
    if (any(is.na(distNewNew))) stop("'distNewNew' should not contain missing values")
    if (any(is.infinite(distNewNew))) stop("'distNewNew' should not contain infinite values")
    if (any(distNewNew < 0)) stop("'distNewNew' must not contain negative entries")
    if (any(distNewNew != t(distNewNew))) stop('distNewNew must be symmetric')
  }
  
  if (P > 0){
    spatIndicesSub <- rep(1:M, O)
    spatIndices <- rep(spatIndicesSub, Nu)
    if (is.null(NewX)) {
      XM <- object$datobj$X[spatIndices == M, ]
      XMresize <- matrix(XM, O, Nu * P)
      NewXresize <- do.call("rbind", rep(list(XMresize), NNewLoc))#the first T x O obs from new location point 1; the first O from time point 1
      NewX <- matrix(NewXresize, (NNewLoc * O * Nu), P) #the first (NNewLoc x O) obs from time point 1; the first O from new loc 1
    } else {
      if (!is.matrix(NewX)) stop('NewX must be a matrix')
      if (nrow(NewX) != (NNewLoc * O * Nu)) stop("NewX: Must be a matrix with dimension (NNewLoc x O x T) x P")
      if (ncol(NewX) != P) stop("NewX: Must be a matrix with dimension (NNewLoc x O x T) x P")
      if (any(is.na(NewX))) stop("NewX should not contain missing values")
      if (any(is.infinite(NewX))) stop("NewX must contain strictly finite entries")
      NewX <- NewX
    }
  } else { # when P = 0
    NewX <- matrix(0, ncol = 0, nrow = (NNewLoc * O * Nu))
  }
  
  if (C == 0) {
    DatObj$Trials <- array(0, dim = c(Nu, O, NNewLoc))
  } else if ((C > 0) & is.null(NewTrials)) {
    Trials <- array(dim = c(Nu, C, NNewLoc))
    for (n in 1:NNewLoc) Trials[ , , n] <- t(DatObj$Trials[M, which(FamilyInd == 3), ]) 
    # the original datobj DatObj.Trials is of dimension M*O*Nu if C>0 with entries corresponding to non-count observation types set to 1 (see MCMC_Create.R) 
    DatObj$Trials <- Trials
  } else {#if (C > 0) & !is.null(NewTrials)
    Trials <- NewTrials
    if (!is.array(Trials)) stop('The NewTrials input must be an array if it is not NULL')
    if (dim(Trials)[1] != Nu) stop("NewTrials: Must be an array with dimension T x C x NNewLoc")
    if (dim(Trials)[2] != C) stop("NewTrials: Must be an array with dimension T x C x NNewLoc")
    if (dim(Trials)[3] != NNewLoc) stop("NewTrials: Must be an array with dimension T x C x NNewLoc")
    if (any(is.na(Trials))) stop("Trials may contain no missing values")
    if (any(!is.finite(Trials))) stop("Trials must contain strictly finite entries")
    if (any(Trials != floor(Trials))) stop("Trials must contain integers only")
    if (any(Trials < 0)) stop("Trials must contain non-negative integers only")
    DatObj$Trials <- Trials
  }
  
  nnIndpred <- matrix(0, NNewLoc, h)
  if ((IS == 1) & (SA == 1)){
    for(i in 1:NNewLoc){
      nnIndpred[i, ] <- sort(order(distOrigNew[, i])[1:h])
    }
  }
  
  if(is.null(distOrigNew)) distOrigNew <- matrix(1,1,1)
  if(is.null(distNewNew)) distNewNew <- matrix(1,1,1)
  NKeep <- dim(object$lambda)[1]
  HyPara <- object$hypara
  DatObj$sigma2hyparaA <- HyPara$A
  DatObj$sigma2hyparaB <- HyPara$B
  DatObj$NewX <- NewX
  DatObj$NNewLoc <- NNewLoc
  DatObj$distOrigNew <- distOrigNew
  DatObj$distNewNew <- distNewNew
  DatObj$nnIndpred = nnIndpred - 1
  
  Para <- list()
  Para$Eta <- object$eta
  if (DatObj$P > 0) Para$Beta <- object$beta else Para$Beta <- matrix(0, ncol = 0, nrow = NKeep)
  Para$Rho <- object$rho
  Para$Kappa <- object$kappa
  Para$Lambda <- object$lambda
  Para$Theta <- object$theta
  if (DatObj$alphaWsFiles == 0) {Para$Alpha <- object$alpha} else {Para$Alpha <- matrix(1,1,1)}

  set.seed(seed)
  if (CL == 0){
    LambdaKrigList <- LambdaKrigging(DatObj, Para, NKeep, Verbose)
    LambdaKrig <- LambdaKrigList$lambda
  } else {
    LatentKrig <- AlphaKriggingFixedL(DatObj, Para, NKeep, Verbose)
    AlphaKrig <- LatentKrig$alpha
    if (DatObj$storeW == 1) {WeightsKrig <- LatentKrig$weights} else {WeightsKrig <- NULL}
    LambdaKrig <- LatentKrig$lambda
  }
  
  YKrig <- YKriggingSpat(DatObj, Para, LambdaKrig, NKeep, Verbose)
  YOut <- list()
  YInd <- expand.grid(1:Nu, 1:O)
  for (n in 1:NNewLoc) {
    YOut[[n]] <- t(YKrig[, n, ])
    colnames(YOut[[n]]) <- paste("Y", M + n, YInd[, 2], YInd[, 1], sep="_") # the first T corresponds to obs type 1 and so on
  }
  names(YOut) <- paste0("Y", M + 1:NNewLoc)  
  if (CL == 0) {
    return(list(Alpha = NULL, Weights = NULL, Lambda = t(LambdaKrig), Y = YOut, 
                lambdaKrigTime = as.numeric(LambdaKrigList$lambdaKrigTime),
                alphaKrigTime = NULL, weightsXiLambdaKrigTime = NULL))
  } else {
    return(list(Alpha = AlphaKrig, Weights = WeightsKrig, Lambda = t(LambdaKrig), Y = YOut, lambdaKrigTime = NULL,
                alphaKrigTime = as.numeric(LatentKrig$alphaKrigTime), 
                weightsXiLambdaKrigTime = as.numeric(LatentKrig$weightsXiLambdaKrigTime)))
  }
  
}



### Helper Functions
is.scalar <- function(x) ((is.numeric(x)) & (length(x) == 1))
is.wholenumber <- function(x, tol = .Machine$double.eps^0.5)  abs(x - round(x)) < tol


==> spatempBFA/R/PRED_predictNewLocVaryLj.R <==
###Function to get model fit diagnostics given a varyLjBFA object
#'
#' predictNewLocVaryLj
#'
#' Predicts observations at new location point(s) from a \code{\link{varyLjBFA}} or \code{\link{VAR1varyLjBFA}} model.
#'
#' @param object A \code{\link{varyLjBFA}} model object for which predictions
#'  are desired from.
#'
#' @param NNewLoc A positive integer indicating the number of new spatial locations for prediction.
#'
#' @param distOrigNew An \code{M x NNewLoc} dimensional distance matrix for distances between the original and new spatial points. 
#' If \code{include.space = FALSE}, then we don't need to specify \code{distOrigNew} and can leave it as its default value \code{NULL}. 
#' If \code{include.space = TRUE}, then this matrix must be specified no matter the value of the input \code{spatApprox}.
#' Since \code{spatial.structure} must be \code{"continuous"} to enable predictions at new spatial locations, the matrix should be a continuous distance matrix (e.g., Euclidean). 
#' 
#' @param distNewNew An \code{NNewLoc x NNewLoc} dimensional distance matrix for the new spatial points. 
#' If \code{include.space = FALSE} or \code{spatApprox = TRUE}, then we don't need to specify \code{distNewNew} and can leave it as its default value \code{NULL}. 
#' When \code{include.space = TRUE}, the matrix should be a continuous distance matrix (e.g., Euclidean), 
#' since \code{spatial.structure} must be \code{"continuous"} to enable predictions at new spatial locations.
#' 
#' @param NewX A matrix including covariates at times \code{1:T} for the new location points. 
#'  \code{NewX} must have dimension \code{(NNewLoc x O x T) x P}, where \code{NNewLoc} is the number of new location
#'  points being predicted. The default sets \code{NewX} to \code{NULL} and assumes that the covariates for all new locations
#'  are the same as the ones corresponding to the last reference location point.
#'  
#' @param NewTrials An array indicating the trials for categorical predictions. The array must have dimension \code{T x C x NNewLoc}
#'  and contain only non-negative integers. The default sets \code{NewTrials} to \code{NULL} and assumes that the trials for all predictions
#'  are the same as the ones corresponding to the final reference time point.
#'
#' @param Verbose A boolean logical indicating whether progress should be output.
#'
#' @param seed An integer value used to set the seed for the random number generator.
#'
#' @details \code{predictNewLocVaryLj} predicts vectors at new spatial location(s).
#'  The function returns the predicted factor loadings matrices \code{Lambda} and outcomes (\code{Y}).
#'  The function also returns the posterior predicted latent spatial vectors \code{alpha} and the corresponding \code{weights} for the
#'  new spatial location(s), which (when \code{include.space = TRUE}) are obtained via Bayesian kriging when \code{spatApprox = FALSE} 
#'  and via nearest-neighbor kriging when \code{spatApprox = TRUE}. 
#'
#' @return \code{predictNewLocVaryLj} returns a list containing the following objects.
#'
#'   \describe{
#'  
#'  \item{\code{Alpha}} {A \code{list} of posterior predicted values for \code{alpha}. The list contains \code{K x NKeep} elements (ordered by column), 
#'   each of which is a \code{matrix} of dimension \code{(NNewLoc x O) x (Lj - 1)} for \code{Lj} at that MCMC iteration. If \code{Lj = 1} for a certain \code{j}
#'   at a particular MCMC iteration, then that corresponding \code{matrix} in \code{Alpha} is of dimension \code{(NNewLoc x O) x 1} with entries all set to +Inf.
#'   In each element matrix for each clustering group, the corresponding entries are ordered first by observation type and then spatially.
#'   (the first O correspond to the first new location point for prediction, the next O correspond to the second new location point for prediction and so on)}
#'
#'   \item{\code{Weights}} {A \code{list} of posterior predicted values for \code{weights}. The list contains \code{K x NKeep} elements (ordered by column), 
#'   each of which is a \code{matrix} of dimension \code{(NNewLoc x O) x Lj} for \code{Lj} at that MCMC iteration.
#'   In each element matrix for each clustering group, the corresponding entries are ordered first by observation type and then spatially.
#'   (the first O correspond to the first new location point for prediction, the next O correspond to the second new location point for prediction and so on)}
#'
#'   \item{\code{Lambda}}{A \code{matrix} of dimension \code{NKeep x (NNewLoc x O x K)} containing the posterior predicted factor loadings matrices,
#'   where \code{O} is the number of observation types and \code{K} is the number of latent factors. 
#'   For each kept MCMC iteration, the corresponding predicted entries for the factor loadings matrix are ordered first by observation type,
#'   then spatially, and finally by factor. 
#'   (the first (NNewLoc x O) entries correspond to factor 1, the next (NNewLoc x O) entries correspond to factor 2 and so on;
#'   the first O rows correspond to the first new location point for prediction, the next O rows correspond to the second new location point for prediction and so on)}
#'
#'   \item{\code{Y}}{A \code{list} containing \code{NNewLoc} posterior predictive distribution matrices.
#'   Each matrix is of dimension \code{NKeep x (T x O)}, where \code{T} is the number of time points and \code{O} is the number of observation types.
#'   For each kept MCMC iteration, the values are ordered first temporally and then by observation type (the first T correspond to the first observation type, 
#'   the next T correspond to the second observation type and so on). Each matrix is obtained through Bayesian krigging.}
#'   
#'   \item{\code{alphaKrigTime}}{Time (in milliseconds) it took to obtain \code{Alpha}.}, 
#'   
#'   \item{\code{weightsXiLambdaKrigTime}}{Time (in milliseconds) it took to obtain \code{Weights}, \code{Xi}, and \code{Lambda} from \code{Alpha}
#'              and posterior samples of \code{theta}.}
#'
#'   }
#' 
#' @references Yifan Cheng
#' @export

predictNewLocVaryLj <- function(object, NNewLoc, distOrigNew = NULL, distNewNew = NULL, NewX = NULL, NewTrials = NULL, Verbose = TRUE, seed = 27) {
  
  if (missing(object)) stop('"object" is missing')
  if (! (is.varyLjBFA(object) | is.VAR1varyLjBFA(object)) ) stop('"object" must be of class varyLjBFA or VAR1varyLjBFA')
  if (!is.logical(Verbose)) stop('"Verbose" must be a logical')
  if (missing(NNewLoc)) stop("NNewLoc: missing")
  if (!is.scalar(NNewLoc)) stop('NNewLoc must be a scalar')
  if (is.na(NNewLoc)) stop('NNewLoc should not be NA')
  if (is.infinite(NNewLoc)) stop('NNewLoc should not be infinite')
  if (!is.wholenumber(NNewLoc) | NNewLoc <= 0) stop('NNewLoc must be a strictly positive integer')

  DatObj <- object$datobj
  Nu <- DatObj$Nu
  M <- DatObj$M
  O <- DatObj$O
  P <- DatObj$P
  K <- DatObj$K
  C <- DatObj$C
  h <- DatObj$h
  FamilyInd <- DatObj$FamilyInd 
  IS <- DatObj$IS
  SA <- DatObj$SA
  SpCorInd <- DatObj$SpCorInd
  
  if (DatObj$spatPred == 0) stop("'storeSpatPredPara' must be TRUE to enable predictions at new spatial locations")
  if (IS == 1) {
    if (SpCorInd == 1) stop("If a spatial process is included when fitting the model, then 'spatial.structure' must be 'continuous' to enable predictions at new spatial locations")
    if (is.null(distOrigNew)) stop("When include.space = TRUE, 'distOrigNew' must be specified no matter the value of the input 'spatApprox'")
    if ((SA == 0) & is.null(distNewNew)) stop("When include.space = TRUE and spatApprox = FALSE, 'distNewNew' must be specified")
  } 
  if (!is.null(distOrigNew)){
    if (!is.matrix(distOrigNew)) stop("'distOrigNew' must be a matrix")
    if (nrow(distOrigNew) != M) stop(paste0("'distOrigNew' must be an M x NNewLoc dimensional matrix"))
    if (ncol(distOrigNew) != NNewLoc) stop("'distOrigNew' must be an M x NNewLoc dimensional matrix")
    if (any(is.na(distOrigNew))) stop("'distOrigNew' should not contain missing values")
    if (any(is.infinite(distOrigNew))) stop("'distOrigNew' should not contain infinite values")
    if (any(distOrigNew < 0)) stop("'distOrigNew' must not contain negative entries")
  }
  if (!is.null(distNewNew)){
    if (!is.matrix(distNewNew)) stop("'distNewNew' must be a matrix")
    if (nrow(distNewNew) != NNewLoc) stop(paste0("'distNewNew' must be an NNewLoc x NNewLoc dimensional matrix"))
    if (ncol(distNewNew) != NNewLoc) stop("'distNewNew' must be an NNewLoc x NNewLoc dimensional matrix")
    if (any(is.na(distNewNew))) stop("'distNewNew' should not contain missing values")
    if (any(is.infinite(distNewNew))) stop("'distNewNew' should not contain infinite values")
    if (any(distNewNew < 0)) stop("'distNewNew' must not contain negative entries")
    if (any(distNewNew != t(distNewNew))) stop('distNewNew must be symmetric')
  }
  
  if (P > 0){
    spatIndicesSub <- rep(1:M, O)
    spatIndices <- rep(spatIndicesSub, Nu)
    if (is.null(NewX)) {
      XM <- object$datobj$X[spatIndices == M, ]
      XMresize <- matrix(XM, O, Nu * P)
      NewXresize <- do.call("rbind", rep(list(XMresize), NNewLoc))#the first T x O obs from new location point 1; the first O from time point 1
      NewX <- matrix(NewXresize, (NNewLoc * O * Nu), P) #the first (NNewLoc x O) obs from time point 1; the first O from new loc 1
    } else {
      if (!is.matrix(NewX)) stop('NewX must be a matrix')
      if (nrow(NewX) != (NNewLoc * O * Nu)) stop("NewX: Must be a matrix with dimension (NNewLoc x O x T) x P")
      if (ncol(NewX) != P) stop("NewX: Must be a matrix with dimension (NNewLoc x O x T) x P")
      if (any(is.na(NewX))) stop("NewX should not contain missing values")
      if (any(is.infinite(NewX))) stop("NewX must contain strictly finite entries")
      NewX <- NewX
    }
  } else { # when P = 0
    NewX <- matrix(0, ncol = 0, nrow = (NNewLoc * O * Nu))
  }
  
  if (C == 0) {
    DatObj$Trials <- array(0, dim = c(Nu, O, NNewLoc))
  } else if ((C > 0) & is.null(NewTrials)) {
    Trials <- array(dim = c(Nu, C, NNewLoc))
    for (n in 1:NNewLoc) Trials[ , , n] <- t(DatObj$Trials[M, which(FamilyInd == 3), ]) 
    # the original datobj DatObj.Trials is of dimension M*O*Nu if C>0 with entries corresponding to non-count observation types set to 1 (see MCMC_Create.R) 
    DatObj$Trials <- Trials
  } else {#if (C > 0) & !is.null(NewTrials) 
    Trials <- NewTrials
    if (!is.array(Trials)) stop('The NewTrials input must be an array if it is not NULL')
    if (dim(Trials)[1] != Nu) stop("NewTrials: Must be an array with dimension T x C x NNewLoc")
    if (dim(Trials)[2] != C) stop("NewTrials: Must be an array with dimension T x C x NNewLoc")
    if (dim(Trials)[3] != NNewLoc) stop("NewTrials: Must be an array with dimension T x C x NNewLoc")
    if (any(is.na(Trials))) stop("Trials may contain no missing values")
    if (any(!is.finite(Trials))) stop("Trials must contain strictly finite entries")
    if (any(Trials != floor(Trials))) stop("Trials must contain integers only")
    if (any(Trials < 0)) stop("Trials must contain non-negative integers only")
    DatObj$Trials <- Trials
  }
  
  nnIndpred <- matrix(0, NNewLoc, h)
  if ((IS == 1) & (SA == 1)){
    for(i in 1:NNewLoc){
      nnIndpred[i, ] <- sort(order(distOrigNew[, i])[1:h])
    }
  }
  
  if(is.null(distOrigNew)) distOrigNew <- matrix(1,1,1)
  if(is.null(distNewNew)) distNewNew <- matrix(1,1,1)
  NKeep <- dim(object$lambda)[1]
  HyPara <- object$hypara
  DatObj$sigma2hyparaA <- HyPara$A
  DatObj$sigma2hyparaB <- HyPara$B
  DatObj$NewX <- NewX
  DatObj$NNewLoc <- NNewLoc
  DatObj$distOrigNew <- distOrigNew
  DatObj$distNewNew <- distNewNew
  ##DatObj$storeW <- 1 # weights are always stored for the bfaVaryingLjs main function
  DatObj$nnIndpred = nnIndpred - 1
  
  Para <- list()
  Para$Eta <- object$eta
  if (DatObj$P > 0) Para$Beta <- object$beta else Para$Beta <- matrix(0, ncol = 0, nrow = NKeep)
  Para$Rho <- object$rho
  Para$Kappa <- object$kappa
  Para$Lambda <- object$lambda
  Para$Theta <- object$theta
  Para$Alpha <- object$alpha
  Para$LjVec <- object$ljvec

  set.seed(seed)
  LatentKrig <- AlphaKriggingVaryLj(DatObj, Para, NKeep, Verbose)
  AlphaKrig <- LatentKrig$alpha
  if (DatObj$storeW == 1) {WeightsKrig <- LatentKrig$weights} else {WeightsKrig <- NULL}
  LambdaKrig <- LatentKrig$lambda

  YKrig <- YKriggingSpat(DatObj, Para, LambdaKrig, NKeep, Verbose)
  YOut <- list()
  YInd <- expand.grid(1:Nu, 1:O)
  for (n in 1:NNewLoc) {
    YOut[[n]] <- t(YKrig[, n, ])
    colnames(YOut[[n]]) <- paste("Y", M + n, YInd[, 2], YInd[, 1], sep="_") # the first T corresponds to obs type 1 and so on
  }
  names(YOut) <- paste0("Y", M + 1:NNewLoc)  
  return(list(Alpha = AlphaKrig, Weights = WeightsKrig, Lambda = t(LambdaKrig), Y = YOut, 
              alphaKrigTime = as.numeric(LatentKrig$alphaKrigTime), 
              weightsXiLambdaKrigTime = as.numeric(LatentKrig$weightsXiLambdaKrigTime)))
  
}





### Helper Functions
is.scalar <- function(x) ((is.numeric(x)) & (length(x) == 1))
is.wholenumber <- function(x, tol = .Machine$double.eps^0.5)  abs(x - round(x)) < tol


==> spatempBFA/R/PRED_predictNewTime.R <==
###Function to get model fit diagnostics given a FixedLbfa or varyLjBFA object
#'
#' predictNewTime
#'
#' Predicts future observation(s) from a \code{\link{FixedLbfa}} or \code{\link{varyLjBFA}} model.
#'
#' @param object A \code{\link{FixedLbfa}} or \code{\link{varyLjBFA}} model object for which predictions
#'  are desired from.
#'
#' @param NewTimes A numeric vector including desired time point(s) for prediction. If \code{include.time = equalTimeDist = TRUE} when getting this function's input \code{object} from the main function \code{bfa_sp} 
#' and the pre-normalized time distance does not equal 1, then we should standardize the new time points accordingly. \code{NewTimes} should be the standardized desired time point(s) for prediction.
#' 
#' @param NewX A matrix including covariates at times \code{NewTimes} for prediction. 
#'  \code{NewX} must have dimension \code{(M x O x NNewVisits) x P}. Where \code{NNewVisits} is the number of temporal 
#'  locations being predicted. The default sets \code{NewX} to \code{NULL}, which assumes that the covariates for all predictions 
#'  are the same as the final time point.
#'  
#' @param NewTrials An array indicating the trials for categorical predictions. The array must have dimension \code{M x C x NNewVisits}
#'  and contain only non-negative integers. The default sets \code{NewTrials} to \code{NULL}, which assumes that trials for all predictions
#'  are the same as the final time point.
#'
#' @param Verbose A boolean logical indicating whether progress should be output.
#'
#' @param seed An integer value used to set the seed for the random number generator
#'  (default = 54).
#'  
#' @param ... other arguments.
#'
#' @details \code{predictNewTime} uses Bayesian krigging to predict vectors at future
#'  time points. The function returns the krigged factors (\code{Eta}) and also the observed outcomes (\code{Y}).
#'
#' @return \code{predictNewTime} returns a list containing the following objects.
#'
#'   \describe{
#'
#'   \item{\code{Eta}}{A \code{list} containing \code{NNewVisits} matrices, one for each new time prediction. Each matrix is dimension \code{NKeep x K}, where
#'   \code{K} is the number of latent factors. Each matrix contains posterior samples obtained by Bayesian krigging.}
#'
#'   \item{\code{Y}}{A \code{list} containing \code{NNewVisits} posterior predictive distribution matrices. 
#'   Each matrix is of dimension \code{NKeep x (M * O)}, where \code{M} is the number of spatial locations and \code{O} the number of observation types.
#'   Each matrix is obtained through Bayesian krigging.}
#'
#'   }
#' 
#' @references Yifan Cheng
#' @references Berchuck, S. I., Janko, M., Medeiros, F. A., Pan, W., & Mukherjee, S. (2021). Bayesian Non-Parametric Factor Analysis for Longitudinal Spatial Surfaces. Bayesian Analysis, 17(2), 1–30.
#' @export

predictNewTime <- function(object, NewTimes, NewX = NULL, NewTrials = NULL, Verbose = TRUE, seed = 54, ...) {

  ###Check Inputs
  if (missing(object)) stop('"object" is missing')
  if (!(is.FixedLbfa(object) | is.varyLjBFA(object))) stop('"object" must be of class FixedLbfa or varyLjBFA')
  if (missing(NewTimes)) stop('"NewTimes" is missing')
  if (!is.numeric(NewTimes)) stop('NewTimes must be a vector')
  if (any(is.na(NewTimes))) stop("NewTimes may contain no missing values")
  if (any(is.infinite(NewTimes))) stop("NewTimes must contain strictly finite entries")
  if (any(NewTimes < 0)) stop('NewTimes vector contains at least one negative entry')
  if (!is.logical(Verbose)) stop('"Verbose" must be a logical')
  
  ###Set seed for reproducibility
  set.seed(seed)

  ###Set data objects
  DatObj <- object$datobj
  Nu <- DatObj$Nu
  M <- DatObj$M
  O <- DatObj$O
  P <- DatObj$P
  K <- DatObj$K
  FamilyInd <- DatObj$FamilyInd 

  ###Create updated distance matrix
  TimeFixed <- DatObj$Time
  Time <- sort(c(TimeFixed, NewTimes))
  TimeDist <- abs(outer(Time, Time, "-" ))
  NNewVisits <- length(NewTimes)
  NewVisits <- OriginalVisits <- NULL
  for (i in 1:NNewVisits) NewVisits <- c(NewVisits, which(NewTimes[i] == Time) - 1)
  for (i in 1:Nu) OriginalVisits <- c(OriginalVisits, which(TimeFixed[i] == Time) - 1)

  ###Get covariates
  if (is.null(NewX)) {
    XNu <- object$datobj$X[object$datobj$Indeces == (object$datobj$Nu - 1), ]
    NewX <- do.call("rbind", rep(list(XNu), NNewVisits))
  } else {
    if (!is.matrix(NewX)) stop('NewX must be a matrix')
    if (nrow(NewX) != (M * O * NNewVisits)) stop("NewX: Must be a matrix with dimension (M x O x NNewVisits) x P")
    if (ncol(NewX) != P) stop("NewX: Must be a matrix with dimension (M x O x NNewVisits) x P")
    if (any(is.na(NewX))) stop("NewX may contain no missing values")
    if (any(is.infinite(NewX))) stop("NewX must contain strictly finite entries")
    NewX <- NewX
  }
  
  ###Update DatObj
  DatObj$NewVisits <- NewVisits
  DatObj$OriginalVisits <- OriginalVisits
  DatObj$TimeDist <- TimeDist
  DatObj$NNewVisits <- NNewVisits
  DatObj$EyeK <- diag(DatObj$K)
  DatObj$NewX <- NewX
  
  ###Create Trials object
  if (DatObj$C == 0) {
    DatObj$Trials <- array(0, dim = c(M, O, NNewVisits))
  } else if ((DatObj$C > 0) & is.null(NewTrials)) {
    Trials <- array(dim = c(M, DatObj$C, NNewVisits))
    for (n in 1:NNewVisits) Trials[, , n] <- DatObj$Trials[, which(FamilyInd == 3), Nu] 
    # the original datobj DatObj. Trials is of dimension M*O*Nu if C>0 with entries corresponding to non-count observation types set to 1 (see MCMC_Create.R) 
    DatObj$Trials <- Trials
  } else {# if (DatObj$C > 0) & !is.null(NewTrials)
    Trials <- NewTrials
    if (!is.array(Trials)) stop('The NewTrials input must be an array if it is not NULL')
    if (dim(Trials)[1] != M) stop("NewTrials: Must be an array with dimension M x C x NNewVisits")
    if (dim(Trials)[2] != DatObj$C) stop("NewTrials: Must be an array with dimension M x C x NNewVisits")
    if (dim(Trials)[3] != NNewVisits) stop("NewTrials: Must be an array with dimension M x C x NNewVisits")
    if (any(is.na(Trials))) stop("Trials may contain no missing values")
    if (any(is.infinite(Trials))) stop("Trials must contain strictly finite entries")
    if (any(Trials != floor(Trials))) stop("Trials must contain integers only")
    if (any(Trials < 0)) stop("Trials must contain non-negative integers only")
    DatObj$Trials <- Trials
  }
  
  ###Set mcmc object
  NKeep <- dim(object$lambda)[1]

  ###Create parameter object
  Para <- list()
  Para$Psi <- object$psi
  Para$Upsilon <- object$upsilon
  Para$Lambda <- object$lambda
  Para$Eta <- object$eta
  if (DatObj$P > 0) Para$Beta <- object$beta else Para$Beta <- matrix(0, ncol = 0, nrow = NKeep)
  if (is.null(object$sigma2)) Para$Sigma2 <- matrix(1) else Para$Sigma2 <- object$sigma2
  
  ###Obtain samples of eta using Bayesian krigging
  EtaKrig <- EtaKrigging(DatObj, Para, NKeep, Verbose)

  ###Obtain samples of observed Y
  YKrig <- YKriggingTemp(DatObj, Para, EtaKrig, NKeep, Verbose)

  ###Format eta samples for output
  EtaOut <- list()
  Eta <- array(t(EtaKrig), dim = c(NKeep, K, NNewVisits))
  for (n in 1:NNewVisits) {
    EtaOut[[n]] <- Eta[, , n]
    colnames(EtaOut[[n]]) <- paste0("Eta", 1:K, "_", Nu + n)
  }
  names(EtaOut) <- paste0("Eta", Nu + 1:NNewVisits)
  
  ###Format Y samples for output
  YOut <- list()
  YInd <- expand.grid(1:M, 1:O)
  for (n in 1:NNewVisits) {
    YOut[[n]] <- t(YKrig[, n, ])
    colnames(YOut[[n]]) <- paste("Y", Nu + n, YInd[, 2], YInd[, 1], sep="_")
  }
  names(YOut) <- paste0("Y", Nu + 1:NNewVisits)  
    
  ###Return formated samples
  return(list(Eta = EtaOut, Y = YOut))

}


==> spatempBFA/R/RcppExports.R <==
# Generated by using Rcpp::compileAttributes() -> do not edit by hand
# Generator token: 10BE3573-1514-4C36-9D1C-5A225CD40393

GetRooti <- function(Cov) {
    .Call('_spatempBFA_GetRooti', PACKAGE = 'spatempBFA', Cov)
}

getRootiH <- function(Psi, Nu, TempCorInd, seasonPeriod) {
    .Call('_spatempBFA_getRootiH', PACKAGE = 'spatempBFA', Psi, Nu, TempCorInd, seasonPeriod)
}

getInvH <- function(Psi, Nu, TempCorInd, seasonPeriod) {
    .Call('_spatempBFA_getInvH', PACKAGE = 'spatempBFA', Psi, Nu, TempCorInd, seasonPeriod)
}

getH <- function(Psi, TempCorInd, TimeDist, Nu, seasonPeriod) {
    .Call('_spatempBFA_getH', PACKAGE = 'spatempBFA', Psi, TempCorInd, TimeDist, Nu, seasonPeriod)
}

SpEXP <- function(rho, SpDist) {
    .Call('_spatempBFA_SpEXP', PACKAGE = 'spatempBFA', rho, SpDist)
}

GetLogLik <- function(DatObj_List, Para_List, NKeep, Verbose) {
    .Call('_spatempBFA_GetLogLik', PACKAGE = 'spatempBFA', DatObj_List, Para_List, NKeep, Verbose)
}

GetLogLikMean <- function(DatObj_List, Para_List) {
    .Call('_spatempBFA_GetLogLikMean', PACKAGE = 'spatempBFA', DatObj_List, Para_List)
}

SamplePPD <- function(DatObj_List, Para_List, NKeep, Verbose) {
    .Call('_spatempBFA_SamplePPD', PACKAGE = 'spatempBFA', DatObj_List, Para_List, NKeep, Verbose)
}

VAR1bfaRcppFixedL <- function(DatObj_List, HyPara_List, MetrObj_List, Para_List, ParaCL_List, SpatPara_List, DatAug_List, McmcObj_List, RawSamples, Interactive) {
    .Call('_spatempBFA_VAR1bfaRcppFixedL', PACKAGE = 'spatempBFA', DatObj_List, HyPara_List, MetrObj_List, Para_List, ParaCL_List, SpatPara_List, DatAug_List, McmcObj_List, RawSamples, Interactive)
}

VAR1bfaRcppVaryingLjs <- function(DatObj_List, HyPara_List, MetrObj_List, Para_List, SpatPara_List, DatAug_List, McmcObj_List, RawSamples, Interactive) {
    .Call('_spatempBFA_VAR1bfaRcppVaryingLjs', PACKAGE = 'spatempBFA', DatObj_List, HyPara_List, MetrObj_List, Para_List, SpatPara_List, DatAug_List, McmcObj_List, RawSamples, Interactive)
}

bfaRcppFixedL <- function(DatObj_List, HyPara_List, MetrObj_List, Para_List, ParaCL_List, SpatPara_List, DatAug_List, McmcObj_List, RawSamples, Interactive) {
    .Call('_spatempBFA_bfaRcppFixedL', PACKAGE = 'spatempBFA', DatObj_List, HyPara_List, MetrObj_List, Para_List, ParaCL_List, SpatPara_List, DatAug_List, McmcObj_List, RawSamples, Interactive)
}

bfaRcppVaryingLjs <- function(DatObj_List, HyPara_List, MetrObj_List, Para_List, SpatPara_List, DatAug_List, McmcObj_List, RawSamples, Interactive) {
    .Call('_spatempBFA_bfaRcppVaryingLjs', PACKAGE = 'spatempBFA', DatObj_List, HyPara_List, MetrObj_List, Para_List, SpatPara_List, DatAug_List, McmcObj_List, RawSamples, Interactive)
}

EtaKrigging <- function(DatObj_List, Para_List, NKeep, Verbose) {
    .Call('_spatempBFA_EtaKrigging', PACKAGE = 'spatempBFA', DatObj_List, Para_List, NKeep, Verbose)
}

VAR1EtaKrigging <- function(DatObj_List, Para_List, NKeep, Verbose) {
    .Call('_spatempBFA_VAR1EtaKrigging', PACKAGE = 'spatempBFA', DatObj_List, Para_List, NKeep, Verbose)
}

LambdaKrigging <- function(DatObj_List, Para_List, NKeep, Verbose) {
    .Call('_spatempBFA_LambdaKrigging', PACKAGE = 'spatempBFA', DatObj_List, Para_List, NKeep, Verbose)
}

AlphaKriggingFixedL <- function(DatObj_List, Para_List, NKeep, Verbose) {
    .Call('_spatempBFA_AlphaKriggingFixedL', PACKAGE = 'spatempBFA', DatObj_List, Para_List, NKeep, Verbose)
}

AlphaKriggingVaryLj <- function(DatObj_List, Para_List, NKeep, Verbose) {
    .Call('_spatempBFA_AlphaKriggingVaryLj', PACKAGE = 'spatempBFA', DatObj_List, Para_List, NKeep, Verbose)
}

YKriggingTemp <- function(DatObj_List, Para_List, EtaKrig, NKeep, Verbose) {
    .Call('_spatempBFA_YKriggingTemp', PACKAGE = 'spatempBFA', DatObj_List, Para_List, EtaKrig, NKeep, Verbose)
}

VAR1YKriggingTemp <- function(DatObj_List, Para_List, EtaKrig, NKeep, Verbose) {
    .Call('_spatempBFA_VAR1YKriggingTemp', PACKAGE = 'spatempBFA', DatObj_List, Para_List, EtaKrig, NKeep, Verbose)
}

YKriggingSpat <- function(DatObj_List, Para_List, LambdaKrig, NKeep, Verbose) {
    .Call('_spatempBFA_YKriggingSpat', PACKAGE = 'spatempBFA', DatObj_List, Para_List, LambdaKrig, NKeep, Verbose)
}

UpdateLjVec <- function(U, Weights, K, M, O, LjVec) {
    .Call('_spatempBFA_UpdateLjVec', PACKAGE = 'spatempBFA', U, Weights, K, M, O, LjVec)
}

UpdateAlpha <- function(Alpha, K, M, O, LjVec) {
    .Call('_spatempBFA_UpdateAlpha', PACKAGE = 'spatempBFA', Alpha, K, M, O, LjVec)
}

GetWeightsVaryLj <- function(Alpha, K, M, O, LjVec) {
    .Call('_spatempBFA_GetWeightsVaryLj', PACKAGE = 'spatempBFA', Alpha, K, M, O, LjVec)
}

GetWeightsFixedL <- function(Alpha, K, M, L, O) {
    .Call('_spatempBFA_GetWeightsFixedL', PACKAGE = 'spatempBFA', Alpha, K, M, L, O)
}

GetLogWeightsFixedL <- function(Alpha, K, M, L, O) {
    .Call('_spatempBFA_GetLogWeightsFixedL', PACKAGE = 'spatempBFA', Alpha, K, M, L, O)
}

CholInv <- function(Cov) {
    .Call('_spatempBFA_CholInv', PACKAGE = 'spatempBFA', Cov)
}

whichJsCalc <- function(nnInd) {
    .Call('_spatempBFA_whichJsCalc', PACKAGE = 'spatempBFA', nnInd)
}

getCloseNNDmat <- function(matx) {
    .Call('_spatempBFA_getCloseNNDmat', PACKAGE = 'spatempBFA', matx)
}

getCholRobust <- function(matx) {
    .Call('_spatempBFA_getCholRobust', PACKAGE = 'spatempBFA', matx)
}



==> spatempBFA/R/spatempBFA-package.R <==
#' spatempBFA 
#'
#' @name spatempBFA
#' @docType _PACKAGE
#' @import Rcpp
#' @importFrom stats quantile rnorm runif median model.frame model.matrix
#' @importFrom graphics abline axis layout par plot points polygon title segments symbols rect text lines
#' @importFrom grDevices col2rgb colorRampPalette
#' @importFrom utils tail
#' @importFrom stats dnorm lm sd var pnorm
#' @importFrom msm rtnorm
#' @importFrom mvtnorm pmvnorm
#' @importFrom tmvtnorm rtmvnorm 
#' @importFrom pgdraw pgdraw
#' @useDynLib spatempBFA
NULL


==> spatempBFA/simu/appen/VAR1_demo/VAR1demo/VAR1demoCombinedSimu.R <==
rm(list=ls())
library(mvtnorm)
library(fields)
library(coda)
library(spatempBFA)
K <- 5
O <- 1
L <- 50
M <- 225
LjVec <- rep(min(50, M), K)
sqrootM <- 15
Nu <- 200
Time <- 1:Nu
TimeDist <- as.matrix(dist(Time))
APsi = 0.1; BPsi = 4.5
set.seed(29)
### 1) actual sigma^2(i,o) (for i=1,2,...,M and o=1) values
sigma2 <- 0.01
### 2) actual psi value
psi <- 2.3
### 3) actual kappa value
kappa <- 0.7
### 4) actual Upsilon(K\times K)
tempMat <- matrix(runif(K*K,0,1),K,K)
Upsilon <- t(tempMat)%*%tempMat
### 5) actual rho value
rho <- 0.8
D <- rdist(expand.grid(1:sqrootM, 1:sqrootM))
Frho <- exp(-rho*D)
### 6) actual Eta (c(Eta_1,...,Eta_T)) (vec of length Nu*K)
Hpsi <- exp(-psi*TimeDist)
Eta <- rmvnorm(1, mean=rep(0, Nu*K), sigma=kronecker(Hpsi, Upsilon))
## Y~0 (P=0) so no need to sample Beta; all familyInd=0 (all normal) so no need to sample Y
maxL <- 10
LStarJ <- sample(maxL, size=K, replace=T)
### 7) actual alpha
Alpha <- list()
for(j in 1:K) {
  Alpha[[j]] <-  t(rmvnorm(LStarJ[j], mean=rep(0,M*O), sigma=kappa*Frho))
  #every list index an M by L_j matrix 
}
w <- list()
for(j in 1:K){
  w[[j]] <- pnorm(Alpha[[j]])
  Lj <- LStarJ[j]
  w[[j]][,Lj] <- rep(1, M)
  temp <- rep(1, M)
  for(l in 1:Lj){
    w[[j]][,l] <- w[[j]][,l]*temp
    if(l<Lj) {temp <- temp * pnorm(Alpha[[j]][,l], lower.tail = FALSE)}
  }
}
### 8) actual Xi
Xi <- matrix(1, M, K)
for(j in 1:K){
  Lj <- LStarJ[j]
  for(i in 1:M){
    Xi[i,j] <- sample(Lj, size=1, prob=w[[j]][i,])
  }
}
### 9) actual Delta
a1=1; a2=10
Delta <- sapply(c(a1,rep(a2,(K-1))), rgamma, n=1, rate=1)
#Tau <- cumprod(Delta)
### 10) actual Theta
Theta <- list()
for(j in 1:K){
  Theta[[j]] <- rnorm(LStarJ[j], 0, sd=sqrt(1/Delta[j])) #vector of length Lj
}
Lambda <- matrix(0, M*O, K)
for(j in 1:K){
  Lambda[,j] = Theta[[j]][Xi[,j]]
}

Sigma.NuMO <- rnorm(Nu * M * O, sd = sqrt(sigma2))
EtaMat <- matrix(Eta, K, Nu)
meanMat <- Lambda%*%EtaMat #M*O\times Nu
Yobs <- as.vector(meanMat) + Sigma.NuMO
dat <- data.frame(Y = Yobs)
Hypers <- list(Sigma2 = list(A = 1, B = 1), Rho = list(ARho=0.1, BRho=1),
               Kappa = list(SmallUpsilon = O + 1, BigTheta = diag(O)),
               Psi = list(APsi = APsi, BPsi = BPsi),
               Upsilon = list(Zeta = K + 1, Omega = diag(K)))
MCMC <- list(NBurn = 80000, NSims = 20000, NThin = 2, NPilot = 5) 

Sys.time()
VAR1bfaFixedL.simu <- VAR1bfaFixedL(Y ~ 0, data = dat, dist = D, Nu, K, L = L, 
                                    family = "normal", spatial.structure = "continuous",
                                    starting = NULL, hypers = NULL, tuning = NULL, mcmc = MCMC, seed = 27,
                                    gamma.shrinkage = TRUE, include.space = TRUE, 
                                    spatApprox = FALSE, alphaMethod = "block", h = 15,
                                    storeSpatPredPara = FALSE, storeWeights = FALSE, alphasWeightsToFiles = FALSE) 
Sys.time()
VAR1bfaFixedL.simu$runtime
DiagsVAR1 <- diagnostics(VAR1bfaFixedL.simu, diags = c("dic", "dinf", "meanIC", "waic"), keepDeviance = TRUE)
DevianceVAR1 <- as.mcmc(DiagsVAR1$deviance)
save(VAR1bfaFixedL.simu, file="regFixedL50simuT200M225Iter100000.RData")
save(DiagsVAR1, file = "regFixedL50simuT200M225Iter100000Diags.RData")
save(DevianceVAR1, file = "regFixedL50simuT200M225Iter100000Deviance.RData")

Sys.time()
VAR1bfaFixedL.simu.block <- VAR1bfaFixedL(Y ~ 0, data = dat, dist = D, Nu, K, L = L, 
                                          family = "normal", spatial.structure = "continuous",
                                          starting = NULL, hypers = NULL, tuning = NULL, mcmc = MCMC, seed = 27,
                                          gamma.shrinkage = TRUE, include.space = TRUE, 
                                          spatApprox = TRUE, alphaMethod = "block", h = 15,
                                          storeSpatPredPara = FALSE, storeWeights = FALSE, alphasWeightsToFiles = FALSE) 
Sys.time()
VAR1bfaFixedL.simu.block$runtime
Diags.VAR1fixedL.block <- diagnostics(VAR1bfaFixedL.simu.block, diags = c("dic", "dinf", "meanIC", "waic"), keepDeviance = TRUE)
Deviance.VAR1fixedL.block <- as.mcmc(Diags.VAR1fixedL.block$deviance)
save(VAR1bfaFixedL.simu.block, file="regFixedL50simuBlockT200M225Iter100000.RData")
save(Diags.VAR1fixedL.block, file = "regFixedL50simuBlockT200M225Iter100000Diags.RData")
save(Deviance.VAR1fixedL.block, file = "regFixedL50simuBlockT200M225Iter100000Deviance.RData")

Sys.time()
VAR1bfaFixedL.simu.sequen <- VAR1bfaFixedL(Y ~ 0, data = dat, dist = D, Nu, K, L = L, 
                                           family = "normal", spatial.structure = "continuous",
                                           starting = NULL, hypers = NULL, tuning = NULL, mcmc = MCMC, seed = 27,
                                           gamma.shrinkage = TRUE, include.space = TRUE, 
                                           spatApprox = TRUE, alphaMethod = "sequential", h = 15,
                                           storeSpatPredPara = FALSE, storeWeights = FALSE, alphasWeightsToFiles = FALSE) 
Sys.time()
VAR1bfaFixedL.simu.sequen$runtime
Diags.VAR1fixedL.sequen <- diagnostics(VAR1bfaFixedL.simu.sequen, diags = c("dic", "dinf", "meanIC", "waic"), keepDeviance = TRUE)
Deviance.VAR1fixedL.sequen <- as.mcmc(Diags.VAR1fixedL.sequen$deviance)
save(VAR1bfaFixedL.simu.sequen, file="regFixedL50simuSequenT200M225Iter100000.RData")
save(Diags.VAR1fixedL.sequen, file = "regFixedL50simuSequenT200M225Iter100000Diags.RData")
save(Deviance.VAR1fixedL.sequen, file = "regFixedL50simuSequenT200M225Iter100000Deviance.RData")

Sys.time()
VAR1regVaryLj.simu.sequen <- VAR1bfaVaryingLjs(Y ~ 0, data = dat, dist = D, Nu, K, LjVec, 
                                               family = "normal", spatial.structure = "continuous",
                                               starting = NULL, hypers = NULL, tuning = NULL, mcmc = MCMC, seed = 27,
                                               gamma.shrinkage = TRUE, include.space = TRUE, 
                                               spatApprox = TRUE, alphaSequen = TRUE, h = 15,
                                               storeSpatPredPara = FALSE, storeWeights = FALSE) 
Sys.time()
VAR1regVaryLj.simu.sequen$runtime
Diags.VAR1sequenVaryLj.sequen <- diagnostics(VAR1regVaryLj.simu.sequen, diags = c("dic", "dinf", "meanIC", "waic"), keepDeviance = TRUE)
Deviance.VAR1sequenVaryLj.sequen <- as.mcmc(Diags.VAR1sequenVaryLj.sequen$deviance)
save(VAR1regVaryLj.simu.sequen, file="regVaryLjSimuSequenT200M225Iter100000.RData")
save(Diags.VAR1sequenVaryLj.sequen, file = "regVaryLjSimuSequenT200M225Iter100000Diags.RData")
save(Deviance.VAR1sequenVaryLj.sequen, file = "regVaryLjSimuSequenT200M225Iter100000Deviance.RData")


==> spatempBFA/simu/appen/VAR1_demo/VAR1demo/analyzeVAR1demo.R <==
rm(list=ls())
library(tidyverse)
library(ggpubr)
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/first paper/spatempBFA"
setwd(paste0(projDirec, "/simu/appen/VAR1 demo/VAR1demo/more burnin iter"))
#load("regFixedL50simuT200M225Iter100000.RData"); VAR1bfaFixedL.simu$runtime; # 23.99 hours rm(VAR1bfaFixedL.simu)
load("regFixedL50simuT200M225Iter100000Diags.RData") # DiagsVAR1
load("regFixedL50simuT200M225Iter100000Deviance.RData") # DevianceVAR1
#load("regFixedL50simuBlockT200M225Iter100000.RData"); VAR1bfaFixedL.simu.block$runtime; # 1.05 days rm(VAR1bfaFixedL.simu.block)
load("regFixedL50simuBlockT200M225Iter100000Diags.RData") # Diags.VAR1fixedL.block
load("regFixedL50simuBlockT200M225Iter100000Deviance.RData") # Deviance.VAR1fixedL.block
#load("regFixedL50simuSequenT200M225Iter100000.RData"); VAR1bfaFixedL.simu.sequen$runtime; # 1.05 days rm(VAR1bfaFixedL.simu.sequen)
load("regFixedL50simuSequenT200M225Iter100000Diags.RData") # Diags.VAR1fixedL.sequen
load("regFixedL50simuSequenT200M225Iter100000Deviance.RData") # Deviance.VAR1fixedL.sequen
#load("regVaryLjSimuSequenT200M225Iter100000.RData"); VAR1regVaryLj.simu.sequen$runtime; # 18.24 hours rm(VAR1regVaryLj.simu.sequen)
load("regVaryLjSimuSequenT200M225Iter100000Diags.RData") # Diags.VAR1regVaryLj.simu.sequen
load("regVaryLjSimuSequenT200M225Iter100000Deviance.RData") # Deviance.VAR1regVaryLj.simu.sequen
NKeep <- 10000
postDeviancesDF <- data.frame(MCMCiter = 1:NKeep, fullGPfixedL = as.vector(DevianceVAR1), 
                              NNGPblockFixedL = as.vector(Deviance.VAR1fixedL.block),
                              NNGPsequenFixedL = as.vector(Deviance.VAR1fixedL.sequen), 
                              NNGPsequenVaryLj = as.vector(Deviance.VAR1sequenVaryLj.sequen))
fullGPfixedLpostDeviances <- ggplot(postDeviancesDF) + geom_line(aes(x = MCMCiter, y = fullGPfixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
fullGPfixedLpostDeviances
NNGPblockFixedLpostDeviances <- ggplot(postDeviancesDF) + geom_line(aes(x = MCMCiter, y = NNGPblockFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPblockFixedLpostDeviances
NNGPsequenFixedLpostDeviances <- ggplot(postDeviancesDF) + geom_line(aes(x = MCMCiter, y = NNGPsequenFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenFixedLpostDeviances
NNGPsequenVaryLjpostDeviances <- ggplot(postDeviancesDF) + geom_line(aes(x = MCMCiter, y = NNGPsequenVaryLj)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenVaryLjpostDeviances
ggarrange(fullGPfixedLpostDeviances, NNGPblockFixedLpostDeviances, 
          NNGPsequenFixedLpostDeviances, NNGPsequenVaryLjpostDeviances,
          labels = c("A", "B", "C", "D"), align = "hv",
          ncol = 2, nrow = 2)
ggsave("VAR1T200M225postDeviancesIter100000.png", width = 16, height = 16, units = "cm")
# diagnostics all comparable; fullGPfixedL better than NNGPblockFixedL and NNGPsequenFixedL better than (except for pd, p_waic, p_waic_1) NNGPsequenVaryLj 
# posterior deviances fullGPfixedL better than NNGPblockFixedL and NNGPsequenFixedL significantly better than NNGPsequenVaryLj

==> spatempBFA/simu/appen/VAR1_demo/VAR1designedClusteringSimu.R <==
############################# 4 models: fullGPfixedL, NNGPblockFixedL, NNGPsequenFixedL, NNGPsequenVaryLj
#rm(list=ls())
numSpatOverallGroups <- 2
N <- 18
M <- 100
K <- 2
O <- 1
L <- min(10, M)
LjVec <- rep(min(10, M), K)
sqrootM <- 10
Nu <- 30
Time <- 1:Nu
TimeDist <- as.matrix(dist(Time))
APsi = 0.1; BPsi = 4.5
library(mvtnorm)
library(fields)
library(spatempBFA)
set.seed(29)
nkeep10RandIndex <- nkeep100RandIndex <- nkeep1000RandIndex <- matrix(0, N, 4)
models <- c("fullGPfixedL", "NNGPblockFixedL", "NNGPsequenFixedL", "NNGPsequenVaryLj")
colnames(nkeep10RandIndex) <- colnames(nkeep100RandIndex) <- colnames(nkeep1000RandIndex) <- models
nkeep10AccuRatio <- nkeep100AccuRatio <- nkeep1000AccuRatio <- matrix(0, N, 4)
colnames(nkeep10AccuRatio) <- colnames(nkeep100AccuRatio) <- colnames(nkeep1000AccuRatio) <- models
calcGroup1 <- function(row, col, sqrootM){
  return((row - 1)*sqrootM + col)
}
calcRandIndex <- function(predictedCluster, actualGroup, numObs){
  denominator <- numObs * (numObs-1) / 2
  numerator <- denominator
  for (i in 1:(numObs-1)){
    for (j in (i + 1):numObs){
      if ( (predictedCluster[i]==predictedCluster[j]) + (actualGroup[i]==actualGroup[j]) == 1) numerator = numerator - 1
    }
  }
  randIndex <- numerator / denominator
  return(randIndex)
}
calcAccuRatio <- function(predictedCluster, actualGroup, numObs){
  #actualGroup is spatGroupOverall; numObs is M
  actualGroupsPoss1 = factor(actualGroup, labels=c(1,2))
  actualGroupsPoss2 = factor(actualGroup, labels=c(2,1))
  accuRatio <- max(sum(predictedCluster==actualGroupsPoss1), sum(predictedCluster==actualGroupsPoss2))/numObs 
  return(accuRatio)
}

for(n in 1:N){
  print(Sys.time())
  print(paste("n = ", n, sep = ""))
  sigma2 <- 0.01 # actual sigma^2(i,o) (for i=1,2,...,M and o=1) values
  psi <- 2.3
  kappa <- 0.7
  tempMat <- matrix(runif(K*K,0,1), K, K)
  Upsilon <- t(tempMat)%*%tempMat
  rho <- 0.8
  D <- rdist(expand.grid(1:sqrootM, 1:sqrootM))
  Frho <- exp(-rho*D)
  Hpsi <- exp(-psi*TimeDist)
  Eta <- rmvnorm(1, mean=rep(0, Nu*K), sigma=kronecker(Hpsi, Upsilon)) # actual Eta (c(Eta_1,...,Eta_T)) (vec of length Nu*K)
  Lambda <- matrix(5, M * O, K)
  theta2j <- c(10, -10)
  rowColInd <- expand.grid(2:8, 2:8)
  whichGroup1 <- mapply(calcGroup1, rowColInd[,2], rowColInd[,1], sqrootM = sqrootM)
  spatGroupOverall <- rep(2,M)
  spatGroupOverall[whichGroup1] <- 1
  #matrix(spatGroupOverall, 10, 10)
  Lambda[,2] = theta2j[spatGroupOverall]
  Hypers <- list(Sigma2 = list(A = 1, B = 1), Rho = list(ARho=0.1, BRho=1),
                 Kappa = list(SmallUpsilon = O + 1, BigTheta = diag(O)),
                 Psi = list(APsi = APsi, BPsi = BPsi),
                 Upsilon = list(Zeta = K + 1, Omega = diag(K)))
  MCMC <- list(NBurn = 20000, NSims = 10000, NThin = 2, NPilot = 5)
  Sigma.NuMO <- rnorm(Nu * M * O, sd = sqrt(sigma2))
  EtaMat <- matrix(Eta, K, Nu)
  meanMat <- Lambda%*%EtaMat #M*O\times Nu
  Yobs <- as.vector(meanMat) + Sigma.NuMO
  dat <- data.frame(Y = Yobs)
  
  regFixedL.simu <- VAR1bfaFixedL(Y ~ 0, data = dat, dist = D, Nu = Nu,  K = K, 
                                  starting = NULL, hypers = NULL, tuning = NULL, mcmc = MCMC,
                                  L = L,
                                  family = "normal",
                                  spatial.structure = "continuous",
                                  seed = 29, 
                                  gamma.shrinkage = TRUE,
                                  include.space = TRUE,
                                  clustering = TRUE,
                                  spatApprox = FALSE, 
                                  alphaMethod = "block", 
                                  h = 15, 
                                  storeSpatPredPara = TRUE,
                                  storeWeights = TRUE,
                                  alphasWeightsToFiles = FALSE) 
  #save(regFixedL.simu, file = paste("regFixedL.simu", n, "RData", sep = "."))
  clusFixedL10 <- clusteringFixedL(regFixedL.simu, o = 1, nkeep = 10, nCent = numSpatOverallGroups)
  clusFixedL100 <- clusteringFixedL(regFixedL.simu, o = 1, nkeep = 100, nCent = numSpatOverallGroups)
  clusFixedL1000 <- clusteringFixedL(regFixedL.simu, o = 1, nkeep = 1000, nCent = numSpatOverallGroups)
  nkeep10RandIndex[n, 1] <- calcRandIndex(predictedCluster = clusFixedL10$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep100RandIndex[n, 1] <- calcRandIndex(predictedCluster = clusFixedL100$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep1000RandIndex[n, 1] <- calcRandIndex(predictedCluster = clusFixedL1000$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep10AccuRatio[n, 1] <- calcAccuRatio(predictedCluster = clusFixedL10$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep100AccuRatio[n, 1] <- calcAccuRatio(predictedCluster = clusFixedL100$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep1000AccuRatio[n, 1] <- calcAccuRatio(predictedCluster = clusFixedL1000$cluster, actualGroup = spatGroupOverall, numObs = M)
  
  regFixedL.simu.block <- VAR1bfaFixedL(Y ~ 0, data = dat, dist = D, Nu = Nu,  K = K, 
                                        starting = NULL, hypers = NULL, tuning = NULL, mcmc = MCMC,
                                        L = L,
                                        family = "normal",
                                        spatial.structure = "continuous",
                                        seed = 29, 
                                        gamma.shrinkage = TRUE,
                                        include.space = TRUE,
                                        clustering = TRUE,
                                        spatApprox = TRUE, 
                                        alphaMethod = "block", 
                                        h = 15, 
                                        storeSpatPredPara = TRUE,
                                        storeWeights = TRUE,
                                        alphasWeightsToFiles = FALSE) 
  #save(regFixedL.simu.block, file = paste("regFixedL.simu.block", n, "RData", sep = "."))
  clusFixedLblock10 <- clusteringFixedL(regFixedL.simu.block, o = 1, nkeep = 10, nCent = numSpatOverallGroups)
  clusFixedLblock100 <- clusteringFixedL(regFixedL.simu.block, o = 1, nkeep = 100, nCent = numSpatOverallGroups)
  clusFixedLblock1000 <- clusteringFixedL(regFixedL.simu.block, o = 1, nkeep = 1000, nCent = numSpatOverallGroups)
  nkeep10RandIndex[n, 2] <- calcRandIndex(predictedCluster = clusFixedLblock10$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep100RandIndex[n, 2] <- calcRandIndex(predictedCluster = clusFixedLblock100$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep1000RandIndex[n, 2] <- calcRandIndex(predictedCluster = clusFixedLblock1000$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep10AccuRatio[n, 2] <- calcAccuRatio(predictedCluster = clusFixedLblock10$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep100AccuRatio[n, 2] <- calcAccuRatio(predictedCluster = clusFixedLblock100$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep1000AccuRatio[n, 2] <- calcAccuRatio(predictedCluster = clusFixedLblock1000$cluster, actualGroup = spatGroupOverall, numObs = M)
  
  regFixedL.simu.sequen <- VAR1bfaFixedL(Y ~ 0, data = dat, dist = D, Nu = Nu,  K = K,
                                         starting = NULL, hypers = NULL, tuning = NULL, mcmc = MCMC,
                                         L = L,
                                         family = "normal",
                                         spatial.structure = "continuous",
                                         seed = 29, 
                                         gamma.shrinkage = TRUE,
                                         include.space = TRUE,
                                         clustering = TRUE,
                                         spatApprox = TRUE, 
                                         alphaMethod = "sequential", 
                                         h = 15, 
                                         storeSpatPredPara = TRUE,
                                         storeWeights = TRUE,
                                         alphasWeightsToFiles = FALSE) 
  #save(regFixedL.simu.sequen, file = paste("regFixedL.simu.sequen", n, "RData", sep = "."))
  clusFixedLsequen10 <- clusteringFixedL(regFixedL.simu.sequen, o = 1, nkeep = 10, nCent = numSpatOverallGroups)
  clusFixedLsequen100 <- clusteringFixedL(regFixedL.simu.sequen, o = 1, nkeep = 100, nCent = numSpatOverallGroups)
  clusFixedLsequen1000 <- clusteringFixedL(regFixedL.simu.sequen, o = 1, nkeep = 1000, nCent = numSpatOverallGroups)
  nkeep10RandIndex[n, 3] <- calcRandIndex(predictedCluster = clusFixedLsequen10$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep100RandIndex[n, 3] <- calcRandIndex(predictedCluster = clusFixedLsequen100$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep1000RandIndex[n, 3] <- calcRandIndex(predictedCluster = clusFixedLsequen1000$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep10AccuRatio[n, 3] <- calcAccuRatio(predictedCluster = clusFixedLsequen10$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep100AccuRatio[n, 3] <- calcAccuRatio(predictedCluster = clusFixedLsequen100$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep1000AccuRatio[n, 3] <- calcAccuRatio(predictedCluster = clusFixedLsequen1000$cluster, actualGroup = spatGroupOverall, numObs = M)
  
  regVaryLj.simu.sequen <- VAR1bfaVaryingLjs(Y ~ 0, data = dat, dist = D, Nu = Nu,  K = K,
                                             starting = NULL, hypers = NULL, tuning = NULL, mcmc = MCMC,
                                             LjVec = LjVec,
                                             family = "normal",
                                             spatial.structure = "continuous",
                                             seed = 29, 
                                             gamma.shrinkage = TRUE,
                                             include.space = TRUE,
                                             spatApprox = TRUE, 
                                             alphaSequen = TRUE, 
                                             h = 15,
                                             storeSpatPredPara = TRUE, 
                                             storeWeights = TRUE)
  #save(regVaryLj.simu.sequen, file = paste("regVaryLj.simu.sequen", n, "RData", sep = "."))
  clusVaryLj10 <- clusteringVaryLj(regVaryLj.simu.sequen, o = 1, nkeep = 10, nCent = numSpatOverallGroups)
  clusVaryLj100 <- clusteringVaryLj(regVaryLj.simu.sequen, o = 1, nkeep = 100, nCent = numSpatOverallGroups)
  clusVaryLj1000 <- clusteringVaryLj(regVaryLj.simu.sequen, o = 1, nkeep = 1000, nCent = numSpatOverallGroups)
  nkeep10RandIndex[n, 4] <- calcRandIndex(predictedCluster = clusVaryLj10$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep100RandIndex[n, 4] <- calcRandIndex(predictedCluster = clusVaryLj100$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep1000RandIndex[n, 4] <- calcRandIndex(predictedCluster = clusVaryLj1000$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep10AccuRatio[n, 4] <- calcAccuRatio(predictedCluster = clusVaryLj10$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep100AccuRatio[n, 4] <- calcAccuRatio(predictedCluster = clusVaryLj100$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep1000AccuRatio[n, 4] <- calcAccuRatio(predictedCluster = clusVaryLj1000$cluster, actualGroup = spatGroupOverall, numObs = M)
}
save(nkeep10RandIndex, file = "VAR1nkeep10RandIndexMat_designedClustering.RData")
save(nkeep100RandIndex, file = "VAR1nkeep100RandIndexMat_designedClustering.RData")
save(nkeep1000RandIndex, file = "VAR1nkeep1000RandIndexMat_designedClustering.RData")
save(nkeep10AccuRatio, file = "VAR1nkeep10AccuRatioMat_designedClustering.RData")
save(nkeep100AccuRatio, file = "VAR1nkeep100AccuRatioMat_designedClustering.RData")
save(nkeep1000AccuRatio, file = "VAR1nkeep1000AccuRatioMat_designedClustering.RData")


==> spatempBFA/simu/appen/VAR1_demo/VAR1exClustering.R <==
############################# 4 models: fullGPfixedL, NNGPblockFixedL, NNGPsequenFixedL, NNGPsequenVaryLj
#rm(list=ls())
numSpatOverallGroups <- 2
M <- 100
K <- 2
O <- 1
L <- min(10, M)
LjVec <- rep(min(10, M), K)
sqrootM <- 10
Nu <- 30
Time <- 1:Nu
TimeDist <- as.matrix(dist(Time))
APsi = 0.1; BPsi = 4.5
library(mvtnorm)
library(fields)
library(spatempBFA)
set.seed(29)
fittedClusGpMat <- matrix(0, M, 4*3)
models <- c("fullGPfixedL", "NNGPblockFixedL", "NNGPsequenFixedL", "NNGPsequenVaryLj")
weightsNumIter <- c(10, 100, 1000)
ind <- expand.grid(1:3, 1:4)
colnames(fittedClusGpMat) <- paste0(models[ind[,2]], weightsNumIter[ind[,1]], "iterWeights")
calcGroup1 <- function(row, col, sqrootM){
  return((row - 1)*sqrootM + col)
}

print(Sys.time())
sigma2 <- 0.01 # actual sigma^2(i,o) (for i=1,2,...,M and o=1) values
psi <- 2.3
kappa <- 0.7
tempMat <- matrix(runif(K*K,0,1), K, K)
Upsilon <- t(tempMat)%*%tempMat
rho <- 0.8
D <- rdist(expand.grid(1:sqrootM, 1:sqrootM))
Frho <- exp(-rho*D)
Hpsi <- exp(-psi*TimeDist)
Eta <- rmvnorm(1, mean=rep(0, Nu*K), sigma=kronecker(Hpsi, Upsilon)) # actual Eta (c(Eta_1,...,Eta_T)) (vec of length Nu*K)
Lambda <- matrix(5, M * O, K)
theta2j <- c(10, -10)
rowColInd <- expand.grid(2:8, 2:8)
whichGroup1 <- mapply(calcGroup1, rowColInd[,2], rowColInd[,1], sqrootM = sqrootM)
spatGroupOverall <- rep(2,M)
spatGroupOverall[whichGroup1] <- 1
#matrix(spatGroupOverall, 10, 10)
Lambda[,2] = theta2j[spatGroupOverall]
Hypers <- list(Sigma2 = list(A = 1, B = 1), Rho = list(ARho=0.1, BRho=1),
               Kappa = list(SmallUpsilon = O + 1, BigTheta = diag(O)),
               Psi = list(APsi = APsi, BPsi = BPsi),
               Upsilon = list(Zeta = K + 1, Omega = diag(K)))
MCMC <- list(NBurn = 20000, NSims = 10000, NThin = 2, NPilot = 5)
Sigma.NuMO <- rnorm(Nu * M * O, sd = sqrt(sigma2))
EtaMat <- matrix(Eta, K, Nu)
meanMat <- Lambda%*%EtaMat #M*O\times Nu
Yobs <- as.vector(meanMat) + Sigma.NuMO
dat <- data.frame(Y = Yobs)

regVAR1FixedL.simu <- VAR1bfaFixedL(Y ~ 0, data = dat, dist = D, Nu = Nu,  K = K, 
                            starting = NULL, hypers = NULL, tuning = NULL, mcmc = MCMC,
                            L = L,
                            family = "normal",
                            spatial.structure = "continuous",
                            seed = 29, 
                            gamma.shrinkage = TRUE,
                            include.space = TRUE,
                            clustering = TRUE,
                            spatApprox = FALSE, 
                            alphaMethod = "block", 
                            h = 15, 
                            storeSpatPredPara = TRUE,
                            storeWeights = TRUE,
                            alphasWeightsToFiles = FALSE) 
save(regVAR1FixedL.simu, file = paste("exSpatClustering", "regVAR1FixedL.simu", "RData", sep = "."))
clusFixedL10 <- clusteringFixedL(regVAR1FixedL.simu, o = 1, nkeep = 10, nCent = numSpatOverallGroups)
fittedClusGpMat[,1] <- clusFixedL10$cluster
clusFixedL100 <- clusteringFixedL(regVAR1FixedL.simu, o = 1, nkeep = 100, nCent = numSpatOverallGroups)
fittedClusGpMat[,2] <- clusFixedL100$cluster
clusFixedL1000 <- clusteringFixedL(regVAR1FixedL.simu, o = 1, nkeep = 1000, nCent = numSpatOverallGroups)
fittedClusGpMat[,3] <- clusFixedL1000$cluster

regVAR1FixedL.simu.block <- VAR1bfaFixedL(Y ~ 0, data = dat, dist = D, Nu = Nu,  K = K, 
                                  starting = NULL, hypers = NULL, tuning = NULL, mcmc = MCMC,
                                  L = L,
                                  family = "normal",
                                  spatial.structure = "continuous",
                                  seed = 29, 
                                  gamma.shrinkage = TRUE,
                                  include.space = TRUE,
                                  clustering = TRUE,
                                  spatApprox = TRUE, 
                                  alphaMethod = "block", 
                                  h = 15, 
                                  storeSpatPredPara = TRUE,
                                  storeWeights = TRUE,
                                  alphasWeightsToFiles = FALSE) 
save(regVAR1FixedL.simu.block, file = paste("exSpatClustering", "regVAR1FixedL.simu.block", "RData", sep = "."))
clusFixedLblock10 <- clusteringFixedL(regVAR1FixedL.simu.block, o = 1, nkeep = 10, nCent = numSpatOverallGroups)
fittedClusGpMat[,4] <- clusFixedLblock10$cluster
clusFixedLblock100 <- clusteringFixedL(regVAR1FixedL.simu.block, o = 1, nkeep = 100, nCent = numSpatOverallGroups)
fittedClusGpMat[,5] <- clusFixedLblock100$cluster
clusFixedLblock1000 <- clusteringFixedL(regVAR1FixedL.simu.block, o = 1, nkeep = 1000, nCent = numSpatOverallGroups)
fittedClusGpMat[,6] <- clusFixedLblock1000$cluster

regVAR1FixedL.simu.sequen <- VAR1bfaFixedL(Y ~ 0, data = dat, dist = D, Nu = Nu,  K = K,
                                           starting = NULL, hypers = NULL, tuning = NULL, mcmc = MCMC,
                                           L = L,
                                           family = "normal",
                                           spatial.structure = "continuous",
                                           seed = 29, 
                                           gamma.shrinkage = TRUE,
                                           include.space = TRUE,
                                           clustering = TRUE,
                                           spatApprox = TRUE, 
                                           alphaMethod = "sequential", 
                                           h = 15, 
                                           storeSpatPredPara = TRUE,
                                           storeWeights = TRUE,
                                           alphasWeightsToFiles = FALSE) 
save(regVAR1FixedL.simu.sequen, file = paste("exSpatClustering", "regVAR1FixedL.simu.sequen", "RData", sep = "."))
clusFixedLsequen10 <- clusteringFixedL(regVAR1FixedL.simu.sequen, o = 1, nkeep = 10, nCent = numSpatOverallGroups)
fittedClusGpMat[,7] <- clusFixedLsequen10$cluster
clusFixedLsequen100 <- clusteringFixedL(regVAR1FixedL.simu.sequen, o = 1, nkeep = 100, nCent = numSpatOverallGroups)
fittedClusGpMat[,8] <- clusFixedLsequen100$cluster
clusFixedLsequen1000 <- clusteringFixedL(regVAR1FixedL.simu.sequen, o = 1, nkeep = 1000, nCent = numSpatOverallGroups)
fittedClusGpMat[,9] <- clusFixedLsequen1000$cluster

regVAR1VaryLj.simu.sequen <- VAR1bfaVaryingLjs(Y ~ 0, data = dat, dist = D, Nu = Nu,  K = K,
                                       starting = NULL, hypers = NULL, tuning = NULL, mcmc = MCMC,
                                       LjVec = LjVec,
                                       family = "normal",
                                       spatial.structure = "continuous",
                                       seed = 29, 
                                       gamma.shrinkage = TRUE,
                                       include.space = TRUE,
                                       spatApprox = TRUE, 
                                       alphaSequen = TRUE, 
                                       h = 15,
                                       storeSpatPredPara = TRUE, 
                                       storeWeights = TRUE)
save(regVAR1VaryLj.simu.sequen, file = paste("exSpatClustering", "regVAR1VaryLj.simu.sequen", "RData", sep = "."))
clusVaryLj10 <- clusteringVaryLj(regVAR1VaryLj.simu.sequen, o = 1, nkeep = 10, nCent = numSpatOverallGroups)
fittedClusGpMat[,10] <- clusVaryLj10$cluster
clusVaryLj100 <- clusteringVaryLj(regVAR1VaryLj.simu.sequen, o = 1, nkeep = 100, nCent = numSpatOverallGroups)
fittedClusGpMat[,11] <- clusVaryLj100$cluster
clusVaryLj1000 <- clusteringVaryLj(regVAR1VaryLj.simu.sequen, o = 1, nkeep = 1000, nCent = numSpatOverallGroups)
fittedClusGpMat[,12] <- clusVaryLj1000$cluster

#setwd("C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/paper2 materials")
save(fittedClusGpMat, file = "VAR1fittedClusGpMat_exDesignedClusteringSimu.RData")


==> spatempBFA/simu/appen/VAR1_demo/VAR1spatClusteringAnalysis.R <==
rm(list=ls())
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/first paper/spatempBFA"
setwd(paste(projDirec, "simu/appen/VAR1 demo", sep = "/"))
library(tidyverse)
library(ggpubr)
legendColors <- c("#FFAA11","#55CC11", "#1177CC", "#7755CC")
load("VAR1nkeep10AccuRatioMat_designedClustering.RData") #nkeep10AccuRatio
load("VAR1nkeep100AccuRatioMat_designedClustering.RData") #nkeep100AccuRatio
load("VAR1nkeep1000AccuRatioMat_designedClustering.RData") #nkeep1000AccuRatio
load("VAR1nkeep10RandIndexMat_designedClustering.RData") #nkeep10RandIndex
load("VAR1nkeep100RandIndexMat_designedClustering.RData") #nkeep100RandIndex
load("VAR1nkeep1000RandIndexMat_designedClustering.RData") #nkeep1000RandIndex
N <- nrow(nkeep10AccuRatio)
all(nkeep1000AccuRatio[,1:3] == 1) # TRUE
all(nkeep100AccuRatio[,1:3] == 1) # TRUE
all(nkeep10AccuRatio[,1:3] == 1) # TRUE
all(nkeep1000RandIndex[,1:3] == 1) # TRUE
all(nkeep100RandIndex[,1:3] == 1) # TRUE
all(nkeep10RandIndex[,1:3] == 1) # TRUE
NNGPsequenVaryLjDF <- data.frame(nkeep1000accu = nkeep1000AccuRatio[,4], 
                                 nkeep100accu = nkeep100AccuRatio[,4], 
                                 nkeep10accu = nkeep10AccuRatio[,4],
                                 nkeep1000rand = nkeep1000RandIndex[,4], 
                                 nkeep100rand = nkeep100RandIndex[,4], 
                                 nkeep10rand = nkeep10RandIndex[,4])
colMeans(NNGPsequenVaryLjDF)
# nkeep1000accu  nkeep100accu   nkeep10accu nkeep1000rand  nkeep100rand   nkeep10rand 
# 0.9722222     0.9511111     0.9538889     0.9523008     0.9288215     0.9334119 
NNGPsequenVaryLjHistAccu1000 <- ggplot(NNGPsequenVaryLjDF) + geom_histogram(aes(x = nkeep1000accu), bins = 25, boundary = 0) +
  labs(y = "Count", x = "Accuracy Ratio") + theme(axis.ticks.x = element_blank(), axis.ticks.y = element_blank()) 
NNGPsequenVaryLjHistAccu100 <- ggplot(NNGPsequenVaryLjDF) + geom_histogram(aes(x = nkeep100accu), bins = 25, boundary = 0) +
  labs(y = "Count", x = "Accuracy Ratio") + theme(axis.ticks.x = element_blank(), axis.ticks.y = element_blank())  
NNGPsequenVaryLjHistAccu10 <- ggplot(NNGPsequenVaryLjDF) + geom_histogram(aes(x = nkeep10accu), bins = 25, boundary = 0) +
  labs(y = "Count", x = "Accuracy Ratio") + theme(axis.ticks.x = element_blank(), axis.ticks.y = element_blank())  
NNGPsequenVaryLjHistRand1000 <- ggplot(NNGPsequenVaryLjDF) + geom_histogram(aes(x = nkeep1000rand), bins = 25, boundary = 0) +
  labs(y = "Count", x = "Rand Index") + theme(axis.ticks.x = element_blank(), axis.ticks.y = element_blank())  
NNGPsequenVaryLjHistRand100 <- ggplot(NNGPsequenVaryLjDF) + geom_histogram(aes(x = nkeep100rand), bins = 25, boundary = 0) +
  labs(y = "Count", x = "Rand Index") + theme(axis.ticks.x = element_blank(), axis.ticks.y = element_blank())   
NNGPsequenVaryLjHistRand10 <- ggplot(NNGPsequenVaryLjDF) + geom_histogram(aes(x = nkeep10rand), bins = 25, boundary = 0) +
  labs(y = "Count", x = "Rand Index") + theme(axis.ticks.x = element_blank(), axis.ticks.y = element_blank()) 
ggarrange(NNGPsequenVaryLjHistAccu1000, NNGPsequenVaryLjHistAccu100, NNGPsequenVaryLjHistAccu10,
          NNGPsequenVaryLjHistRand1000, NNGPsequenVaryLjHistRand100, NNGPsequenVaryLjHistRand10,
          labels = c("A", "B", "C", "D", "E", "F"), align = "h",
          ncol = 3, nrow = 2, common.legend = TRUE, legend = "bottom")
# ggsave("VAR1accuRatioRandIndNNGPsequenVaryLjHist101001000iterWeights.png", width=24, height=16, units="cm")

############################## specific spatial clustering example results verification ##############################
rm(list=ls())
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/first paper/spatempBFA"
setwd(paste(projDirec, "simu/appen/VAR1 demo", sep = "/"))
load("VAR1fittedClusGpMat_exDesignedClusteringSimu.RData")
VAR1fittedClusGpMat <- fittedClusGpMat
setwd(paste(projDirec, "simu/spatClustering", sep = "/"))
load("fittedClusGpMat_exDesignedClusteringSimu.RData")
all((fittedClusGpMat[,c(4,7,10)] + VAR1fittedClusGpMat[,c(4,7,10)]) == 3) # TRUE
all(fittedClusGpMat[,-c(4,7,10)] == VAR1fittedClusGpMat[,-c(4,7,10)]) # TRUE


==> spatempBFA/simu/appen/equalTimeDistAccelerationVerification/m64T500/equalTimeDistProofVerification.R <==
################## no seasonality (AR(1) or exponential) ###################
rm(list=ls())
Nu <- 25
Time = 1:Nu
TimeDist <- as.matrix(dist(1:Nu))
psi <- 0.8
Hpsi <- psi^TimeDist
I_Nu <- diag(Nu)
##### SampleEta() initial trials (for t=1,2,3,...,T-1,T) #####
### to find the closed-form representations for final quantities  
HpsiSub <- list(); HpsiSubInv <- list(); Hplus <- list(); Hstar <- list()
for(t in 1:Nu){
  HpsiSub[[t]] <- Hpsi[-t,-t]
  HpsiSubInv[[t]] <- solve(HpsiSub[[t]])
  Hplus[[t]] <- Hpsi[t,-t]%*%HpsiSubInv[[t]]
  Hstar[[t]] <- Hpsi[t,t] - Hplus[[t]]%*%Hpsi[-t,t]
}
##### SampleEta() subsequent verification trials (for t=2,3,...,T-1) #####
### to find and verify the closed-form representations for middle quantities  
### utilized in deducing the final products' representations
getMaxAbsError <- function(Nu, psi){
  er <- 0
  Time = 1:Nu
  TimeDist <- as.matrix(dist(1:Nu))
  Hpsi <- psi^TimeDist
  I_Nu <- diag(Nu)
  for(t in 2:(Nu-1)){
    Ht <- Hpsi[-t,-t]
    Lt <- Ht
    Lt[upper.tri(Ht)] <- 0
    Dt <- diag(c(1, rep(1-psi^2,(Nu-2))))
    Dt[t,t] <- 1-psi^4
    LtInv <- diag(Nu-1)
    diag(LtInv[-1,-(Nu-1)]) = -psi
    LtInv[t,t-1] <- -psi^2
    HtInv <- (1+psi^2)/(1-psi^2)*diag(Nu-1)
    HtInv[Nu-1,Nu-1] <- 1/(1-psi^2)
    HtInv[1,1] <- 1/(1-psi^2)
    diag(HtInv[-1,-(Nu-1)]) = -psi/(1-psi^2)
    diag(HtInv[-(Nu-1),-1]) = -psi/(1-psi^2)
    HtInv[t-1,t] <- -psi^2/(1-psi^4); HtInv[t,t-1] <- -psi^2/(1-psi^4)
    if(t==2) HtInv[t-1,t-1] = 1/(1-psi^4) else HtInv[t-1,t-1] = (1+psi^2+psi^4)/(1-psi^4)
    if(t==(Nu-1)) HtInv[t,t] = 1/(1-psi^4) else HtInv[t,t] = (1+psi^2+psi^4)/(1-psi^4)
    Hstar <- (1-psi^2)/(1+psi^2)
    Hplus <- rep(0, (Nu-1))
    Hplus[t] <- psi/(1+psi^2); Hplus[t-1] <- psi/(1+psi^2)
    e1 <- max(abs(Ht-Lt%*%Dt%*%t(Lt))) 
    e2 <- max(abs(diag(Nu-1)-Lt%*%LtInv)) 
    e3 <- max(abs(t(LtInv)%*%diag(1/diag(Dt))%*%LtInv%*%Ht-diag(Nu-1))) 
    e4 <- max(abs(HtInv - solve(Ht)))
    e5 <- max(abs(Hplus - Hpsi[t,-t]%*%HtInv))
    e6 <- abs(Hstar-(Hpsi[t,t]-Hpsi[t,-t]%*%HtInv%*%Hpsi[-t,t]))
    er <- max(er, e1, e2, e3, e4, e5, e6)
  }
  return(er)
}
getMaxAbsError(17,0.7)

##### SamplePsi() trials for the full Hpsi T by T matrix #####
L <- Hpsi
L[upper.tri(Hpsi)] <- 0
D <- diag(c(1, rep(1-psi^2,(Nu-1))))
max(abs(Hpsi-L%*%D%*%t(L))) #Hpsi=L%*%D%*%t(L)) 1.110223e-16
LInv <- diag(Nu)
diag(LInv[-1,-Nu]) = -psi
max(abs(diag(Nu)-L%*%LInv)) #5.551115e-17
HpsiInv <- (1+psi^2)*diag(Nu)
HpsiInv[1,1] <- 1; HpsiInv[Nu,Nu] <- 1
diag(HpsiInv[-1,-Nu]) = -psi; diag(HpsiInv[-Nu,-1]) = -psi
HpsiInv <- HpsiInv/(1-psi^2)
max(abs(HpsiInv%*%Hpsi-diag(Nu))) #8.881784e-16
max(abs(HpsiInv-t(LInv)%*%diag(c(1, rep(1/(1-psi^2),(Nu-1))))%*%LInv)) #4.440892e-16


################## with seasonality (SAR(1) or sexponential) ###################
##### SampleEta() initial trials (for t=1,2,3,...,T-1,T) #####
### to find the closed-form representations for final quantities  
rm(list=ls())
library(Rcpp)
library(RcppArmadillo)
setwd("~/spatTempBFA/src")
sourceCpp("CovarianceFunctions.cpp")
Nu <- 27
d <- 6
Time = 1:Nu
TimeDist <- as.matrix(dist(1:Nu))
psi <- 0.7
Hpsi <- H(psi, TempCorInd = 2, TimeDist, Nu, seasonPeriod = d)
Ht <- list(); tVec <- list(); HtInv <- list(); Hplus <- list(); Hstar <- list()
for(t in 1:Nu){
  tVec[[t]] <- Hpsi[t,-t]
  Ht[[t]] <- Hpsi[-t,-t]
  HtInv[[t]] <- solve(Ht[[t]])
  Hplus[[t]] <- tVec[[t]]%*%HtInv[[t]]
  Hstar[[t]] <- 1 - Hplus[[t]]%*%Hpsi[-t,t]
}
##### SampleEta() subsequent verification trials (for t=2,3,...,T-1) #####
### to find and verify the closed-form representations for middle quantities  
### utilized in deducing the final products' representations
rm(list=ls())
library(Rcpp)
library(RcppArmadillo)
setwd("~/spatTempBFA/src")
sourceCpp("CovarianceFunctions.cpp")
getMaxAbsDiff <- function(Nu, d, psi){ #TempCorInd = 2 
  er <- 0 #max abs error
  Time = 1:Nu
  TimeDist <- as.matrix(dist(1:Nu))
  Hpsi <- H(psi, TempCorInd=2, TimeDist, Nu, seasonPeriod = d)
  for(t in 2:(Nu-1)){
    Ht <- Hpsi[-t,-t]
    Lt <- Ht
    Lt[upper.tri(Ht)] <- 0
    LtInv <- diag(Nu-1)
    diag(LtInv[-(1:d),-((Nu-d):(Nu-1))]) <- -psi
    HtInv <- (1+psi^2)/(1-psi^2) * diag(Nu-1)
    diag(HtInv[-(1:d), -((Nu-d):(Nu-1))]) <- -psi/(1-psi^2)
    diag(HtInv[-((Nu-d):(Nu-1)), -(1:d)]) <- -psi/(1-psi^2)
    Hplus <- rep(0, Nu-1)
    if (t>1 & t<=d){ ### for t = 2,3,...,d
      for(j in 1:(t-1)){
        LtInv[j+d, j] <- 0
        LtInv[j+d-1, j] <- -psi
        HtInv[j+d, j] <- 0
        HtInv[j+d-1, j] <- -psi/(1-psi^2)
        i = j
        HtInv[i, i+d] <- 0
        HtInv[i, i+d-1] <- -psi/(1-psi^2)
      }
      Dt <- diag(c(rep(1, d-1), rep((1-psi^2), (Nu-d)))) 
      Dt[d+t-1, d+t-1] <- 1
      diag(HtInv[1:(d-1), 1:(d-1)]) <- 1/(1-psi^2)
      diag(HtInv[(Nu-d):(Nu-1), (Nu-d):(Nu-1)]) <- 1/(1-psi^2)
      HtInv[t+d-1, t+d-1] <- 1/(1-psi^2)
      Hplus[t+d-1] <- psi
      Hstar <- 1-psi^2
    } else if (t<Nu & t>(Nu-d)){### for t = T-d+1,...,T-2,T-1
      for(i in t:(Nu-1)){
        LtInv[i, i-d] <- 0
        LtInv[i, i-d+1] <- -psi
        HtInv[i, i-d] <- 0
        HtInv[i, i-d+1] <- -psi/(1-psi^2)
        j = i
        HtInv[j-d, j] <- 0
        HtInv[j-d+1, j] <- -psi/(1-psi^2)
      }
      Dt <- diag(c(rep(1, d), rep((1-psi^2), (Nu-d-1)))) 
      diag(HtInv[1:d, 1:d]) <- 1/(1-psi^2)
      diag(HtInv[(Nu-d+1):(Nu-1), (Nu-d+1):(Nu-1)]) <- 1/(1-psi^2)
      HtInv[t-d, t-d] <- 1/(1-psi^2)
      Hplus[t-d] <- psi
      Hstar <- 1-psi^2
    } else{### for t = d+1,d+2,...,T-d
      for(j in (t-d+1):(t-1)){
        LtInv[j+d, j] <- 0
        LtInv[j+d-1, j] <- -psi
        HtInv[j+d, j] <- 0
        HtInv[j+d-1, j] <- -psi/(1-psi^2)
        i = j
        HtInv[i, i+d] <- 0
        HtInv[i, i+d-1] <- -psi/(1-psi^2)
      }
      j <- t - d
      LtInv[j+d, j] <- 0
      LtInv[j+2*d-1, j] <- -psi^2
      HtInv[j+d, j] <- 0
      HtInv[j+2*d-1, j] <- -psi^2/(1-psi^4)
      i = j
      HtInv[i, i+d] <- 0
      HtInv[i, i+2*d-1] <- -psi^2/(1-psi^4)
      #j <- t+d-1
      #HtInv[j, j-d] <- 0
      #HtInv[j, j-2*d+1] <- -psi^2/(1-psi^4)
      Dt <- diag(c(rep(1, d), rep((1-psi^2), (Nu-d-1)))) 
      Dt[t+d-1, t+d-1] <- 1 - psi^4
      diag(HtInv[(1:d), (1:d)]) <- 1/(1-psi^2)
      diag(HtInv[(Nu-d):(Nu-1), (Nu-d):(Nu-1)]) <- 1/(1-psi^2)
      if(t<=(2*d)) {HtInv[t-d, t-d] <- 1/(1-psi^4)}
      else {HtInv[t-d, t-d] <- (psi^4+psi^2+1)/(1-psi^4)}
      if(t>(Nu-2*d)) {HtInv[t+d-1, t+d-1] <- 1/(1-psi^4)}
      else  {HtInv[t+d-1, t+d-1] <- (psi^4+psi^2+1)/(1-psi^4)}
      Hplus[t+d-1] <- psi/(1+psi^2)
      Hplus[t-d] <- psi/(1+psi^2)
      Hstar <- (1-psi^2)/(1+psi^2)
    }
    e1 <- max(abs(HtInv - t(LtInv)%*%solve(Dt)%*%LtInv))
    e2 <- max(abs(Lt%*%LtInv-diag(Nu-1))) #0
    e3 <- max(abs(Ht - Lt%*%Dt%*%t(Lt)))
    e4 <- max(abs(HtInv - solve(Ht)))
    e5 <- max(abs(Hplus-Hpsi[t,-t]%*%HtInv))
    e6 <- abs(Hstar-(1-Hpsi[t,-t]%*%HtInv%*%Hpsi[-t,t]))
    er <- max(er, e1, e2, e3, e4, e5, e6)
  }
  return(er)
}
Nu <- 27
d <- 6
psi <- 0.7
getMaxAbsDiff(Nu, d, psi)
getMaxAbsDiff(50, 7, 0.7)
#(possibly) in HtInv
-psi/(1-psi^2); -psi^2/(1-psi^4); 1/(1-psi^2); (1+psi^2)/(1-psi^2); 1/(1-psi^4); 1/(1-psi^2) + psi^4/(1-psi^4)
#vt <- Hpsi[t,-t]; Hplus <- vt%*%HtInv; Hstar <- 1 - Hplus%*%t(vt)
psi/(1+psi^2)

##### SamplePsi() initial trials #####
### to find the closed-form representations for final quantities  
HpsiInv <- solve(Hpsi)
L <- Hpsi
L[upper.tri(Hpsi)] <-0
LInv <- solve(L)
D <- diag(c(rep(1,d), rep((1-psi^2),Nu-d)))
DInv <- diag(1/diag(D))
rootiH <- t(LInv)%*%sqrt(DInv)
max(abs(rootiH%*%t(rootiH) - HpsiInv))#1.776357e-15
max(abs(L%*%D%*%t(L)-Hpsi))#1.110223e-16
##### SamplePsi() subsequent verification trials #####
rm(list=ls())
setwd("spatempBFA/src")
sourceCpp("CovarianceFunctions.cpp")
Nu <- 27
d <- 6
Time = 1:Nu
TimeDist <- as.matrix(dist(1:Nu))
Psi <- 0.7
Hpsi <- H(Psi, TempCorInd = 2, TimeDist, Nu, seasonPeriod = d)
HInv <- getInvH(Psi, Nu, TempCorInd = 2, seasonPeriod = d)
rootiH <- getRootiH(Psi, Nu, TempCorInd = 2, seasonPeriod = d)
max(abs(Hpsi%*%HInv-diag(Nu)))
max(abs(HInv-rootiH%*%t(rootiH)))
HpsiInv <- solve(Hpsi)
L <- Hpsi
L[upper.tri(Hpsi)] <-0
LInv <- solve(L)
D <- diag(c(rep(1,d), rep((1-Psi^2),Nu-d)))
DInv <- diag(1/diag(D))
rootiH.exact <- t(LInv)%*%sqrt(DInv)
max(abs(HpsiInv-HInv))
max(abs(rootiH-rootiH.exact))
expHpsi <- H(Psi, TempCorInd = 3, TimeDist, Nu, seasonPeriod = d)
expHInv <- getInvH(Psi, Nu, TempCorInd = 3, seasonPeriod = d)
rootiHexp <- getRootiH(Psi, Nu, TempCorInd = 3, seasonPeriod = d)
max(abs(expHpsi%*%expHInv-diag(Nu)))
max(abs(expHInv-rootiHexp%*%t(rootiHexp)))
expHpsiInv <- solve(expHpsi)
L <- expHpsi
L[upper.tri(expHpsi)] <-0
LInv <- solve(L)
D <- diag(c(rep(1,d), rep((1-exp(-Psi*2)),Nu-d)))
DInv <- diag(1/diag(D))
expRootiH.exact <- t(LInv)%*%sqrt(DInv)
max(abs(expHpsiInv-expHInv))
max(abs(rootiHexp-expRootiH.exact))








==> spatempBFA/simu/appen/multObsTypes/O2T20M100Iter50000/O2T20M100Iter50000combinedSimu.R <==
rm(list=ls())
library(mvtnorm)
library(fields)
library(coda)
library(spatempBFA)
K <- 5
O <- 2
L <- 30
M <- 100
LjVec <- rep(min(30, M), K)
sqrootM <- 10
Nu <- 20
Time <- 1:Nu
TimeDist <- as.matrix(dist(Time))
APsi = 0.1; BPsi = 4.5
set.seed(29)
### 1) actual sigma^2(i,o) values
sigma2 <- 0.01
### 2) actual psi value
psi <- 2.3
### 3) actual kappa (O\times O)
kappa <- 0.7 * diag(O)
### 4) actual Upsilon(K\times K)
tempMat <- matrix(runif(K*K,0,1),K,K)
Upsilon <- t(tempMat)%*%tempMat
### 5) actual rho value
rho <- 0.8
D <- rdist(expand.grid(1:sqrootM, 1:sqrootM))
Frho <- exp(-rho*D)
### 6) actual Eta (c(Eta_1,...,Eta_T)) (vec of length Nu*K)
Hpsi <- exp(-psi*TimeDist)
Eta <- rmvnorm(1, mean=rep(0, Nu*K), sigma=kronecker(Hpsi, Upsilon))
## Y~0 (P=0) so no need to sample Beta; all familyInd=0 (all normal) so no need to sample Y
maxL <- 10
LStarJ <- sample(maxL, size=K, replace=T)
### 7) actual alpha
Alpha <- list()
for(j in 1:K) {
  Alpha[[j]] <- t(rmvnorm(LStarJ[j], mean=rep(0,M*O), sigma=kronecker(Frho, kappa))) #every list index an M*O by L_j matrix 
}
w <- list()
for(j in 1:K){
  PhiAlphaJ <- pnorm(Alpha[[j]])
  Lj <- LStarJ[j]
  wj <- matrix(1, M*O, Lj)
  for(o in 1:O){
    for(i in 1:M){
      wj[(o-1)*M+i, 1:(Lj-1)] = PhiAlphaJ[(i-1)*O+o, 1:(Lj-1)]
    }
  } #w[[j]][,Lj] <- rep(1, M*O)
  w[[j]] <- wj 
  temp <- rep(1, M*O)
  for(l in 1:Lj){
    w[[j]][,l] <- w[[j]][,l]*temp
    if(l<Lj) {
      alphaJLreordered <- as.vector(t(matrix(Alpha[[j]][,l], O, M)))
      temp <- temp * pnorm(alphaJLreordered, lower.tail = FALSE)
    }
  }
}
### 8) actual Xi
Xi <- matrix(1, M*O, K)
for(j in 1:K){
  Lj <- LStarJ[j]
  wj <- w[[j]] #M*O by L_j 
  for(row in 1:(M*O)){
    Xi[row,j] <- sample(Lj, size=1, prob=wj[row,])
  }
}
### 9) actual Delta
a1=1; a2=10
Delta <- sapply(c(a1,rep(a2,(K-1))), rgamma, n=1, rate=1)
### 10) actual Theta
Theta <- list()
for(j in 1:K){
  Theta[[j]] <- rnorm(LStarJ[j], 0, sd=sqrt(1/Delta[j])) #vector of length Lj
}
Lambda <- matrix(0, M*O, K)
for(j in 1:K){
  Lambda[,j] = Theta[[j]][Xi[,j]]
}

Sigma.NuMO <- rnorm(Nu * M * O, sd = sqrt(sigma2))
EtaMat <- matrix(Eta, K, Nu)
meanMat <- Lambda%*%EtaMat #M*O\times Nu
Yobs <- as.vector(meanMat) + Sigma.NuMO
dat <- data.frame(Y = Yobs)

MCMC <- list(NBurn = 30000, NSims = 20000, NThin = 2, NPilot = 5)

Sys.time()
regFixedL.simu <- bfaFixedL(Y ~ 0, data = dat, dist = D, time = Time,  K = K, 
                            starting = NULL, hypers = NULL, tuning = NULL, mcmc = MCMC,
                            L = L,
                            family = "normal",
                            temporal.structure = "exponential",
                            spatial.structure = "continuous",
                            seed = 29, 
                            gamma.shrinkage = TRUE,
                            include.time = TRUE,
                            include.space = TRUE,
                            clustering = TRUE,
                            seasonPeriod = 1, 
                            equalTimeDist = TRUE,
                            spatApprox = FALSE, 
                            alphaMethod = "block", 
                            h = 15, 
                            storeSpatPredPara = FALSE,
                            storeWeights = FALSE,
                            alphasWeightsToFiles = FALSE) 
Sys.time()
regFixedL.simu$runtime
save(regFixedL.simu, file="regFixedL30simuO2T20M100Iter50000.RData")
# GibbsStepTimeFixedLfullGP <- regFixedL.simu$GibbsStepTime
# save(GibbsStepTimeFixedLfullGP, file = "GibbsStepTimeFixedLfullGP.RData")
Diags <- diagnostics(regFixedL.simu, diags = c("dic", "dinf", "meanIC", "waic"), keepDeviance = TRUE)
save(Diags, file = "regFixedL30simuO2T20M100Iter50000Diags.RData")
Deviance <- as.mcmc(Diags$deviance)
save(Deviance, file = "regFixedL30simuO2T20M100Iter50000Deviance.RData")

Sys.time()
regFixedL.simu.block <- bfaFixedL(Y ~ 0, data = dat, dist = D, time = Time,  K = K, 
                                  starting = NULL, hypers = NULL, tuning = NULL, mcmc = MCMC,
                                  L = L,
                                  family = "normal",
                                  temporal.structure = "exponential",
                                  spatial.structure = "continuous",
                                  seed = 29, 
                                  gamma.shrinkage = TRUE,
                                  include.time = TRUE,
                                  include.space = TRUE,
                                  clustering = TRUE,
                                  seasonPeriod = 1, 
                                  equalTimeDist = TRUE,
                                  spatApprox = TRUE, 
                                  alphaMethod = "block", 
                                  h = 15,
                                  storeSpatPredPara = FALSE,
                                  storeWeights = FALSE,
                                  alphasWeightsToFiles = FALSE) 
Sys.time()
regFixedL.simu.block$runtime
save(regFixedL.simu.block, file="regFixedL30simuBlockO2T20M100Iter50000.RData")
# GibbsStepTimeFixedLblock <- regFixedL.simu.block$GibbsStepTime
# save(GibbsStepTimeFixedLblock, file = "GibbsStepTimeFixedLblock.RData")
Diags.block <- diagnostics(regFixedL.simu.block, diags = c("dic", "dinf", "meanIC", "waic"), keepDeviance = TRUE)
save(Diags.block, file = "regFixedL30simuBlockO2T20M100Iter50000Diags.RData")
Deviance.block <- as.mcmc(Diags.block$deviance)
save(Deviance.block, file = "regFixedL30simuBlockO2T20M100Iter50000Deviance.RData")

Sys.time()
regFixedL.simu.sequen <- bfaFixedL(Y ~ 0, data = dat, dist = D, time = Time,  K = K, 
                                   starting = NULL, hypers = NULL, tuning = NULL, mcmc = MCMC,
                                   L = L,
                                   family = "normal",
                                   temporal.structure = "exponential",
                                   spatial.structure = "continuous",
                                   seed = 29, 
                                   gamma.shrinkage = TRUE,
                                   include.time = TRUE,
                                   include.space = TRUE,
                                   clustering = TRUE,
                                   seasonPeriod = 1, 
                                   equalTimeDist = TRUE,
                                   spatApprox = TRUE, 
                                   alphaMethod = "sequential", 
                                   h = 15, 
                                   storeSpatPredPara = FALSE,
                                   storeWeights = FALSE,
                                   alphasWeightsToFiles = FALSE) 
Sys.time()
save(regFixedL.simu.sequen, file="regFixedL30simuSequenO2T20M100Iter50000.RData")
regFixedL.simu.sequen$runtime
# GibbsStepTimeFixedLsequen <- regFixedL.simu.sequen$GibbsStepTime
# save(GibbsStepTimeFixedLsequen, file = "GibbsStepTimeFixedLsequen.RData")
Diags.sequen <- diagnostics(regFixedL.simu.sequen, diags = c("dic", "dinf", "meanIC", "waic"), keepDeviance = TRUE)
save(Diags.sequen, file = "regFixedL30simuSequenO2T20M100Iter50000Diags.RData")
Deviance.sequen <- as.mcmc(Diags.sequen$deviance)
save(Deviance.sequen, file = "regFixedL30simuSequenO2T20M100Iter50000Deviance.RData")

Sys.time()
regVaryLj.simu.sequen <- bfaVaryingLjs(Y ~ 0, data = dat, dist = D, time = Time,  K = K, LjVec = LjVec,
                                       starting = NULL, hypers = NULL, tuning = NULL, mcmc = MCMC,
                                       family = "normal",
                                       temporal.structure = "exponential",
                                       spatial.structure = "continuous",
                                       seed = 19, 
                                       gamma.shrinkage = TRUE,
                                       include.time = TRUE,
                                       include.space = TRUE,
                                       seasonPeriod = 1, 
                                       equalTimeDist = TRUE,
                                       spatApprox = TRUE, 
                                       alphaSequen = TRUE, 
                                       h = 15,
                                       storeSpatPredPara = FALSE, 
                                       storeWeights = FALSE) 
Sys.time()
save(regVaryLj.simu.sequen, file="regVaryLjSimuSequenO2T20M100Iter50000.RData")
regVaryLj.simu.sequen$runtime
# GibbsStepTimeVaryLjSequen <- regVaryLj.simu.sequen$GibbsStepTime
# save(GibbsStepTimeVaryLjSequen, file = "GibbsStepTimeVaryLjSequen.RData")
Diags.sequenVaryLj <- diagnostics(regVaryLj.simu.sequen, diags = c("dic", "dinf", "meanIC", "waic"), keepDeviance = TRUE)
save(Diags.sequenVaryLj, file = "regVaryLjSimuSequenO2T20M100Iter50000Diags.RData")
Deviance.sequenVaryLj <- as.mcmc(Diags.sequenVaryLj$deviance)
save(Deviance.sequenVaryLj, file = "regVaryLjSimuSequenO2T20M100Iter50000Deviance.RData")



==> spatempBFA/simu/appen/multObsTypes/O2T20M100Iter50000/analyzeO2.R <==
rm(list=ls())
library(tidyverse)
library(ggpubr)
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/first paper/spatempBFA"
setwd(paste0(projDirec, "/simu/appen/multObsTypes/O2T20M100Iter50000"))
load("regFixedL30simuO2T20M100Iter50000Diags.RData")
load("regFixedL30simuO2T20M100Iter50000Deviance.RData")
load("regFixedL30simuBlockO2T20M100Iter50000Diags.RData")
load("regFixedL30simuBlockO2T20M100Iter50000Deviance.RData")
load("regFixedL30simuSequenO2T20M100Iter50000Diags.RData")
load("regFixedL30simuSequenO2T20M100Iter50000Deviance.RData")
load("regVaryLjSimuSequenO2T20M100Iter50000Diags.RData")
load("regVaryLjSimuSequenO2T20M100Iter50000Deviance.RData")
NKeep <- 10000
postDeviancesDF <- data.frame(MCMCiter = 1:NKeep, fullGPfixedL = as.vector(Deviance), NNGPblockFixedL = as.vector(Deviance.block),
                              NNGPsequenFixedL = as.vector(Deviance.sequen), NNGPsequenVaryLj = as.vector(Deviance.sequenVaryLj))
# fullGPfixedLpostDeviances <- ggplot(postDeviancesDF) + geom_line(aes(x = MCMCiter, y = fullGPfixedL), 
#                                        col = rgb(0.27, 0.35, 0.27)) + 
#   labs(x = "MCMC Iteration", y = "Posterior Deviance") +
#   theme(axis.title.x = element_text(size = 12),
#         axis.title.y = element_text(size = 12),
#         axis.text.x = element_text(size = 10, color = "black"),
#         axis.text.y = element_text(size = 10, color = "black"),
#         panel.background = element_rect(fill = "white"),
#         panel.border = element_rect(color = "black", fill=NA))
fullGPfixedLpostDeviances <- ggplot(postDeviancesDF) + geom_line(aes(x = MCMCiter, y = fullGPfixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
fullGPfixedLpostDeviances
NNGPblockFixedLpostDeviances <- ggplot(postDeviancesDF) + geom_line(aes(x = MCMCiter, y = NNGPblockFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPblockFixedLpostDeviances
NNGPsequenFixedLpostDeviances <- ggplot(postDeviancesDF) + geom_line(aes(x = MCMCiter, y = NNGPsequenFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenFixedLpostDeviances
NNGPsequenVaryLjpostDeviances <- ggplot(postDeviancesDF) + geom_line(aes(x = MCMCiter, y = NNGPsequenVaryLj)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenVaryLjpostDeviances
ggarrange(fullGPfixedLpostDeviances, NNGPblockFixedLpostDeviances, 
          NNGPsequenFixedLpostDeviances, NNGPsequenVaryLjpostDeviances,
          labels = c("A", "B", "C", "D"), align = "hv",
          ncol = 2, nrow = 2)
ggsave("O2T20M100postDeviances.png", width = 16, height = 16, units = "cm")
# Diags.sequen (1) better than (except for dic, pd, waic, p_waic) Diags (3) better than (except for waic, p_waic, p_waic_1) Diags.block (4)
# Diags.sequenVaryLj (2) better than (except for waic, p_waic, lppd) Diags and worse than (except for dic, pd, p_waic_1) Diags.sequen
# all comparable
# the posterior deviances plots (all converged) also suggest so (NNGPsequenFixedL better than NNGPsequenVaryLj better than fullGPfixedL better than NNGPblockFixedL)

==> spatempBFA/simu/appen/multObsTypes/O2T50M400Iter100000/analyzeO2.R <==
rm(list=ls())
library(tidyverse)
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/first paper/spatempBFA"
setwd(paste0(projDirec, "/simu/appen/multObsTypes/O2T50M400Iter100000"))
load("regFixedL50simuO2T50M400Iter100000Diags.RData") # seed 29
load("regFixedL50simuO2T50M400Iter100000Deviance.RData")
load("regFixedL50simuBlockO2T50M400Iter100000Diags.RData") # seed 29
load("regFixedL50simuBlockO2T50M400Iter100000Deviance.RData")
load("regFixedL50simuSequenO2T50M400Iter100000Diags.RData") # seed 29
load("regFixedL50simuSequenO2T50M400Iter100000Deviance.RData")
load("regVaryLjSimuSequenO2T50M400Iter100000Diags.RData") # seed 19
load("regVaryLjSimuSequenO2T50M400Iter100000Deviance.RData")
NKeep <- 10000
postDeviancesDF <- data.frame(MCMCiter = 1:NKeep, fullGPfixedL = as.vector(Deviance), NNGPblockFixedL = as.vector(Deviance.block),
                              NNGPsequenFixedL = as.vector(Deviance.sequen), NNGPsequenVaryLj = as.vector(Deviance.sequenVaryLj))
fullGPfixedLpostDeviances <- ggplot(postDeviancesDF) + geom_line(aes(x = MCMCiter, y = fullGPfixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
fullGPfixedLpostDeviances
NNGPblockFixedLpostDeviances <- ggplot(postDeviancesDF) + geom_line(aes(x = MCMCiter, y = NNGPblockFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPblockFixedLpostDeviances
NNGPsequenFixedLpostDeviances <- ggplot(postDeviancesDF) + geom_line(aes(x = MCMCiter, y = NNGPsequenFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenFixedLpostDeviances
NNGPsequenVaryLjpostDeviances <- ggplot(postDeviancesDF) + geom_line(aes(x = MCMCiter, y = NNGPsequenVaryLj)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenVaryLjpostDeviances
ggarrange(fullGPfixedLpostDeviances, NNGPblockFixedLpostDeviances, 
          NNGPsequenFixedLpostDeviances, NNGPsequenVaryLjpostDeviances,
          labels = c("A", "B", "C", "D"), align = "hv",
          ncol = 2, nrow = 2)
ggsave("O2T50M400postDeviances.png", width = 16, height = 16, units = "cm")
# posterior deviances NNGPsequenFixedL slightly better than NNGPblockFixedL better than fullGPfixedL better than NNGPsequenVaryLj
# Diags.sequen better than Diags.block better than (except for dic, pd, g) Diags better than Diags.sequenVaryLj


==> spatempBFA/simu/appen/sensAnalysis/diffHyperPara/analyze.R <==
rm(list=ls())
library(tidyverse)
library(ggpubr)
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/first paper/spatempBFA"
setwd(paste0(projDirec, "/simu/appen/sensAnalysis/diffHyperPara"))
setwd("setting1")
load("regFixedL50simuT100M225K5Iter100000Diags.RData")
load("regFixedL50simuT100M225K5Iter100000Deviance.RData") 
Diags1 <- Diags
Deviance1 <- Deviance
load("regFixedL50simuBlockT100M225K5Iter100000Diags.RData")
load("regFixedL50simuBlockT100M225K5Iter100000Deviance.RData")
Diags.block1 <- Diags.block
Deviance.block1 <- Deviance.block
load("regFixedL50simuSequenT100M225K5Iter100000Diags.RData")
load("regFixedL50simuSequenT100M225K5Iter100000Deviance.RData") 
Diags.sequen1 <- Diags.sequen
Deviance.sequen1 <- Deviance.sequen
load("regVaryLjSimuSequenT100M225K5Iter100000Diags.RData")
load("regVaryLjSimuSequenT100M225K5Iter100000Deviance.RData") 
Diags.sequenVaryLj1 <- Diags.sequenVaryLj
Deviance.sequenVaryLj1 <- Deviance.sequenVaryLj
setwd("../setting2")
load("regFixedL50simuT100M225K5Iter100000Diags.RData")
load("regFixedL50simuT100M225K5Iter100000Deviance.RData") 
Diags2 <- Diags
Deviance2 <- Deviance
load("regFixedL50simuBlockT100M225K5Iter100000Diags.RData")
load("regFixedL50simuBlockT100M225K5Iter100000Deviance.RData")
Diags.block2 <- Diags.block
Deviance.block2 <- Deviance.block
load("regFixedL50simuSequenT100M225K5Iter100000Diags.RData")
load("regFixedL50simuSequenT100M225K5Iter100000Deviance.RData") 
Diags.sequen2 <- Diags.sequen
Deviance.sequen2 <- Deviance.sequen
load("regVaryLjSimuSequenT100M225K5Iter100000Diags.RData")
load("regVaryLjSimuSequenT100M225K5Iter100000Deviance.RData") 
Diags.sequenVaryLj2 <- Diags.sequenVaryLj
Deviance.sequenVaryLj2 <- Deviance.sequenVaryLj
setwd("../setting3")
load("regFixedL50simuT100M225K5Iter100000Diags.RData")
load("regFixedL50simuT100M225K5Iter100000Deviance.RData") 
Diags3 <- Diags
Deviance3 <- Deviance
load("regFixedL50simuBlockT100M225K5Iter100000Diags.RData")
load("regFixedL50simuBlockT100M225K5Iter100000Deviance.RData")
Diags.block3 <- Diags.block
Deviance.block3 <- Deviance.block
load("regFixedL50simuSequenT100M225K5Iter100000Diags.RData")
load("regFixedL50simuSequenT100M225K5Iter100000Deviance.RData") 
Diags.sequen3 <- Diags.sequen
Deviance.sequen3 <- Deviance.sequen
load("regVaryLjSimuSequenT100M225K5Iter100000Diags.RData")
load("regVaryLjSimuSequenT100M225K5Iter100000Deviance.RData") 
Diags.sequenVaryLj3 <- Diags.sequenVaryLj
Deviance.sequenVaryLj3 <- Deviance.sequenVaryLj
setwd("../setting4")
load("regFixedL50simuT100M225K5Iter100000Diags.RData")
load("regFixedL50simuT100M225K5Iter100000Deviance.RData") 
Diags4 <- Diags
Deviance4 <- Deviance
load("regFixedL50simuBlockT100M225K5Iter100000Diags.RData")
load("regFixedL50simuBlockT100M225K5Iter100000Deviance.RData")
Diags.block4 <- Diags.block
Deviance.block4 <- Deviance.block
load("regFixedL50simuSequenT100M225K5Iter100000Diags.RData")
load("regFixedL50simuSequenT100M225K5Iter100000Deviance.RData") 
Diags.sequen4 <- Diags.sequen
Deviance.sequen4 <- Deviance.sequen
load("regVaryLjSimuSequenT100M225K5Iter100000Diags.RData")
load("regVaryLjSimuSequenT100M225K5Iter100000Deviance.RData") 
Diags.sequenVaryLj4 <- Diags.sequenVaryLj
Deviance.sequenVaryLj4 <- Deviance.sequenVaryLj
setwd("../setting5")
load("regFixedL50simuT100M225K5Iter100000Diags.RData")
load("regFixedL50simuT100M225K5Iter100000Deviance.RData") 
Diags5 <- Diags
Deviance5 <- Deviance
load("regFixedL50simuBlockT100M225K5Iter100000Diags.RData")
load("regFixedL50simuBlockT100M225K5Iter100000Deviance.RData")
Diags.block5 <- Diags.block
Deviance.block5 <- Deviance.block
load("regFixedL50simuSequenT100M225K5Iter100000Diags.RData")
load("regFixedL50simuSequenT100M225K5Iter100000Deviance.RData") 
Diags.sequen5 <- Diags.sequen
Deviance.sequen5 <- Deviance.sequen
load("regVaryLjSimuSequenT100M225K5Iter100000Diags.RData")
load("regVaryLjSimuSequenT100M225K5Iter100000Deviance.RData") 
Diags.sequenVaryLj5 <- Diags.sequenVaryLj
Deviance.sequenVaryLj5 <- Deviance.sequenVaryLj
setwd("..")
NKeep <- 5000
postDeviancesDF1 <- data.frame(MCMCiter = 1:NKeep, fullGPfixedL = as.vector(Deviance1), NNGPblockFixedL = as.vector(Deviance.block1),
                               NNGPsequenFixedL = as.vector(Deviance.sequen1), NNGPsequenVaryLj = as.vector(Deviance.sequenVaryLj1))
fullGPfixedLpostDeviances1 <- ggplot(postDeviancesDF1) + geom_line(aes(x = MCMCiter, y = fullGPfixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
fullGPfixedLpostDeviances1
NNGPblockFixedLpostDeviances1 <- ggplot(postDeviancesDF1) + geom_line(aes(x = MCMCiter, y = NNGPblockFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPblockFixedLpostDeviances1
NNGPsequenFixedLpostDeviances1 <- ggplot(postDeviancesDF1) + geom_line(aes(x = MCMCiter, y = NNGPsequenFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenFixedLpostDeviances1
NNGPsequenVaryLjpostDeviances1 <- ggplot(postDeviancesDF1) + geom_line(aes(x = MCMCiter, y = NNGPsequenVaryLj)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenVaryLjpostDeviances1
postDeviancesDF2 <- data.frame(MCMCiter = 1:NKeep, fullGPfixedL = as.vector(Deviance2), NNGPblockFixedL = as.vector(Deviance.block2),
                               NNGPsequenFixedL = as.vector(Deviance.sequen2), NNGPsequenVaryLj = as.vector(Deviance.sequenVaryLj2))
fullGPfixedLpostDeviances2 <- ggplot(postDeviancesDF2) + geom_line(aes(x = MCMCiter, y = fullGPfixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
fullGPfixedLpostDeviances2
NNGPblockFixedLpostDeviances2 <- ggplot(postDeviancesDF2) + geom_line(aes(x = MCMCiter, y = NNGPblockFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPblockFixedLpostDeviances2
NNGPsequenFixedLpostDeviances2 <- ggplot(postDeviancesDF2) + geom_line(aes(x = MCMCiter, y = NNGPsequenFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenFixedLpostDeviances2
NNGPsequenVaryLjpostDeviances2 <- ggplot(postDeviancesDF2) + geom_line(aes(x = MCMCiter, y = NNGPsequenVaryLj)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenVaryLjpostDeviances2
postDeviancesDF3 <- data.frame(MCMCiter = 1:NKeep, fullGPfixedL = as.vector(Deviance3), NNGPblockFixedL = as.vector(Deviance.block3),
                               NNGPsequenFixedL = as.vector(Deviance.sequen3), NNGPsequenVaryLj = as.vector(Deviance.sequenVaryLj3))
fullGPfixedLpostDeviances3 <- ggplot(postDeviancesDF3) + geom_line(aes(x = MCMCiter, y = fullGPfixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
fullGPfixedLpostDeviances3
NNGPblockFixedLpostDeviances3 <- ggplot(postDeviancesDF3) + geom_line(aes(x = MCMCiter, y = NNGPblockFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPblockFixedLpostDeviances3
NNGPsequenFixedLpostDeviances3 <- ggplot(postDeviancesDF3) + geom_line(aes(x = MCMCiter, y = NNGPsequenFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenFixedLpostDeviances3
NNGPsequenVaryLjpostDeviances3 <- ggplot(postDeviancesDF3) + geom_line(aes(x = MCMCiter, y = NNGPsequenVaryLj)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenVaryLjpostDeviances3
postDeviancesDF4 <- data.frame(MCMCiter = 1:NKeep, fullGPfixedL = as.vector(Deviance4), NNGPblockFixedL = as.vector(Deviance.block4),
                               NNGPsequenFixedL = as.vector(Deviance.sequen4), NNGPsequenVaryLj = as.vector(Deviance.sequenVaryLj4))
fullGPfixedLpostDeviances4 <- ggplot(postDeviancesDF4) + geom_line(aes(x = MCMCiter, y = fullGPfixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
fullGPfixedLpostDeviances4
NNGPblockFixedLpostDeviances4 <- ggplot(postDeviancesDF4) + geom_line(aes(x = MCMCiter, y = NNGPblockFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPblockFixedLpostDeviances4
NNGPsequenFixedLpostDeviances4 <- ggplot(postDeviancesDF4) + geom_line(aes(x = MCMCiter, y = NNGPsequenFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenFixedLpostDeviances4
NNGPsequenVaryLjpostDeviances4 <- ggplot(postDeviancesDF4) + geom_line(aes(x = MCMCiter, y = NNGPsequenVaryLj)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenVaryLjpostDeviances4
postDeviancesDF5 <- data.frame(MCMCiter = 1:NKeep, fullGPfixedL = as.vector(Deviance5), NNGPblockFixedL = as.vector(Deviance.block5),
                               NNGPsequenFixedL = as.vector(Deviance.sequen5), NNGPsequenVaryLj = as.vector(Deviance.sequenVaryLj5))
fullGPfixedLpostDeviances5 <- ggplot(postDeviancesDF5) + geom_line(aes(x = MCMCiter, y = fullGPfixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
fullGPfixedLpostDeviances5
NNGPblockFixedLpostDeviances5 <- ggplot(postDeviancesDF5) + geom_line(aes(x = MCMCiter, y = NNGPblockFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPblockFixedLpostDeviances5
NNGPsequenFixedLpostDeviances5 <- ggplot(postDeviancesDF5) + geom_line(aes(x = MCMCiter, y = NNGPsequenFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenFixedLpostDeviances5
NNGPsequenVaryLjpostDeviances5 <- ggplot(postDeviancesDF5) + geom_line(aes(x = MCMCiter, y = NNGPsequenVaryLj)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenVaryLjpostDeviances5
ggarrange(fullGPfixedLpostDeviances1, fullGPfixedLpostDeviances2, 
          fullGPfixedLpostDeviances3, fullGPfixedLpostDeviances4,
          fullGPfixedLpostDeviances5, ggplot() + theme_void(),
          labels = c("A", "B", "C", "D", "E", ""), align = "hv",
          ncol = 2, nrow = 3)
ggsave("fullGPfixedLdiffHyperPara.png", width = 16, height = 24, units = "cm")
ggarrange(fullGPfixedLpostDeviances1, fullGPfixedLpostDeviances2, fullGPfixedLpostDeviances3, 
          fullGPfixedLpostDeviances4, fullGPfixedLpostDeviances5, ggplot() + theme_void(),
          labels = c("A", "B", "C", "D", "E", ""), align = "hv",
          ncol = 3, nrow = 2)
ggsave("fullGPfixedLdiffHyperParaSmall.png", width = 24, height = 16, units = "cm")
ggarrange(NNGPblockFixedLpostDeviances1, NNGPblockFixedLpostDeviances2, 
          NNGPblockFixedLpostDeviances3, NNGPblockFixedLpostDeviances4,
          NNGPblockFixedLpostDeviances5, ggplot() + theme_void(),
          labels = c("A", "B", "C", "D", "E", ""), align = "hv",
          ncol = 2, nrow = 3)
ggsave("NNGPblockFixedLdiffHyperPara.png", width = 16, height = 24, units = "cm")
ggarrange(NNGPblockFixedLpostDeviances1, NNGPblockFixedLpostDeviances2, NNGPblockFixedLpostDeviances3, 
          NNGPblockFixedLpostDeviances4, NNGPblockFixedLpostDeviances5, ggplot() + theme_void(),
          labels = c("A", "B", "C", "D", "E", ""), align = "hv",
          ncol = 3, nrow = 2)
ggsave("NNGPblockFixedLdiffHyperParaSmall.png", width = 24, height = 16, units = "cm")
ggarrange(NNGPsequenFixedLpostDeviances1, NNGPsequenFixedLpostDeviances2, 
          NNGPsequenFixedLpostDeviances3, NNGPsequenFixedLpostDeviances4,
          NNGPsequenFixedLpostDeviances5, ggplot() + theme_void(),
          labels = c("A", "B", "C", "D", "E", ""), align = "hv",
          ncol = 2, nrow = 3)
ggsave("NNGPsequenFixedLdiffHyperPara.png", width = 16, height = 24, units = "cm")
ggarrange(NNGPsequenFixedLpostDeviances1, NNGPsequenFixedLpostDeviances2, NNGPsequenFixedLpostDeviances3, 
          NNGPsequenFixedLpostDeviances4, NNGPsequenFixedLpostDeviances5, ggplot() + theme_void(),
          labels = c("A", "B", "C", "D", "E", ""), align = "hv",
          ncol = 3, nrow = 2)
ggsave("NNGPsequenFixedLdiffHyperParaSmall.png", width = 24, height = 16, units = "cm")
ggarrange(NNGPsequenVaryLjpostDeviances1, NNGPsequenVaryLjpostDeviances2, 
          NNGPsequenVaryLjpostDeviances3, NNGPsequenVaryLjpostDeviances4,
          NNGPsequenVaryLjpostDeviances5, ggplot() + theme_void(),
          labels = c("A", "B", "C", "D", "E", ""), align = "hv",
          ncol = 2, nrow = 3)
ggsave("NNGPsequenVaryLjDiffHyperPara.png", width = 16, height = 24, units = "cm")
ggarrange(NNGPsequenVaryLjpostDeviances1, NNGPsequenVaryLjpostDeviances2, NNGPsequenVaryLjpostDeviances3, 
          NNGPsequenVaryLjpostDeviances4, NNGPsequenVaryLjpostDeviances5, ggplot() + theme_void(),
          labels = c("A", "B", "C", "D", "E", ""), align = "hv",
          ncol = 3, nrow = 2)
ggsave("NNGPsequenVaryLjDiffHyperParaSmall.png", width = 24, height = 16, units = "cm")


==> spatempBFA/simu/appen/sensAnalysis/diffK/analyze.R <==
rm(list=ls())
library(tidyverse)
library(ggpubr)
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/first paper/spatempBFA"
setwd(paste0(projDirec, "/simu/appen/sensAnalysis/diffK"))
setwd("M225T100K3")
load("regFixedL50simuT100M225K3Iter90000Diags.RData")
load("regFixedL50simuT100M225K3Iter90000Deviance.RData") 
DiagsK3 <- Diags
DevianceK3 <- Deviance
load("regFixedL50simuBlockT100M225K3Iter100000Diags.RData")
load("regFixedL50simuBlockT100M225K3Iter100000Deviance.RData")
Diags.blockK3 <- Diags.block
Deviance.blockK3 <- Deviance.block
load("regFixedL50simuSequenT100M225K3Iter100000Diags.RData")
load("regFixedL50simuSequenT100M225K3Iter100000Deviance.RData") 
Diags.sequenK3 <- Diags.sequen
Deviance.sequenK3 <- Deviance.sequen
load("regVaryLjSimuSequenT100M225K3Iter100000Diags.RData")
load("regVaryLjSimuSequenT100M225K3Iter100000Deviance.RData") 
Diags.sequenVaryLjK3 <- Diags.sequenVaryLj
Deviance.sequenVaryLjK3 <- Deviance.sequenVaryLj
setwd("../M225T100K4")
load("regFixedL50simuT100M225K4Iter100000Diags.RData")
load("regFixedL50simuT100M225K4Iter100000Deviance.RData") 
DiagsK4 <- Diags
DevianceK4 <- Deviance
load("regFixedL50simuBlockT100M225K4Iter100000Diags.RData")
load("regFixedL50simuBlockT100M225K4Iter100000Deviance.RData")
Diags.blockK4 <- Diags.block
Deviance.blockK4 <- Deviance.block
load("regFixedL50simuSequenT100M225K4Iter100000Diags.RData")
load("regFixedL50simuSequenT100M225K4Iter100000Deviance.RData") 
Diags.sequenK4 <- Diags.sequen
Deviance.sequenK4 <- Deviance.sequen
load("regVaryLjSimuSequenT100M225K4Iter100000Diags.RData")
load("regVaryLjSimuSequenT100M225K4Iter100000Deviance.RData") 
Diags.sequenVaryLjK4 <- Diags.sequenVaryLj
Deviance.sequenVaryLjK4 <- Deviance.sequenVaryLj
setwd("../M225T100K5")
load("regFixedL50simuT100M225K5Iter100000Diags.RData")
load("regFixedL50simuT100M225K5Iter100000Deviance.RData") 
DiagsK5 <- Diags
DevianceK5 <- Deviance
load("regFixedL50simuBlockT100M225K5Iter100000Diags.RData")
load("regFixedL50simuBlockT100M225K5Iter100000Deviance.RData")
Diags.blockK5 <- Diags.block
Deviance.blockK5 <- Deviance.block
load("regFixedL50simuSequenT100M225K5Iter100000Diags.RData")
load("regFixedL50simuSequenT100M225K5Iter100000Deviance.RData") 
Diags.sequenK5 <- Diags.sequen
Deviance.sequenK5 <- Deviance.sequen
load("regVaryLjSimuSequenT100M225K5Iter100000Diags.RData")
load("regVaryLjSimuSequenT100M225K5Iter100000Deviance.RData") 
Diags.sequenVaryLjK5 <- Diags.sequenVaryLj
Deviance.sequenVaryLjK5 <- Deviance.sequenVaryLj
setwd("../M225T100K6")
load("regFixedL50simuT100M225K6Iter100000Diags.RData")
load("regFixedL50simuT100M225K6Iter100000Deviance.RData") 
DiagsK6 <- Diags
DevianceK6 <- Deviance
load("regFixedL50simuBlockT100M225K6Iter100000Diags.RData")
load("regFixedL50simuBlockT100M225K6Iter100000Deviance.RData")
Diags.blockK6 <- Diags.block
Deviance.blockK6 <- Deviance.block
load("regFixedL50simuSequenT100M225K6Iter100000Diags.RData")
load("regFixedL50simuSequenT100M225K6Iter100000Deviance.RData") 
Diags.sequenK6 <- Diags.sequen
Deviance.sequenK6 <- Deviance.sequen
load("regVaryLjSimuSequenT100M225K6Iter100000Diags.RData")
load("regVaryLjSimuSequenT100M225K6Iter100000Deviance.RData") 
Diags.sequenVaryLjK6 <- Diags.sequenVaryLj
Deviance.sequenVaryLjK6 <- Deviance.sequenVaryLj
setwd("../M225T100K7")
load("regFixedL50simuT100M225K7Iter100000Diags.RData")
load("regFixedL50simuT100M225K7Iter100000Deviance.RData") 
DiagsK7 <- Diags
DevianceK7 <- Deviance
load("regFixedL50simuBlockT100M225K7Iter100000Diags.RData")
load("regFixedL50simuBlockT100M225K7Iter100000Deviance.RData")
Diags.blockK7 <- Diags.block
Deviance.blockK7 <- Deviance.block
load("regFixedL50simuSequenT100M225K7Iter100000Diags.RData")
load("regFixedL50simuSequenT100M225K7Iter100000Deviance.RData") 
Diags.sequenK7 <- Diags.sequen
Deviance.sequenK7 <- Deviance.sequen
load("regVaryLjSimuSequenT100M225K7Iter100000Diags.RData")
load("regVaryLjSimuSequenT100M225K7Iter100000Deviance.RData") 
Diags.sequenVaryLjK7 <- Diags.sequenVaryLj
Deviance.sequenVaryLjK7 <- Deviance.sequenVaryLj
setwd("..")

NKeep <- 5000
postDeviancesDFK3 <- data.frame(MCMCiter = 1:NKeep, fullGPfixedL = as.vector(DevianceK3), NNGPblockFixedL = as.vector(Deviance.blockK3),
                               NNGPsequenFixedL = as.vector(Deviance.sequenK3), NNGPsequenVaryLj = as.vector(Deviance.sequenVaryLjK3))
fullGPfixedLpostDeviancesK3 <- ggplot(postDeviancesDFK3) + geom_line(aes(x = MCMCiter, y = fullGPfixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
fullGPfixedLpostDeviancesK3
NNGPblockFixedLpostDeviancesK3 <- ggplot(postDeviancesDFK3) + geom_line(aes(x = MCMCiter, y = NNGPblockFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPblockFixedLpostDeviancesK3
NNGPsequenFixedLpostDeviancesK3 <- ggplot(postDeviancesDFK3) + geom_line(aes(x = MCMCiter, y = NNGPsequenFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenFixedLpostDeviancesK3
NNGPsequenVaryLjpostDeviancesK3 <- ggplot(postDeviancesDFK3) + geom_line(aes(x = MCMCiter, y = NNGPsequenVaryLj)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenVaryLjpostDeviancesK3
postDeviancesDFK4 <- data.frame(MCMCiter = 1:NKeep, fullGPfixedL = as.vector(DevianceK4), NNGPblockFixedL = as.vector(Deviance.blockK4),
                               NNGPsequenFixedL = as.vector(Deviance.sequenK4), NNGPsequenVaryLj = as.vector(Deviance.sequenVaryLjK4))
fullGPfixedLpostDeviancesK4 <- ggplot(postDeviancesDFK4) + geom_line(aes(x = MCMCiter, y = fullGPfixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
fullGPfixedLpostDeviancesK4
NNGPblockFixedLpostDeviancesK4 <- ggplot(postDeviancesDFK4) + geom_line(aes(x = MCMCiter, y = NNGPblockFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPblockFixedLpostDeviancesK4
NNGPsequenFixedLpostDeviancesK4 <- ggplot(postDeviancesDFK4) + geom_line(aes(x = MCMCiter, y = NNGPsequenFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenFixedLpostDeviancesK4
NNGPsequenVaryLjpostDeviancesK4 <- ggplot(postDeviancesDFK4) + geom_line(aes(x = MCMCiter, y = NNGPsequenVaryLj)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenVaryLjpostDeviancesK4
postDeviancesDFK5 <- data.frame(MCMCiter = 1:NKeep, fullGPfixedL = as.vector(DevianceK5), NNGPblockFixedL = as.vector(Deviance.blockK5),
                               NNGPsequenFixedL = as.vector(Deviance.sequenK5), NNGPsequenVaryLj = as.vector(Deviance.sequenVaryLjK5))
fullGPfixedLpostDeviancesK5 <- ggplot(postDeviancesDFK5) + geom_line(aes(x = MCMCiter, y = fullGPfixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
fullGPfixedLpostDeviancesK5
NNGPblockFixedLpostDeviancesK5 <- ggplot(postDeviancesDFK5) + geom_line(aes(x = MCMCiter, y = NNGPblockFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPblockFixedLpostDeviancesK5
NNGPsequenFixedLpostDeviancesK5 <- ggplot(postDeviancesDFK5) + geom_line(aes(x = MCMCiter, y = NNGPsequenFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenFixedLpostDeviancesK5
NNGPsequenVaryLjpostDeviancesK5 <- ggplot(postDeviancesDFK5) + geom_line(aes(x = MCMCiter, y = NNGPsequenVaryLj)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenVaryLjpostDeviancesK5
postDeviancesDFK6 <- data.frame(MCMCiter = 1:NKeep, fullGPfixedL = as.vector(DevianceK6), NNGPblockFixedL = as.vector(Deviance.blockK6),
                               NNGPsequenFixedL = as.vector(Deviance.sequenK6), NNGPsequenVaryLj = as.vector(Deviance.sequenVaryLjK6))
fullGPfixedLpostDeviancesK6 <- ggplot(postDeviancesDFK6) + geom_line(aes(x = MCMCiter, y = fullGPfixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
fullGPfixedLpostDeviancesK6
NNGPblockFixedLpostDeviancesK6 <- ggplot(postDeviancesDFK6) + geom_line(aes(x = MCMCiter, y = NNGPblockFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPblockFixedLpostDeviancesK6
NNGPsequenFixedLpostDeviancesK6 <- ggplot(postDeviancesDFK6) + geom_line(aes(x = MCMCiter, y = NNGPsequenFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenFixedLpostDeviancesK6
NNGPsequenVaryLjpostDeviancesK6 <- ggplot(postDeviancesDFK6) + geom_line(aes(x = MCMCiter, y = NNGPsequenVaryLj)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenVaryLjpostDeviancesK6
postDeviancesDFK7 <- data.frame(MCMCiter = 1:NKeep, fullGPfixedL = as.vector(DevianceK7), NNGPblockFixedL = as.vector(Deviance.blockK7),
                               NNGPsequenFixedL = as.vector(Deviance.sequenK7), NNGPsequenVaryLj = as.vector(Deviance.sequenVaryLjK7))
fullGPfixedLpostDeviancesK7 <- ggplot(postDeviancesDFK7) + geom_line(aes(x = MCMCiter, y = fullGPfixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
fullGPfixedLpostDeviancesK7
NNGPblockFixedLpostDeviancesK7 <- ggplot(postDeviancesDFK7) + geom_line(aes(x = MCMCiter, y = NNGPblockFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPblockFixedLpostDeviancesK7
NNGPsequenFixedLpostDeviancesK7 <- ggplot(postDeviancesDFK7) + geom_line(aes(x = MCMCiter, y = NNGPsequenFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenFixedLpostDeviancesK7
NNGPsequenVaryLjpostDeviancesK7 <- ggplot(postDeviancesDFK7) + geom_line(aes(x = MCMCiter, y = NNGPsequenVaryLj)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenVaryLjpostDeviancesK7
ggarrange(fullGPfixedLpostDeviancesK3, fullGPfixedLpostDeviancesK4, 
          fullGPfixedLpostDeviancesK5, fullGPfixedLpostDeviancesK6,
          fullGPfixedLpostDeviancesK7, ggplot() + theme_void(),
          labels = c("A", "B", "C", "D", "E", ""), align = "hv",
          ncol = 2, nrow = 3)
ggsave("fullGPfixedLdiffK.png", width = 16, height = 24, units = "cm")
ggarrange(fullGPfixedLpostDeviancesK3, fullGPfixedLpostDeviancesK4, fullGPfixedLpostDeviancesK5, 
          fullGPfixedLpostDeviancesK6, fullGPfixedLpostDeviancesK7, ggplot() + theme_void(),
          labels = c("A", "B", "C", "D", "E", ""), align = "hv",
          ncol = 3, nrow = 2)
ggsave("fullGPfixedLdiffKsmall.png", width = 24, height = 16, units = "cm")
ggarrange(NNGPblockFixedLpostDeviancesK3, NNGPblockFixedLpostDeviancesK4, 
          NNGPblockFixedLpostDeviancesK5, NNGPblockFixedLpostDeviancesK6,
          NNGPblockFixedLpostDeviancesK7, ggplot() + theme_void(),
          labels = c("A", "B", "C", "D", "E", ""), align = "hv",
          ncol = 2, nrow = 3)
ggsave("NNGPblockFixedLdiffK.png", width = 16, height = 24, units = "cm")
ggarrange(NNGPblockFixedLpostDeviancesK3, NNGPblockFixedLpostDeviancesK4, NNGPblockFixedLpostDeviancesK5, 
          NNGPblockFixedLpostDeviancesK6, NNGPblockFixedLpostDeviancesK7, ggplot() + theme_void(),
          labels = c("A", "B", "C", "D", "E", ""), align = "hv",
          ncol = 3, nrow = 2)
ggsave("NNGPblockFixedLdiffKsmall.png", width = 24, height = 16, units = "cm")
ggarrange(NNGPsequenFixedLpostDeviancesK3, NNGPsequenFixedLpostDeviancesK4, 
          NNGPsequenFixedLpostDeviancesK5, NNGPsequenFixedLpostDeviancesK6,
          NNGPsequenFixedLpostDeviancesK7, ggplot() + theme_void(),
          labels = c("A", "B", "C", "D", "E", ""), align = "hv",
          ncol = 2, nrow = 3)
ggsave("NNGPsequenFixedLdiffK.png", width = 16, height = 24, units = "cm")
ggarrange(NNGPsequenFixedLpostDeviancesK3, NNGPsequenFixedLpostDeviancesK4, NNGPsequenFixedLpostDeviancesK5, 
          NNGPsequenFixedLpostDeviancesK6, NNGPsequenFixedLpostDeviancesK7, ggplot() + theme_void(),
          labels = c("A", "B", "C", "D", "E", ""), align = "hv",
          ncol = 3, nrow = 2)
ggsave("NNGPsequenFixedLdiffKsmall.png", width = 24, height = 16, units = "cm")
ggarrange(NNGPsequenVaryLjpostDeviancesK3, NNGPsequenVaryLjpostDeviancesK4, 
          NNGPsequenVaryLjpostDeviancesK5, NNGPsequenVaryLjpostDeviancesK6,
          NNGPsequenVaryLjpostDeviancesK7, ggplot() + theme_void(),
          labels = c("A", "B", "C", "D", "E", ""), align = "hv",
          ncol = 2, nrow = 3)
ggsave("NNGPsequenVaryLjDiffK.png", width = 16, height = 24, units = "cm")
ggarrange(NNGPsequenVaryLjpostDeviancesK3, NNGPsequenVaryLjpostDeviancesK4, NNGPsequenVaryLjpostDeviancesK5, 
          NNGPsequenVaryLjpostDeviancesK6, NNGPsequenVaryLjpostDeviancesK7, ggplot() + theme_void(),
          labels = c("A", "B", "C", "D", "E", ""), align = "hv",
          ncol = 3, nrow = 2)
ggsave("NNGPsequenVaryLjDiffKsmall.png", width = 24, height = 16, units = "cm")
# it seems that in general, a smaller k leads to better comprehensive Diags for fullGPfixedL and NNGPsequenFixedL (comparable for K = 3 and K = 4 fullGPfixedL)
# for NNGPblockFixedL Diags, k = 3 better than k = 4, k = 5 better than k = 4, k = 5 better than k = 6 better than k = 7; agrees with posterior deviances plots
# NNGPblockFixedL Diags continued k = 3 (1) better than k = 5 (2); k = 6 (3) better than k = 4 (4) better than k = 7 (5)
# for NNGPsequenVaryLj Diags, k = 3 better than k = 4 better than k = 5; k = 7, k = 6 better than k = 5; k = 7 slightly better than k = 6 overall (worse for dic, pd, p_waic_1); 
# NNGPsequenVaryLj Diags continued k = 4 better than k = 6 (except for p_waic and p_waic_1) and k = 7 (except for p_waic); agrees with posterior deviances plots

==> spatempBFA/simu/appen/sensAnalysis/setting1K5combined.R <==
rm(list=ls())
library(mvtnorm)
library(fields)
library(spatempBFA)
library(coda)
K <- 5
O <- 1
L <- 50
M <- 225
LjVec <- rep(min(50, M), K)
sqrootM <- 15
Nu <- 100
Time <- 1:Nu
TimeDist <- as.matrix(dist(Time))
APsi = 0.1; BPsi = 4.5
set.seed(29)
### 1) actual sigma^2(i,o) (for i=1,2,...,M and o=1) values
sigma2 <- 0.01
### 2) actual psi value
psi <- 2.3
### 3) actual kappa value
kappa <- 0.7
### 4) actual Upsilon(K\times K)
tempMat <- matrix(runif(K*K,0,1),K,K)
Upsilon <- t(tempMat)%*%tempMat
### 5) actual rho value
rho <- 0.8
D <- rdist(expand.grid(1:sqrootM, 1:sqrootM))
Frho <- exp(-rho*D)
### 6) actual Eta (c(Eta_1,...,Eta_T)) (vec of length Nu*K)
Hpsi <- exp(-psi*TimeDist)
Eta <- rmvnorm(1, mean=rep(0, Nu*K), sigma=kronecker(Hpsi, Upsilon))
## Y~0 (P=0) so no need to sample Beta; all familyInd=0 (all normal) so no need to sample Y
maxL <- 10
LStarJ <- sample(maxL, size=K, replace=T)
### 7) actual alpha
Alpha <- list()
for(j in 1:K) {
  Alpha[[j]] <-  t(rmvnorm(LStarJ[j], mean=rep(0,M*O), sigma=kappa*Frho))
  #every list index an M by L_j matrix 
}
w <- list()
for(j in 1:K){
  w[[j]] <- pnorm(Alpha[[j]])
  Lj <- LStarJ[j]
  w[[j]][,Lj] <- rep(1, M)
  temp <- rep(1, M)
  for(l in 1:Lj){
    w[[j]][,l] <- w[[j]][,l]*temp
    if(l<Lj) {temp <- temp * pnorm(Alpha[[j]][,l], lower.tail = FALSE)}
  }
}
### 8) actual Xi
Xi <- matrix(1, M, K)
for(j in 1:K){
  Lj <- LStarJ[j]
  for(i in 1:M){
    Xi[i,j] <- sample(Lj, size=1, prob=w[[j]][i,])
  }
}
### 9) actual Delta
a1=1; a2=10
Delta <- sapply(c(a1,rep(a2,(K-1))), rgamma, n=1, rate=1)
#Tau <- cumprod(Delta)
### 10) actual Theta
Theta <- list()
for(j in 1:K){
  Theta[[j]] <- rnorm(LStarJ[j], 0, sd=sqrt(1/Delta[j])) #vector of length Lj
}
Lambda <- matrix(0, M*O, K)
for(j in 1:K){
  Lambda[,j] = Theta[[j]][Xi[,j]]
}

Sigma.NuMO <- rnorm(Nu * M * O, sd = sqrt(sigma2))
EtaMat <- matrix(Eta, K, Nu)
meanMat <- Lambda%*%EtaMat #M*O\times Nu
Yobs <- as.vector(meanMat) + Sigma.NuMO
dat <- data.frame(Y = Yobs)
### setting 1
Hypers <- list(Sigma2 = list(A = 1, B = 1), 
               Delta = list(A1 = 1, A2 = 1),
               Rho = list(ARho = 0.1, BRho = 1),
               Kappa = list(SmallUpsilon = O + 1, BigTheta = diag(O)),
               Psi = list(APsi = APsi, BPsi = BPsi),
               Upsilon = list(Zeta = K + 1, Omega = diag(K)))
# ### setting 2
# Hypers <- list(Sigma2 = list(A = 1, B = 1), 
#                Delta = list(A1 = 1, A2 = 1),
#                Rho = list(ARho = 1, BRho = 2),
#                Kappa = list(SmallUpsilon = O + 1, BigTheta = diag(O)),
#                Psi = list(APsi = 1, BPsi = 2),
#                Upsilon = list(Zeta = K + 1, Omega = diag(K)))
# ### setting 3
# Hypers <- list(Sigma2 = list(A = 1, B = 1), 
#                Delta = list(A1 = 1, A2 = 1),
#                Rho = list(ARho = 0.1, BRho = 1),
#                Kappa = list(SmallUpsilon = O + 1, BigTheta = 0.1 * diag(O)),
#                Psi = list(APsi = APsi, BPsi = BPsi),
#                Upsilon = list(Zeta = K + 1, Omega = 0.1 * diag(K)))
# ### setting 4
# Hypers <- list(Sigma2 = list(A = 0.1, B = 1), 
#                Delta = list(A1 = 1, A2 = 1),
#                Rho = list(ARho = 0.1, BRho = 1),
#                Kappa = list(SmallUpsilon = O + 1, BigTheta = diag(O)),
#                Psi = list(APsi = APsi, BPsi = BPsi),
#                Upsilon = list(Zeta = K + 1, Omega = diag(K)))
# ### setting 5
# Hypers <- list(Sigma2 = list(A = 1, B = 1), 
#                Delta = list(A1 = 1, A2 = 2),
#                Rho = list(ARho = 0.1, BRho = 1),
#                Kappa = list(SmallUpsilon = O + 1, BigTheta = diag(O)),
#                Psi = list(APsi = APsi, BPsi = BPsi),
#                Upsilon = list(Zeta = K + 1, Omega = diag(K)))


MCMC <- list(NBurn = 90000, NSims = 10000, NThin = 2, NPilot = 5)

Sys.time()
regFixedL.simu <- bfaFixedL(Y ~ 0, data = dat, dist = D, time = Time,  K = K, 
                            starting = NULL, hypers = Hypers, tuning = NULL, mcmc = MCMC,
                            L = L,
                            family = "normal",
                            temporal.structure = "exponential",
                            spatial.structure = "continuous",
                            seed = 29, 
                            gamma.shrinkage = TRUE,
                            include.time = TRUE,
                            include.space = TRUE,
                            clustering = TRUE,
                            seasonPeriod = 1, 
                            equalTimeDist = TRUE,
                            spatApprox = FALSE, 
                            alphaMethod = "block", 
                            h = 15, 
                            storeSpatPredPara = FALSE,
                            storeWeights = FALSE,
                            alphasWeightsToFiles = FALSE) 
Sys.time()
regFixedL.simu$runtime
save(regFixedL.simu, file="regFixedL50simuT100M225K5Iter100000.RData")
# GibbsStepTimeFixedLfullGP <- regFixedL.simu$GibbsStepTime
# save(GibbsStepTimeFixedLfullGP, file = "GibbsStepTimeFixedLfullGP.RData")
Diags <- diagnostics(regFixedL.simu, diags = c("dic", "dinf", "meanIC", "waic"), keepDeviance = TRUE)
save(Diags, file = "regFixedL50simuT100M225K5Iter100000Diags.RData")
Deviance <- as.mcmc(Diags$deviance)
save(Deviance, file = "regFixedL50simuT100M225K5Iter100000Deviance.RData")

Sys.time()
regFixedL.simu.block <- bfaFixedL(Y ~ 0, data = dat, dist = D, time = Time,  K = K, 
                                  starting = NULL, hypers = Hypers, tuning = NULL, mcmc = MCMC,
                                  L = L,
                                  family = "normal",
                                  temporal.structure = "exponential",
                                  spatial.structure = "continuous",
                                  seed = 29, 
                                  gamma.shrinkage = TRUE,
                                  include.time = TRUE,
                                  include.space = TRUE,
                                  clustering = TRUE,
                                  seasonPeriod = 1, 
                                  equalTimeDist = TRUE,
                                  spatApprox = TRUE, 
                                  alphaMethod = "block", 
                                  h = 15,
                                  storeSpatPredPara = FALSE,
                                  storeWeights = FALSE,
                                  alphasWeightsToFiles = FALSE) 
Sys.time()
regFixedL.simu.block$runtime
save(regFixedL.simu.block, file="regFixedL50simuBlockT100M225K5Iter100000.RData")
# GibbsStepTimeFixedLblock <- regFixedL.simu.block$GibbsStepTime
# save(GibbsStepTimeFixedLblock, file = "GibbsStepTimeFixedLblock.RData")
Diags.block <- diagnostics(regFixedL.simu.block, diags = c("dic", "dinf", "meanIC", "waic"), keepDeviance = TRUE)
save(Diags.block, file = "regFixedL50simuBlockT100M225K5Iter100000Diags.RData")
Deviance.block <- as.mcmc(Diags.block$deviance)
save(Deviance.block, file = "regFixedL50simuBlockT100M225K5Iter100000Deviance.RData")

Sys.time()
regFixedL.simu.sequen <- bfaFixedL(Y ~ 0, data = dat, dist = D, time = Time,  K = K, 
                                   starting = NULL, hypers = Hypers, tuning = NULL, mcmc = MCMC,
                                   L = L,
                                   family = "normal",
                                   temporal.structure = "exponential",
                                   spatial.structure = "continuous",
                                   seed = 29, 
                                   gamma.shrinkage = TRUE,
                                   include.time = TRUE,
                                   include.space = TRUE,
                                   clustering = TRUE,
                                   seasonPeriod = 1, 
                                   equalTimeDist = TRUE,
                                   spatApprox = TRUE, 
                                   alphaMethod = "sequential", 
                                   h = 15, 
                                   storeSpatPredPara = FALSE,
                                   storeWeights = FALSE,
                                   alphasWeightsToFiles = FALSE) 
Sys.time()
save(regFixedL.simu.sequen, file="regFixedL50simuSequenT100M225K5Iter100000.RData")
regFixedL.simu.sequen$runtime
# GibbsStepTimeFixedLsequen <- regFixedL.simu.sequen$GibbsStepTime
# save(GibbsStepTimeFixedLsequen, file = "GibbsStepTimeFixedLsequen.RData")
Diags.sequen <- diagnostics(regFixedL.simu.sequen, diags = c("dic", "dinf", "meanIC", "waic"), keepDeviance = TRUE)
save(Diags.sequen, file = "regFixedL50simuSequenT100M225K5Iter100000Diags.RData")
Deviance.sequen <- as.mcmc(Diags.sequen$deviance)
save(Deviance.sequen, file = "regFixedL50simuSequenT100M225K5Iter100000Deviance.RData")

Sys.time()
regVaryLj.simu.sequen <- bfaVaryingLjs(Y ~ 0, data = dat, dist = D, time = Time,  K = K, LjVec = LjVec,
                                       starting = NULL, hypers = Hypers, tuning = NULL, mcmc = MCMC,
                                       family = "normal",
                                       temporal.structure = "exponential",
                                       spatial.structure = "continuous",
                                       seed = 29, 
                                       gamma.shrinkage = TRUE,
                                       include.time = TRUE,
                                       include.space = TRUE,
                                       seasonPeriod = 1, 
                                       equalTimeDist = TRUE,
                                       spatApprox = TRUE, 
                                       alphaSequen = TRUE, 
                                       h = 15,
                                       storeSpatPredPara = FALSE, 
                                       storeWeights = FALSE) 
Sys.time()
save(regVaryLj.simu.sequen, file="regVaryLjSimuSequenT100M225K5Iter100000.RData")
regVaryLj.simu.sequen$runtime
# GibbsStepTimeVaryLjSequen <- regVaryLj.simu.sequen$GibbsStepTime
# save(GibbsStepTimeVaryLjSequen, file = "GibbsStepTimeVaryLjSequen.RData")
Diags.sequenVaryLj <- diagnostics(regVaryLj.simu.sequen, diags = c("dic", "dinf", "meanIC", "waic"), keepDeviance = TRUE)
save(Diags.sequenVaryLj, file = "regVaryLjSimuSequenT100M225K5Iter100000Diags.RData")
Deviance.sequenVaryLj <- as.mcmc(Diags.sequenVaryLj$deviance)
save(Deviance.sequenVaryLj, file = "regVaryLjSimuSequenT100M225K5Iter100000Deviance.RData")




rm(list=ls())
library(tidyverse)
library(ggpubr)
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/first paper/spatempBFA"
setwd(paste0(projDirec, "/simu/appen/sensAnalysis/diffHyperPara"))
setwd("setting1")
load("regFixedL50simuT100M225K5Iter100000Diags.RData")
load("regFixedL50simuT100M225K5Iter100000Deviance.RData") # Deviance
load("regFixedL50simuBlockT100M225K5Iter100000Diags.RData")
load("regFixedL50simuBlockT100M225K5Iter100000Deviance.RData") # Deviance.block
load("regFixedL50simuSequenT100M225K5Iter100000Diags.RData")
load("regFixedL50simuSequenT100M225K5Iter100000Deviance.RData") # Deviance.sequen
load("regVaryLjSimuSequenT100M225K5Iter100000Diags.RData")
load("regVaryLjSimuSequenT100M225K5Iter100000Deviance.RData") # Deviance.sequenVaryLj
NKeep <- 5000
postDeviancesDF <- data.frame(MCMCiter = 1:NKeep, fullGPfixedL = as.vector(Deviance), NNGPblockFixedL = as.vector(Deviance.block),
                              NNGPsequenFixedL = as.vector(Deviance.sequen), NNGPsequenVaryLj = as.vector(Deviance.sequenVaryLj))
fullGPfixedLpostDeviances <- ggplot(postDeviancesDF) + geom_line(aes(x = MCMCiter, y = fullGPfixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
fullGPfixedLpostDeviances
NNGPblockFixedLpostDeviances <- ggplot(postDeviancesDF) + geom_line(aes(x = MCMCiter, y = NNGPblockFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPblockFixedLpostDeviances
NNGPsequenFixedLpostDeviances <- ggplot(postDeviancesDF) + geom_line(aes(x = MCMCiter, y = NNGPsequenFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenFixedLpostDeviances
NNGPsequenVaryLjpostDeviances <- ggplot(postDeviancesDF) + geom_line(aes(x = MCMCiter, y = NNGPsequenVaryLj)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenVaryLjpostDeviances
ggarrange(fullGPfixedLpostDeviances, NNGPblockFixedLpostDeviances, 
          NNGPsequenFixedLpostDeviances, NNGPsequenVaryLjpostDeviances,
          labels = c("A", "B", "C", "D"), align = "hv",
          ncol = 2, nrow = 2)
ggsave("diffHyPerParaSetting1postDeviances.png", width = 16, height = 16, units = "cm")






==> spatempBFA/simu/appen/spatClustering/designedClusteringSimu.R <==
############################# 4 models: fullGPfixedL, NNGPblockFixedL, NNGPsequenFixedL, NNGPsequenVaryLj
#rm(list=ls())
numSpatOverallGroups <- 2
N <- 100
M <- 100
K <- 2
O <- 1
L <- min(10, M)
LjVec <- rep(min(10, M), K)
sqrootM <- 10
Nu <- 30
Time <- 1:Nu
TimeDist <- as.matrix(dist(Time))
APsi = 0.1; BPsi = 4.5
library(mvtnorm)
library(fields)
library(spatempBFA)
set.seed(29)
nkeep10RandIndex <- nkeep100RandIndex <- nkeep1000RandIndex <- matrix(0, N, 4)
models <- c("fullGPfixedL", "NNGPblockFixedL", "NNGPsequenFixedL", "NNGPsequenVaryLj")
colnames(nkeep10RandIndex) <- colnames(nkeep100RandIndex) <- colnames(nkeep1000RandIndex) <- models
nkeep10AccuRatio <- nkeep100AccuRatio <- nkeep1000AccuRatio <- matrix(0, N, 4)
colnames(nkeep10AccuRatio) <- colnames(nkeep100AccuRatio) <- colnames(nkeep1000AccuRatio) <- models
calcGroup1 <- function(row, col, sqrootM){
  return((row - 1)*sqrootM + col)
}
calcRandIndex <- function(predictedCluster, actualGroup, numObs){
  denominator <- numObs * (numObs-1) / 2
  numerator <- denominator
  for (i in 1:(numObs-1)){
    for (j in (i + 1):numObs){
      if ( (predictedCluster[i]==predictedCluster[j]) + (actualGroup[i]==actualGroup[j]) == 1) numerator = numerator - 1
    }
  }
  randIndex <- numerator / denominator
  return(randIndex)
}
calcAccuRatio <- function(predictedCluster, actualGroup, numObs){
  #actualGroup is spatGroupOverall; numObs is M
  actualGroupsPoss1 = factor(actualGroup, labels=c(1,2))
  actualGroupsPoss2 = factor(actualGroup, labels=c(2,1))
  accuRatio <- max(sum(predictedCluster==actualGroupsPoss1), sum(predictedCluster==actualGroupsPoss2))/numObs 
  return(accuRatio)
}

for(n in 1:N){
  print(Sys.time())
  print(paste("n = ", n, sep = ""))
  sigma2 <- 0.01 # actual sigma^2(i,o) (for i=1,2,...,M and o=1) values
  psi <- 2.3
  kappa <- 0.7
  tempMat <- matrix(runif(K*K,0,1), K, K)
  Upsilon <- t(tempMat)%*%tempMat
  rho <- 0.8
  D <- rdist(expand.grid(1:sqrootM, 1:sqrootM))
  Frho <- exp(-rho*D)
  Hpsi <- exp(-psi*TimeDist)
  Eta <- rmvnorm(1, mean=rep(0, Nu*K), sigma=kronecker(Hpsi, Upsilon)) # actual Eta (c(Eta_1,...,Eta_T)) (vec of length Nu*K)
  Lambda <- matrix(5, M * O, K)
  theta2j <- c(10, -10)
  rowColInd <- expand.grid(2:8, 2:8)
  whichGroup1 <- mapply(calcGroup1, rowColInd[,2], rowColInd[,1], sqrootM = sqrootM)
  spatGroupOverall <- rep(2,M)
  spatGroupOverall[whichGroup1] <- 1
  #matrix(spatGroupOverall, 10, 10)
  Lambda[,2] = theta2j[spatGroupOverall]
  Hypers <- list(Sigma2 = list(A = 1, B = 1), Rho = list(ARho=0.1, BRho=1),
                 Kappa = list(SmallUpsilon = O + 1, BigTheta = diag(O)),
                 Psi = list(APsi = APsi, BPsi = BPsi),
                 Upsilon = list(Zeta = K + 1, Omega = diag(K)))
  MCMC <- list(NBurn = 20000, NSims = 10000, NThin = 2, NPilot = 5)
  Sigma.NuMO <- rnorm(Nu * M * O, sd = sqrt(sigma2))
  EtaMat <- matrix(Eta, K, Nu)
  meanMat <- Lambda%*%EtaMat #M*O\times Nu
  Yobs <- as.vector(meanMat) + Sigma.NuMO
  dat <- data.frame(Y = Yobs)
  
  regFixedL.simu <- bfaFixedL(Y ~ 0, data = dat, dist = D, time = Time,  K = K, 
                              starting = NULL, hypers = Hypers, tuning = NULL, mcmc = MCMC,
                              L = L,
                              family = "normal",
                              temporal.structure = "exponential",
                              spatial.structure = "continuous",
                              seed = 29, 
                              gamma.shrinkage = TRUE,
                              include.time = TRUE,
                              include.space = TRUE,
                              clustering = TRUE,
                              seasonPeriod = 1, 
                              equalTimeDist = TRUE,
                              spatApprox = FALSE, 
                              alphaMethod = "block", 
                              h = 15, 
                              storeSpatPredPara = TRUE,
                              storeWeights = TRUE,
                              alphasWeightsToFiles = FALSE) 
  #save(regFixedL.simu, file = paste("regFixedL.simu", n, "RData", sep = "."))
  clusFixedL10 <- clusteringFixedL(regFixedL.simu, o = 1, nkeep = 10, nCent = numSpatOverallGroups)
  clusFixedL100 <- clusteringFixedL(regFixedL.simu, o = 1, nkeep = 100, nCent = numSpatOverallGroups)
  clusFixedL1000 <- clusteringFixedL(regFixedL.simu, o = 1, nkeep = 1000, nCent = numSpatOverallGroups)
  nkeep10RandIndex[n, 1] <- calcRandIndex(predictedCluster = clusFixedL10$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep100RandIndex[n, 1] <- calcRandIndex(predictedCluster = clusFixedL100$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep1000RandIndex[n, 1] <- calcRandIndex(predictedCluster = clusFixedL1000$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep10AccuRatio[n, 1] <- calcAccuRatio(predictedCluster = clusFixedL10$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep100AccuRatio[n, 1] <- calcAccuRatio(predictedCluster = clusFixedL100$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep1000AccuRatio[n, 1] <- calcAccuRatio(predictedCluster = clusFixedL1000$cluster, actualGroup = spatGroupOverall, numObs = M)
  
  regFixedL.simu.block <- bfaFixedL(Y ~ 0, data = dat, dist = D, time = Time,  K = K, 
                                    starting = NULL, hypers = Hypers, tuning = NULL, mcmc = MCMC,
                                    L = L,
                                    family = "normal",
                                    temporal.structure = "exponential",
                                    spatial.structure = "continuous",
                                    seed = 29, 
                                    gamma.shrinkage = TRUE,
                                    include.time = TRUE,
                                    include.space = TRUE,
                                    clustering = TRUE,
                                    seasonPeriod = 1, 
                                    equalTimeDist = TRUE,
                                    spatApprox = TRUE, 
                                    alphaMethod = "block", 
                                    h = 15, 
                                    storeSpatPredPara = TRUE,
                                    storeWeights = TRUE,
                                    alphasWeightsToFiles = FALSE) 
  #save(regFixedL.simu.block, file = paste("regFixedL.simu.block", n, "RData", sep = "."))
  clusFixedLblock10 <- clusteringFixedL(regFixedL.simu.block, o = 1, nkeep = 10, nCent = numSpatOverallGroups)
  clusFixedLblock100 <- clusteringFixedL(regFixedL.simu.block, o = 1, nkeep = 100, nCent = numSpatOverallGroups)
  clusFixedLblock1000 <- clusteringFixedL(regFixedL.simu.block, o = 1, nkeep = 1000, nCent = numSpatOverallGroups)
  nkeep10RandIndex[n, 2] <- calcRandIndex(predictedCluster = clusFixedLblock10$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep100RandIndex[n, 2] <- calcRandIndex(predictedCluster = clusFixedLblock100$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep1000RandIndex[n, 2] <- calcRandIndex(predictedCluster = clusFixedLblock1000$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep10AccuRatio[n, 2] <- calcAccuRatio(predictedCluster = clusFixedLblock10$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep100AccuRatio[n, 2] <- calcAccuRatio(predictedCluster = clusFixedLblock100$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep1000AccuRatio[n, 2] <- calcAccuRatio(predictedCluster = clusFixedLblock1000$cluster, actualGroup = spatGroupOverall, numObs = M)
  
  regFixedL.simu.sequen <- bfaFixedL(Y ~ 0, data = dat, dist = D, time = Time,  K = K, 
                                     starting = NULL, hypers = Hypers, tuning = NULL, mcmc = MCMC,
                                     L = L,
                                     family = "normal",
                                     temporal.structure = "exponential",
                                     spatial.structure = "continuous",
                                     seed = 29, 
                                     gamma.shrinkage = TRUE,
                                     include.time = TRUE,
                                     include.space = TRUE,
                                     clustering = TRUE,
                                     seasonPeriod = 1, 
                                     equalTimeDist = TRUE,
                                     spatApprox = TRUE, 
                                     alphaMethod = "sequential", 
                                     h = 15, 
                                     storeSpatPredPara = TRUE,
                                     storeWeights = TRUE,
                                     alphasWeightsToFiles = FALSE) 
  #save(regFixedL.simu.sequen, file = paste("regFixedL.simu.sequen", n, "RData", sep = "."))
  clusFixedLsequen10 <- clusteringFixedL(regFixedL.simu.sequen, o = 1, nkeep = 10, nCent = numSpatOverallGroups)
  clusFixedLsequen100 <- clusteringFixedL(regFixedL.simu.sequen, o = 1, nkeep = 100, nCent = numSpatOverallGroups)
  clusFixedLsequen1000 <- clusteringFixedL(regFixedL.simu.sequen, o = 1, nkeep = 1000, nCent = numSpatOverallGroups)
  nkeep10RandIndex[n, 3] <- calcRandIndex(predictedCluster = clusFixedLsequen10$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep100RandIndex[n, 3] <- calcRandIndex(predictedCluster = clusFixedLsequen100$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep1000RandIndex[n, 3] <- calcRandIndex(predictedCluster = clusFixedLsequen1000$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep10AccuRatio[n, 3] <- calcAccuRatio(predictedCluster = clusFixedLsequen10$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep100AccuRatio[n, 3] <- calcAccuRatio(predictedCluster = clusFixedLsequen100$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep1000AccuRatio[n, 3] <- calcAccuRatio(predictedCluster = clusFixedLsequen1000$cluster, actualGroup = spatGroupOverall, numObs = M)
  
  regVaryLj.simu.sequen <- bfaVaryingLjs(Y ~ 0, data = dat, dist = D, time = Time,  K = K,
                                         starting = NULL, hypers = Hypers, tuning = NULL, mcmc = MCMC,
                                         LjVec = LjVec,
                                         family = "normal",
                                         temporal.structure = "exponential",
                                         spatial.structure = "continuous",
                                         seed = 29, 
                                         gamma.shrinkage = TRUE,
                                         include.time = TRUE,
                                         include.space = TRUE,
                                         seasonPeriod = 1, 
                                         equalTimeDist = TRUE,
                                         spatApprox = TRUE, 
                                         alphaSequen = TRUE, 
                                         h = 15,
                                         storeSpatPredPara = TRUE, 
                                         storeWeights = TRUE) 
  #save(regVaryLj.simu.sequen, file = paste("regVaryLj.simu.sequen", n, "RData", sep = "."))
  clusVaryLj10 <- clusteringVaryLj(regVaryLj.simu.sequen, o = 1, nkeep = 10, nCent = numSpatOverallGroups)
  clusVaryLj100 <- clusteringVaryLj(regVaryLj.simu.sequen, o = 1, nkeep = 100, nCent = numSpatOverallGroups)
  clusVaryLj1000 <- clusteringVaryLj(regVaryLj.simu.sequen, o = 1, nkeep = 1000, nCent = numSpatOverallGroups)
  nkeep10RandIndex[n, 4] <- calcRandIndex(predictedCluster = clusVaryLj10$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep100RandIndex[n, 4] <- calcRandIndex(predictedCluster = clusVaryLj100$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep1000RandIndex[n, 4] <- calcRandIndex(predictedCluster = clusVaryLj1000$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep10AccuRatio[n, 4] <- calcAccuRatio(predictedCluster = clusVaryLj10$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep100AccuRatio[n, 4] <- calcAccuRatio(predictedCluster = clusVaryLj100$cluster, actualGroup = spatGroupOverall, numObs = M)
  nkeep1000AccuRatio[n, 4] <- calcAccuRatio(predictedCluster = clusVaryLj1000$cluster, actualGroup = spatGroupOverall, numObs = M)
}
save(nkeep10RandIndex, file = "nkeep10RandIndexMat_designedClustering.RData")
save(nkeep100RandIndex, file = "nkeep100RandIndexMat_designedClustering.RData")
save(nkeep1000RandIndex, file = "nkeep1000RandIndexMat_designedClustering.RData")
save(nkeep10AccuRatio, file = "nkeep10AccuRatioMat_designedClustering.RData")
save(nkeep100AccuRatio, file = "nkeep100AccuRatioMat_designedClustering.RData")
save(nkeep1000AccuRatio, file = "nkeep1000AccuRatioMat_designedClustering.RData")


==> spatempBFA/simu/appen/spatClustering/exDesignedClusteringSimu.R <==
############################# 4 models: fullGPfixedL, NNGPblockFixedL, NNGPsequenFixedL, NNGPsequenVaryLj
#rm(list=ls())
numSpatOverallGroups <- 2
M <- 100
K <- 2
O <- 1
L <- min(10, M)
LjVec <- rep(min(10, M), K)
sqrootM <- 10
Nu <- 30
Time <- 1:Nu
TimeDist <- as.matrix(dist(Time))
APsi = 0.1; BPsi = 4.5
library(mvtnorm)
library(fields)
library(spatempBFA)
set.seed(29)
fittedClusGpMat <- matrix(0, M, 4*3)
models <- c("fullGPfixedL", "NNGPblockFixedL", "NNGPsequenFixedL", "NNGPsequenVaryLj")
weightsNumIter <- c(10, 100, 1000)
ind <- expand.grid(1:3, 1:4)
colnames(fittedClusGpMat) <- paste0(models[ind[,2]], weightsNumIter[ind[,1]], "iterWeights")
calcGroup1 <- function(row, col, sqrootM){
  return((row - 1)*sqrootM + col)
}

print(Sys.time())
sigma2 <- 0.01 # actual sigma^2(i,o) (for i=1,2,...,M and o=1) values
psi <- 2.3
kappa <- 0.7
tempMat <- matrix(runif(K*K,0,1), K, K)
Upsilon <- t(tempMat)%*%tempMat
rho <- 0.8
D <- rdist(expand.grid(1:sqrootM, 1:sqrootM))
Frho <- exp(-rho*D)
Hpsi <- exp(-psi*TimeDist)
Eta <- rmvnorm(1, mean=rep(0, Nu*K), sigma=kronecker(Hpsi, Upsilon)) # actual Eta (c(Eta_1,...,Eta_T)) (vec of length Nu*K)
Lambda <- matrix(5, M * O, K)
theta2j <- c(10, -10)
rowColInd <- expand.grid(2:8, 2:8)
whichGroup1 <- mapply(calcGroup1, rowColInd[,2], rowColInd[,1], sqrootM = sqrootM)
spatGroupOverall <- rep(2,M)
spatGroupOverall[whichGroup1] <- 1
#matrix(spatGroupOverall, 10, 10)
Lambda[,2] = theta2j[spatGroupOverall]
Hypers <- list(Sigma2 = list(A = 1, B = 1), Rho = list(ARho=0.1, BRho=1),
               Kappa = list(SmallUpsilon = O + 1, BigTheta = diag(O)),
               Psi = list(APsi = APsi, BPsi = BPsi),
               Upsilon = list(Zeta = K + 1, Omega = diag(K)))
MCMC <- list(NBurn = 20000, NSims = 10000, NThin = 2, NPilot = 5)
Sigma.NuMO <- rnorm(Nu * M * O, sd = sqrt(sigma2))
EtaMat <- matrix(Eta, K, Nu)
meanMat <- Lambda%*%EtaMat #M*O\times Nu
Yobs <- as.vector(meanMat) + Sigma.NuMO
dat <- data.frame(Y = Yobs)
  
regFixedL.simu <- bfaFixedL(Y ~ 0, data = dat, dist = D, time = Time,  K = K, 
                            starting = NULL, hypers = Hypers, tuning = NULL, mcmc = MCMC,
                            L = L,
                            family = "normal",
                            temporal.structure = "exponential",
                            spatial.structure = "continuous",
                            seed = 29, 
                            gamma.shrinkage = TRUE,
                            include.time = TRUE,
                            include.space = TRUE,
                            clustering = TRUE,
                            seasonPeriod = 1, 
                            equalTimeDist = TRUE,
                            spatApprox = FALSE, 
                            alphaMethod = "block", 
                            h = 15, 
                            storeSpatPredPara = TRUE,
                            storeWeights = TRUE,
                            alphasWeightsToFiles = FALSE) 
save(regFixedL.simu, file = paste("exSpatClustering", "regFixedL.simu", "RData", sep = "."))
clusFixedL10 <- clusteringFixedL(regFixedL.simu, o = 1, nkeep = 10, nCent = numSpatOverallGroups)
fittedClusGpMat[,1] <- clusFixedL10$cluster
clusFixedL100 <- clusteringFixedL(regFixedL.simu, o = 1, nkeep = 100, nCent = numSpatOverallGroups)
fittedClusGpMat[,2] <- clusFixedL100$cluster
clusFixedL1000 <- clusteringFixedL(regFixedL.simu, o = 1, nkeep = 1000, nCent = numSpatOverallGroups)
fittedClusGpMat[,3] <- clusFixedL1000$cluster
  
regFixedL.simu.block <- bfaFixedL(Y ~ 0, data = dat, dist = D, time = Time,  K = K, 
                                  starting = NULL, hypers = Hypers, tuning = NULL, mcmc = MCMC,
                                  L = L,
                                  family = "normal",
                                  temporal.structure = "exponential",
                                  spatial.structure = "continuous",
                                  seed = 29, 
                                  gamma.shrinkage = TRUE,
                                  include.time = TRUE,
                                  include.space = TRUE,
                                  clustering = TRUE,
                                  seasonPeriod = 1, 
                                  equalTimeDist = TRUE,
                                  spatApprox = TRUE, 
                                  alphaMethod = "block", 
                                  h = 15, 
                                  storeSpatPredPara = TRUE,
                                  storeWeights = TRUE,
                                  alphasWeightsToFiles = FALSE) 
save(regFixedL.simu.block, file = paste("exSpatClustering", "regFixedL.simu.block", "RData", sep = "."))
clusFixedLblock10 <- clusteringFixedL(regFixedL.simu.block, o = 1, nkeep = 10, nCent = numSpatOverallGroups)
fittedClusGpMat[,4] <- clusFixedLblock10$cluster
clusFixedLblock100 <- clusteringFixedL(regFixedL.simu.block, o = 1, nkeep = 100, nCent = numSpatOverallGroups)
fittedClusGpMat[,5] <- clusFixedLblock100$cluster
clusFixedLblock1000 <- clusteringFixedL(regFixedL.simu.block, o = 1, nkeep = 1000, nCent = numSpatOverallGroups)
fittedClusGpMat[,6] <- clusFixedLblock1000$cluster

regFixedL.simu.sequen <- bfaFixedL(Y ~ 0, data = dat, dist = D, time = Time,  K = K, 
                                   starting = NULL, hypers = Hypers, tuning = NULL, mcmc = MCMC,
                                   L = L,
                                   family = "normal",
                                   temporal.structure = "exponential",
                                   spatial.structure = "continuous",
                                   seed = 29, 
                                   gamma.shrinkage = TRUE,
                                   include.time = TRUE,
                                   include.space = TRUE,
                                   clustering = TRUE,
                                   seasonPeriod = 1, 
                                   equalTimeDist = TRUE,
                                   spatApprox = TRUE, 
                                   alphaMethod = "sequential", 
                                   h = 15, 
                                   storeSpatPredPara = TRUE,
                                   storeWeights = TRUE,
                                   alphasWeightsToFiles = FALSE) 
save(regFixedL.simu.sequen, file = paste("exSpatClustering", "regFixedL.simu.sequen", "RData", sep = "."))
clusFixedLsequen10 <- clusteringFixedL(regFixedL.simu.sequen, o = 1, nkeep = 10, nCent = numSpatOverallGroups)
fittedClusGpMat[,7] <- clusFixedLsequen10$cluster
clusFixedLsequen100 <- clusteringFixedL(regFixedL.simu.sequen, o = 1, nkeep = 100, nCent = numSpatOverallGroups)
fittedClusGpMat[,8] <- clusFixedLsequen100$cluster
clusFixedLsequen1000 <- clusteringFixedL(regFixedL.simu.sequen, o = 1, nkeep = 1000, nCent = numSpatOverallGroups)
fittedClusGpMat[,9] <- clusFixedLsequen1000$cluster
  
regVaryLj.simu.sequen <- bfaVaryingLjs(Y ~ 0, data = dat, dist = D, time = Time,  K = K,
                                       starting = NULL, hypers = Hypers, tuning = NULL, mcmc = MCMC,
                                       LjVec = LjVec,
                                       family = "normal",
                                       temporal.structure = "exponential",
                                       spatial.structure = "continuous",
                                       seed = 29, 
                                       gamma.shrinkage = TRUE,
                                       include.time = TRUE,
                                       include.space = TRUE,
                                       seasonPeriod = 1, 
                                       equalTimeDist = TRUE,
                                       spatApprox = TRUE, 
                                       alphaSequen = TRUE, 
                                       h = 15,
                                       storeSpatPredPara = TRUE, 
                                       storeWeights = TRUE) 
save(regVaryLj.simu.sequen, file = paste("exSpatClustering", "regVaryLj.simu.sequen", "RData", sep = "."))
clusVaryLj10 <- clusteringVaryLj(regVaryLj.simu.sequen, o = 1, nkeep = 10, nCent = numSpatOverallGroups)
fittedClusGpMat[,10] <- clusVaryLj10$cluster
clusVaryLj100 <- clusteringVaryLj(regVaryLj.simu.sequen, o = 1, nkeep = 100, nCent = numSpatOverallGroups)
fittedClusGpMat[,11] <- clusVaryLj100$cluster
clusVaryLj1000 <- clusteringVaryLj(regVaryLj.simu.sequen, o = 1, nkeep = 1000, nCent = numSpatOverallGroups)
fittedClusGpMat[,12] <- clusVaryLj1000$cluster
  
save(fittedClusGpMat, file = "fittedClusGpMat_exDesignedClusteringSimu.RData")


==> spatempBFA/simu/appen/spatClustering/spatClusteringAnalysis.R <==
############################## accuracy ratio and Rand index plots ##############################
rm(list=ls())
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/first paper/spatempBFA"
setwd(paste(projDirec, "simu/spatClustering", sep = "/"))
library(tidyverse)
library(ggpubr)
legendColors <- c("#FFAA11","#55CC11", "#1177CC", "#7755CC")
load("nkeep10AccuRatioMat_designedClustering.RData") #nkeep10AccuRatio
load("nkeep100AccuRatioMat_designedClustering.RData") #nkeep100AccuRatio
load("nkeep1000AccuRatioMat_designedClustering.RData") #nkeep1000AccuRatio
load("nkeep10RandIndexMat_designedClustering.RData") #nkeep10RandIndex
load("nkeep100RandIndexMat_designedClustering.RData") #nkeep100RandIndex
load("nkeep1000RandIndexMat_designedClustering.RData") #nkeep1000RandIndex
N <- nrow(nkeep10AccuRatio)
all(nkeep1000AccuRatio[,1:3] == 1) # TRUE
all(nkeep100AccuRatio[,1:3] == 1) # TRUE
all(nkeep10AccuRatio[,1:3] == 1) # TRUE
all(nkeep1000RandIndex[,1:3] == 1) # TRUE
all(nkeep100RandIndex[,1:3] == 1) # TRUE
all(nkeep10RandIndex[,1:3] == 1) # TRUE
NNGPsequenVaryLjDF <- data.frame(nkeep1000accu = nkeep1000AccuRatio[,4], 
                                 nkeep100accu = nkeep100AccuRatio[,4], 
                                 nkeep10accu = nkeep10AccuRatio[,4],
                                 nkeep1000rand = nkeep1000RandIndex[,4], 
                                 nkeep100rand = nkeep100RandIndex[,4], 
                                 nkeep10rand = nkeep10RandIndex[,4])
colMeans(NNGPsequenVaryLjDF)
# nkeep1000accu  nkeep100accu   nkeep10accu nkeep1000rand  nkeep100rand   nkeep10rand 
# 0.9781000     0.9778000     0.9758000     0.9625717     0.9621333     0.9604242 
NNGPsequenVaryLjHistAccu1000 <- ggplot(NNGPsequenVaryLjDF) + geom_histogram(aes(x = nkeep1000accu), bins = 25, boundary = 0) +
  labs(y = "Count", x = "Accuracy Ratio") + theme(axis.ticks.x = element_blank(), axis.ticks.y = element_blank()) 
NNGPsequenVaryLjHistAccu100 <- ggplot(NNGPsequenVaryLjDF) + geom_histogram(aes(x = nkeep100accu), bins = 25, boundary = 0) +
  labs(y = "Count", x = "Accuracy Ratio") + theme(axis.ticks.x = element_blank(), axis.ticks.y = element_blank())  
NNGPsequenVaryLjHistAccu10 <- ggplot(NNGPsequenVaryLjDF) + geom_histogram(aes(x = nkeep10accu), bins = 25, boundary = 0) +
  labs(y = "Count", x = "Accuracy Ratio") + theme(axis.ticks.x = element_blank(), axis.ticks.y = element_blank())  
NNGPsequenVaryLjHistRand1000 <- ggplot(NNGPsequenVaryLjDF) + geom_histogram(aes(x = nkeep1000rand), bins = 25, boundary = 0) +
  labs(y = "Count", x = "Rand Index") + theme(axis.ticks.x = element_blank(), axis.ticks.y = element_blank())  
NNGPsequenVaryLjHistRand100 <- ggplot(NNGPsequenVaryLjDF) + geom_histogram(aes(x = nkeep100rand), bins = 25, boundary = 0) +
  labs(y = "Count", x = "Rand Index") + theme(axis.ticks.x = element_blank(), axis.ticks.y = element_blank())   
NNGPsequenVaryLjHistRand10 <- ggplot(NNGPsequenVaryLjDF) + geom_histogram(aes(x = nkeep10rand), bins = 25, boundary = 0) +
  labs(y = "Count", x = "Rand Index") + theme(axis.ticks.x = element_blank(), axis.ticks.y = element_blank()) 
ggarrange(NNGPsequenVaryLjHistAccu1000, NNGPsequenVaryLjHistAccu100, NNGPsequenVaryLjHistAccu10,
          NNGPsequenVaryLjHistRand1000, NNGPsequenVaryLjHistRand100, NNGPsequenVaryLjHistRand10,
          labels = c("A", "B", "C", "D", "E", "F"), align = "h",
          ncol = 3, nrow = 2, common.legend = TRUE, legend = "bottom")
### ggsave("accuRatioRandIndNNGPsequenVaryLjHist101001000iterWeights.png", width=24, height=16, units="cm")
# modelVec <- rep(colnames(nkeep10AccuRatio), each = N)
# df10accu <- data.frame(accuratio = as.vector(nkeep10AccuRatio), model = as.factor(modelVec))
df10accu <- pivot_longer(as_tibble(nkeep10AccuRatio), cols = everything(), names_to = 'model', values_to = 'accuratio')
df100accu <- pivot_longer(as_tibble(nkeep100AccuRatio), cols = everything(), names_to = 'model', values_to = 'accuratio')
df1000accu <- pivot_longer(as_tibble(nkeep1000AccuRatio), cols = everything(), names_to = 'model', values_to = 'accuratio')
df10randInd <- pivot_longer(as_tibble(nkeep10RandIndex), cols = everything(), names_to = 'model', values_to = 'randindex')
df100randInd <- pivot_longer(as_tibble(nkeep100RandIndex), cols = everything(), names_to = 'model', values_to = 'randindex')
df1000randInd <- pivot_longer(as_tibble(nkeep1000RandIndex), cols = everything(), names_to = 'model', values_to = 'randindex')
p1000accuBoxLegend <- ggplot(df1000accu) + 
  geom_boxplot(aes(x = model, y = accuratio, fill = model)) +
  scale_fill_manual("Model", values = legendColors)
p1000accuBoxLegend <- p1000accuBoxLegend + labs(y="Accuracy Ratio", x = "") +
  theme(axis.title.y = element_text(size = 12),
        axis.text.x = element_blank(),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        legend.title = element_text(face = "bold", size = 12), 
        legend.key = element_blank())
p1000accuViolinLegend <- ggplot(df1000accu) + 
  geom_violin(aes(x = model, y = accuratio, fill = model)) +
  scale_fill_manual("Model", values = legendColors)
p1000accuViolinLegend <- p1000accuViolinLegend + labs(y="Accuracy Ratio", x = "Model") +
  theme(axis.title.x = element_blank(),
        axis.title.y = element_text(size = 12), 
        axis.text.x = element_blank(),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        legend.title = element_text(face = "bold", size = 12), 
        legend.key = element_blank())
p100accuBoxLegend <- ggplot(df100accu) + 
  geom_boxplot(aes(x = model, y = accuratio, fill = model)) +
  scale_fill_manual("Model", values = legendColors)
p100accuBoxLegend <- p100accuBoxLegend + labs(y="Accuracy Ratio", x = "") +
  theme(axis.title.y = element_text(size = 12),
        axis.text.x = element_blank(),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        legend.title = element_text(face = "bold", size = 12), 
        legend.key = element_blank())
p100accuViolinLegend <- ggplot(df100accu) + 
  geom_violin(aes(x = model, y = accuratio, fill = model)) +
  scale_fill_manual("Model", values = legendColors)
p100accuViolinLegend <- p100accuViolinLegend + labs(y="Accuracy Ratio", x = "Model") +
  theme(axis.title.x = element_blank(),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_blank(),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        legend.title = element_text(face = "bold", size = 12), 
        legend.key = element_blank())
p10accuBoxLegend <- ggplot(df10accu) + 
  geom_boxplot(aes(x = model, y = accuratio, fill = model)) +
  scale_fill_manual("Model", values = legendColors)
p10accuBoxLegend <- p10accuBoxLegend + labs(y="Accuracy Ratio", x = "") +
  theme(axis.title.y = element_text(size = 12), 
        axis.text.x = element_blank(),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        legend.title = element_text(face = "bold", size = 12), 
        legend.key = element_blank())
p10accuViolinLegend <- ggplot(df10accu) + 
  geom_violin(aes(x = model, y = accuratio, fill = model)) +
  scale_fill_manual("Model", values = legendColors)
p10accuViolinLegend <- p10accuViolinLegend + labs(y="Accuracy Ratio", x = "Model") +
  theme(axis.title.x = element_blank(),
        axis.title.y = element_text(size = 12), 
        axis.text.x = element_blank(),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        legend.title = element_text(face = "bold", size = 12), 
        legend.key = element_blank())
p1000randIndBoxLegend <- ggplot(df1000randInd) + 
  geom_boxplot(aes(x = model, y = randindex, fill = model)) +
  scale_fill_manual("Model", values = legendColors)
p1000randIndBoxLegend <- p1000randIndBoxLegend + labs(y="Rand Index", x = "") +
  theme(axis.title.y = element_text(size = 12),
        axis.text.x = element_blank(),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        legend.title = element_text(face = "bold", size = 12), 
        legend.key = element_blank())
p1000randIndViolinLegend <- ggplot(df1000randInd) + 
  geom_violin(aes(x = model, y = randindex, fill = model)) +
  scale_fill_manual("Model", values = legendColors)
p1000randIndViolinLegend <- p1000randIndViolinLegend + labs(y="Rand Index", x = "Model") +
  theme(axis.title.x = element_blank(),
        axis.title.y = element_text(size = 12), 
        axis.text.x = element_blank(),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        legend.title = element_text(face = "bold", size = 12), 
        legend.key = element_blank())
p100randIndBoxLegend <- ggplot(df100randInd) + 
  geom_boxplot(aes(x = model, y = randindex, fill = model)) +
  scale_fill_manual("Model", values = legendColors)
p100randIndBoxLegend <- p100randIndBoxLegend + labs(y="Rand Index", x = "") +
  theme(axis.title.y = element_text(size = 12),
        axis.text.x = element_blank(),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        legend.title = element_text(face = "bold", size = 12), 
        legend.key = element_blank())
p100randIndViolinLegend <- ggplot(df100randInd) + 
  geom_violin(aes(x = model, y = randindex, fill = model)) +
  scale_fill_manual("Model", values = legendColors)
p100randIndViolinLegend <- p100randIndViolinLegend + labs(y="Rand Index", x = "Model") +
  theme(axis.title.x = element_blank(),
        axis.title.y = element_text(size = 12), 
        axis.text.x = element_blank(),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        legend.title = element_text(face = "bold", size = 12), 
        legend.key = element_blank())
p10randIndBoxLegend <- ggplot(df10randInd) + 
  geom_boxplot(aes(x = model, y = randindex, fill = model)) +
  scale_fill_manual("Model", values = legendColors)
p10randIndBoxLegend <- p10randIndBoxLegend + labs(y="Rand Index", x = "") +
  theme(axis.title.y = element_text(size = 12),
        axis.text.x = element_blank(),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        legend.title = element_text(face = "bold", size = 12), 
        legend.key = element_blank())
p10randIndViolinLegend <- ggplot(df10randInd) + 
  geom_violin(aes(x = model, y = randindex, fill = model)) +
  scale_fill_manual("Model", values = legendColors)
p10randIndViolinLegend <- p10randIndViolinLegend + labs(y="Rand Index", x = "Model") +
  theme(axis.title.x = element_blank(),
        axis.title.y = element_text(size = 12), 
        axis.text.x = element_blank(),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        legend.title = element_text(face = "bold", size = 12), 
        legend.key = element_blank())
ggarrange(p1000accuBoxLegend, p100accuBoxLegend, p10accuBoxLegend,
          p1000accuViolinLegend, p100accuViolinLegend, p10accuViolinLegend,
          labels = c("A", "C", "E", "B", "D", "F"), align = "v",
          ncol = 3, nrow = 2, common.legend = TRUE, legend = "top")
#ggsave("accuRatioBoxViolin101001000iterWeights.png", width=24, height=16, units="cm")
ggarrange(p1000randIndBoxLegend, p100randIndBoxLegend, p10randIndBoxLegend,
          p1000randIndViolinLegend, p100randIndViolinLegend, p10randIndViolinLegend,
          labels = c("A", "C", "E", "B", "D", "F"), align = "v",
          ncol = 3, nrow = 2, common.legend = TRUE, legend = "top")
#ggsave("randIndBoxViolin101001000iterWeights.png", width=24, height=16, units="cm")
ggarrange(p1000accuBoxLegend, p100accuBoxLegend, p10accuBoxLegend,
          p1000randIndBoxLegend, p100randIndBoxLegend, p1000randIndBoxLegend,
          labels = c("A", "B", "C", "D", "E", "F"), align = "h",
          ncol = 3, nrow = 2, common.legend = TRUE, legend = "top")
#ggsave("accuRatioRandIndBox101001000iterWeights.png", width=24, height=16, units="cm")
ggarrange(p1000accuViolinLegend, p100accuViolinLegend, p10accuViolinLegend,
          p1000randIndViolinLegend, p100randIndViolinLegend, p10randIndViolinLegend,
          labels = c("A", "B", "C", "D", "E", "F"), align = "h",
          ncol = 3, nrow = 2, common.legend = TRUE, legend = "top")
#ggsave("accuRatioRandIndViolin101001000iterWeights.png", width=24, height=16, units="cm")


############################## specific spatial clustering example results verification and spatial plots ##############################
rm(list=ls())
library(tidyverse)
library(ggpubr)
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/first paper/spatempBFA"
setwd(paste(projDirec, "simu/spatClustering", sep = "/"))
load("fittedClusGpMat_exDesignedClusteringSimu.RData")
sqrootM <- 10; M <- 100
calcGroup1 <- function(row, col, sqrootM){
  return((row - 1)*sqrootM + col)
}
rowColInd <- expand.grid(2:8, 2:8)
whichGroup1 <- mapply(calcGroup1, rowColInd[,2], rowColInd[,1], sqrootM = sqrootM)
spatGroupOverall <- rep(2,M)
spatGroupOverall[whichGroup1] <- 1
matrix(spatGroupOverall, 10, 10)
veriBool <- TRUE
for(j in 1:12){
  fittedClusGp <- fittedClusGpMat[,j]
  if(any(fittedClusGp != spatGroupOverall))
    if(any(fittedClusGp + spatGroupOverall != 3))
      veriBool = FALSE
}
veriBool #TRUE
xcoord <- rep(1:sqrootM, sqrootM)
ycoord <- rep(seq(sqrootM, 1, by = -1), each = sqrootM)
spatGpDF <- data.frame(x = xcoord, y = ycoord, actualGp <- as.factor(spatGroupOverall))
actualSpatPlot <- ggplot(spatGpDF) + geom_point(aes(x = x, y = y, col = actualGp), size = 7, show.legend = FALSE) + 
  theme_void() + scale_color_manual(values = c("#55CC11", "#1177CC")) 
actualSpatPlot # all estimated spatial plots agree with the actual one
# ggsave("exSpatClustering.png", width=10, height=10, units="cm")
actualSpatPlotBW <- ggplot(spatGpDF) + theme_void() + 
  geom_point(aes(x = x, y = y, shape = actualGp, col = actualGp), size = 7, show.legend = FALSE) +
  scale_color_manual(values = c("black", "grey")) 
actualSpatPlotBW # all estimated spatial plots agree with the actual one
# ggsave("exSpatClusteringBW.png", width=10, height=10, units="cm")


==> spatempBFA/simu/mainScalabilityVerificationSimu/NNGPblockFixedLm3600T100K5.R <==
rm(list=ls())
library(mvtnorm)
library(fields)
library(spatempBFA)
K <- 5
O <- 1
L <- 50
M <- 3600
LjVec <- rep(min(50, M), K)
sqrootM <- 60
Nu <- 100
Time <- 1:Nu
TimeDist <- as.matrix(dist(Time))
APsi = 0.1; BPsi = 4.5
set.seed(29)
### 1) actual sigma^2(i,o) (for i=1,2,...,M and o=1) values
sigma2 <- 0.01
### 2) actual psi value
psi <- 2.3
### 3) actual kappa value
kappa <- 0.7
### 4) actual Upsilon(K\times K)
tempMat <- matrix(runif(K*K,0,1),K,K)
Upsilon <- t(tempMat)%*%tempMat
### 5) actual rho value
rho <- 0.8
D <- rdist(expand.grid(1:sqrootM, 1:sqrootM))
Frho <- exp(-rho*D)
### 6) actual Eta (c(Eta_1,...,Eta_T)) (vec of length Nu*K)
Hpsi <- exp(-psi*TimeDist)
Eta <- rmvnorm(1, mean=rep(0, Nu*K), sigma=kronecker(Hpsi, Upsilon))
## Y~0 (P=0) so no need to sample Beta; all familyInd=0 (all normal) so no need to sample Y
maxL <- 10
LStarJ <- sample(maxL, size=K, replace=T)
### 7) actual alpha
Alpha <- list()
for(j in 1:K) {
  Alpha[[j]] <-  t(rmvnorm(LStarJ[j], mean=rep(0,M*O), sigma=kappa*Frho))
  #every list index an M by L_j matrix 
}
w <- list()
for(j in 1:K){
  w[[j]] <- pnorm(Alpha[[j]])
  Lj <- LStarJ[j]
  w[[j]][,Lj] <- rep(1, M)
  temp <- rep(1, M)
  for(l in 1:Lj){
    w[[j]][,l] <- w[[j]][,l]*temp
    if(l<Lj) {temp <- temp * pnorm(Alpha[[j]][,l], lower.tail = FALSE)}
  }
}
### 8) actual Xi
Xi <- matrix(1, M, K)
for(j in 1:K){
  Lj <- LStarJ[j]
  for(i in 1:M){
    Xi[i,j] <- sample(Lj, size=1, prob=w[[j]][i,])
  }
}
### 9) actual Delta
a1=1; a2=10
Delta <- sapply(c(a1,rep(a2,(K-1))), rgamma, n=1, rate=1)
#Tau <- cumprod(Delta)
### 10) actual Theta
Theta <- list()
for(j in 1:K){
  Theta[[j]] <- rnorm(LStarJ[j], 0, sd=sqrt(1/Delta[j])) #vector of length Lj
}
Lambda <- matrix(0, M*O, K)
for(j in 1:K){
  for(i in 1:M){
    Lambda[i,j] = Theta[[j]][Xi[i,j]]
  }
}

Sigma.NuMO <- rnorm(Nu * M * O, sd = sqrt(sigma2))
EtaMat <- matrix(Eta, K, Nu)
meanMat <- Lambda%*%EtaMat #M*O\times Nu
Yobs <- as.vector(meanMat) + Sigma.NuMO
dat <- data.frame(Y = Yobs)

Hypers <- list(Sigma2 = list(A = 1, B = 1), Rho = list(ARho=0.1, BRho=1),
               Kappa = list(SmallUpsilon = O + 1, BigTheta = diag(O)),
               Psi = list(APsi = APsi, BPsi = BPsi),
               Upsilon = list(Zeta = K + 1, Omega = diag(K)))
MCMC <- list(NBurn = 20000, NSims = 10000, NThin = 2, NPilot = 5)

Sys.time()
regFixedL.simu.block <- bfaFixedL(Y ~ 0, data = dat, dist = D, time = Time,  K = K, 
                                  starting = NULL, hypers = Hypers, tuning = NULL, mcmc = MCMC,
                                  L = L,
                                  family = "normal",
                                  temporal.structure = "exponential",
                                  spatial.structure = "continuous",
                                  seed = 29, 
                                  gamma.shrinkage = TRUE,
                                  include.time = TRUE,
                                  include.space = TRUE,
                                  clustering = TRUE,
                                  seasonPeriod = 1, 
                                  equalTimeDist = TRUE,
                                  spatApprox = TRUE, 
                                  alphaMethod = "block", 
                                  h = 15,
                                  storeSpatPredPara = FALSE,
                                  storeWeights = FALSE,
                                  alphasWeightsToFiles = FALSE) 
Sys.time()
regFixedL.simu.block$runtime
save(regFixedL.simu.block, file="regFixedL50simuBlockT100M3600Iter30000.RData")
library(coda)
Diags.block <- diagnostics(regFixedL.simu.block, diags = c("dic", "dinf", "meanIC", "waic"), keepDeviance = TRUE)
save(Diags.block, file = "regFixedL50simuBlockT100M3600Iter30000Diags.RData")
Deviance.block <- as.mcmc(Diags.block$deviance)
save(Deviance.block, file = "regFixedL50simuBlockT100M3600Iter30000Deviance.RData")



==> spatempBFA/simu/mainScalabilityVerificationSimu/NNGPsequenFixedLm3600T100K5.R <==
rm(list=ls())
library(mvtnorm)
library(fields)
library(spatempBFA)
K <- 5
O <- 1
L <- 50
M <- 3600
LjVec <- rep(min(50, M), K)
sqrootM <- 60
Nu <- 100
Time <- 1:Nu
TimeDist <- as.matrix(dist(Time))
APsi = 0.1; BPsi = 4.5
set.seed(29)
### 1) actual sigma^2(i,o) (for i=1,2,...,M and o=1) values
sigma2 <- 0.01
### 2) actual psi value
psi <- 2.3
### 3) actual kappa value
kappa <- 0.7
### 4) actual Upsilon(K\times K)
tempMat <- matrix(runif(K*K,0,1),K,K)
Upsilon <- t(tempMat)%*%tempMat
### 5) actual rho value
rho <- 0.8
D <- rdist(expand.grid(1:sqrootM, 1:sqrootM))
Frho <- exp(-rho*D)
### 6) actual Eta (c(Eta_1,...,Eta_T)) (vec of length Nu*K)
Hpsi <- exp(-psi*TimeDist)
Eta <- rmvnorm(1, mean=rep(0, Nu*K), sigma=kronecker(Hpsi, Upsilon))
## Y~0 (P=0) so no need to sample Beta; all familyInd=0 (all normal) so no need to sample Y
maxL <- 10
LStarJ <- sample(maxL, size=K, replace=T)
### 7) actual alpha
Alpha <- list()
for(j in 1:K) {
  Alpha[[j]] <-  t(rmvnorm(LStarJ[j], mean=rep(0,M*O), sigma=kappa*Frho))
  #every list index an M by L_j matrix 
}
w <- list()
for(j in 1:K){
  w[[j]] <- pnorm(Alpha[[j]])
  Lj <- LStarJ[j]
  w[[j]][,Lj] <- rep(1, M)
  temp <- rep(1, M)
  for(l in 1:Lj){
    w[[j]][,l] <- w[[j]][,l]*temp
    if(l<Lj) {temp <- temp * pnorm(Alpha[[j]][,l], lower.tail = FALSE)}
  }
}
### 8) actual Xi
Xi <- matrix(1, M, K)
for(j in 1:K){
  Lj <- LStarJ[j]
  for(i in 1:M){
    Xi[i,j] <- sample(Lj, size=1, prob=w[[j]][i,])
  }
}
### 9) actual Delta
a1=1; a2=10
Delta <- sapply(c(a1,rep(a2,(K-1))), rgamma, n=1, rate=1)
#Tau <- cumprod(Delta)
### 10) actual Theta
Theta <- list()
for(j in 1:K){
  Theta[[j]] <- rnorm(LStarJ[j], 0, sd=sqrt(1/Delta[j])) #vector of length Lj
}
Lambda <- matrix(0, M*O, K)
for(j in 1:K){
  for(i in 1:M){
    Lambda[i,j] = Theta[[j]][Xi[i,j]]
  }
}

Sigma.NuMO <- rnorm(Nu * M * O, sd = sqrt(sigma2))
EtaMat <- matrix(Eta, K, Nu)
meanMat <- Lambda%*%EtaMat #M*O\times Nu
Yobs <- as.vector(meanMat) + Sigma.NuMO
dat <- data.frame(Y = Yobs)

Hypers <- list(Sigma2 = list(A = 1, B = 1), Rho = list(ARho=0.1, BRho=1),
               Kappa = list(SmallUpsilon = O + 1, BigTheta = diag(O)),
               Psi = list(APsi = APsi, BPsi = BPsi),
               Upsilon = list(Zeta = K + 1, Omega = diag(K)))
MCMC <- list(NBurn = 20000, NSims = 10000, NThin = 2, NPilot = 5)

Sys.time()
regFixedL.simu.sequen <- bfaFixedL(Y ~ 0, data = dat, dist = D, time = Time,  K = K, 
                                   starting = NULL, hypers = Hypers, tuning = NULL, mcmc = MCMC,
                                   L = L,
                                   family = "normal",
                                   temporal.structure = "exponential",
                                   spatial.structure = "continuous",
                                   seed = 29, 
                                   gamma.shrinkage = TRUE,
                                   include.time = TRUE,
                                   include.space = TRUE,
                                   clustering = TRUE,
                                   seasonPeriod = 1, 
                                   equalTimeDist = TRUE,
                                   spatApprox = TRUE, 
                                   alphaMethod = "sequential", 
                                   h = 15, 
                                   storeSpatPredPara = FALSE,
                                   storeWeights = FALSE,
                                   alphasWeightsToFiles = FALSE) 
Sys.time()
save(regFixedL.simu.sequen, file="regFixedL50simuSequenT100M3600Iter30000nostorealphaweights.RData")
regFixedL.simu.sequen$runtime
library(coda)
Diags.sequen <- diagnostics(regFixedL.simu.sequen, diags = c("dic", "dinf", "meanIC", "waic"), keepDeviance = TRUE)
save(Diags.sequen, file = "regFixedL50simuSequenT100M3600Iter30000DiagsNostorealphaweights.RData")
Deviance.sequen <- as.mcmc(Diags.sequen$deviance)
save(Deviance.sequen, file = "regFixedL50simuSequenT100M3600Iter30000DevianceNostorealphaweights.RData")



==> spatempBFA/simu/mainScalabilityVerificationSimu/NNGPsequenVaryLjM3600T100K5.R <==
rm(list=ls())
library(mvtnorm)
library(fields)
library(spatempBFA)
K <- 5
O <- 1
L <- 50
M <- 3600
LjVec <- rep(min(50, M), K)
sqrootM <- 60
Nu <- 100
Time <- 1:Nu
TimeDist <- as.matrix(dist(Time))
APsi = 0.1; BPsi = 4.5
set.seed(29)
### 1) actual sigma^2(i,o) (for i=1,2,...,M and o=1) values
sigma2 <- 0.01
### 2) actual psi value
psi <- 2.3
### 3) actual kappa value
kappa <- 0.7
### 4) actual Upsilon(K\times K)
tempMat <- matrix(runif(K*K,0,1),K,K)
Upsilon <- t(tempMat)%*%tempMat
### 5) actual rho value
rho <- 0.8
D <- rdist(expand.grid(1:sqrootM, 1:sqrootM))
Frho <- exp(-rho*D)
### 6) actual Eta (c(Eta_1,...,Eta_T)) (vec of length Nu*K)
Hpsi <- exp(-psi*TimeDist)
Eta <- rmvnorm(1, mean=rep(0, Nu*K), sigma=kronecker(Hpsi, Upsilon))
## Y~0 (P=0) so no need to sample Beta; all familyInd=0 (all normal) so no need to sample Y
maxL <- 10
LStarJ <- sample(maxL, size=K, replace=T)
### 7) actual alpha
Alpha <- list()
for(j in 1:K) {
  Alpha[[j]] <-  t(rmvnorm(LStarJ[j], mean=rep(0,M*O), sigma=kappa*Frho))
  #every list index an M by L_j matrix 
}
w <- list()
for(j in 1:K){
  w[[j]] <- pnorm(Alpha[[j]])
  Lj <- LStarJ[j]
  w[[j]][,Lj] <- rep(1, M)
  temp <- rep(1, M)
  for(l in 1:Lj){
    w[[j]][,l] <- w[[j]][,l]*temp
    if(l<Lj) {temp <- temp * pnorm(Alpha[[j]][,l], lower.tail = FALSE)}
  }
}
### 8) actual Xi
Xi <- matrix(1, M, K)
for(j in 1:K){
  Lj <- LStarJ[j]
  for(i in 1:M){
    Xi[i,j] <- sample(Lj, size=1, prob=w[[j]][i,])
  }
}
### 9) actual Delta
a1=1; a2=10
Delta <- sapply(c(a1,rep(a2,(K-1))), rgamma, n=1, rate=1)
#Tau <- cumprod(Delta)
### 10) actual Theta
Theta <- list()
for(j in 1:K){
  Theta[[j]] <- rnorm(LStarJ[j], 0, sd=sqrt(1/Delta[j])) #vector of length Lj
}
Lambda <- matrix(0, M*O, K)
for(j in 1:K){
  for(i in 1:M){
    Lambda[i,j] = Theta[[j]][Xi[i,j]]
  }
}

Sigma.NuMO <- rnorm(Nu * M * O, sd = sqrt(sigma2))
EtaMat <- matrix(Eta, K, Nu)
meanMat <- Lambda%*%EtaMat #M*O\times Nu
Yobs <- as.vector(meanMat) + Sigma.NuMO
dat <- data.frame(Y = Yobs)

Hypers <- list(Sigma2 = list(A = 1, B = 1), Rho = list(ARho=0.1, BRho=1),
               Kappa = list(SmallUpsilon = O + 1, BigTheta = diag(O)),
               Psi = list(APsi = APsi, BPsi = BPsi),
               Upsilon = list(Zeta = K + 1, Omega = diag(K)))
MCMC <- list(NBurn = 20000, NSims = 10000, NThin = 2, NPilot = 5)

Sys.time()
regVaryLj.simu.sequen <- bfaVaryingLjs(Y ~ 0, data = dat, dist = D, time = Time,  K = K, LjVec = LjVec,
                                       starting = NULL, hypers = Hypers, tuning = NULL, mcmc = MCMC,
                                       family = "normal",
                                       temporal.structure = "exponential",
                                       spatial.structure = "continuous",
                                       seed = 29, 
                                       gamma.shrinkage = TRUE,
                                       include.time = TRUE,
                                       include.space = TRUE,
                                       seasonPeriod = 1, 
                                       equalTimeDist = TRUE,
                                       spatApprox = TRUE, 
                                       alphaSequen = TRUE, 
                                       h = 15,
                                       storeSpatPredPara = FALSE, 
                                       storeWeights = FALSE) 
Sys.time()
save(regVaryLj.simu.sequen, file="regVaryLjsimuSequenT100M3600Iter30000nostorealphaweight.RData")
regVaryLj.simu.sequen$runtime
library(coda)
Diags.sequenVaryLj <- diagnostics(regVaryLj.simu.sequen, diags = c("dic", "dinf", "meanIC", "waic"), keepDeviance = TRUE)
save(Diags.sequenVaryLj, file = "regVaryLjsimuSequenT100M3600Iter30000DiagsNostorealphaweight.RData")
Deviance.sequenVaryLj <- as.mcmc(Diags.sequenVaryLj$deviance)
save(Deviance.sequenVaryLj, file = "regVaryLjsimuSequenT100M3600Iter30000DevianceNostorealphaweight.RData")


















==> spatempBFA/simu/mainScalabilityVerificationSimu/analyze.R <==
rm(list=ls())
setwd("C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/first paper/spatempBFA/simu/mainScalabilityVerificationSimu/m3600T100K5")
list.files()
load("regFixedL50simuT100M3600Iter30000.RData")
load("regFixedL50simuBlockT100M3600Iter30000.RData")
load("regFixedL50simuSequenT100M3600Iter30000nostorealphaweights.RData")
load("regVaryLjsimuSequenT100M3600Iter30000nostorealphaweight.RData")
GibbsStepTimeFixedLfullGP <- regFixedL.simu$GibbsStepTime
GibbsStepTimeFixedLblock <- regFixedL.simu.block$GibbsStepTime
GibbsStepTimeFixedLsequen <- regFixedL.simu.sequen$GibbsStepTime
GibbsStepTimeVaryLjSequen <- regVaryLj.simu.sequen$GibbsStepTime
save(GibbsStepTimeFixedLfullGP, file = "GibbsStepTimeFixedLfullGP.RData")
save(GibbsStepTimeFixedLblock, file = "GibbsStepTimeFixedLblock.RData")
save(GibbsStepTimeFixedLsequen, file = "GibbsStepTimeFixedLsequen.RData")
save(GibbsStepTimeVaryLjSequen, file = "GibbsStepTimeVaryLjSequen.RData")

load("GibbsStepTimeFixedLfullGP.RData")
load("GibbsStepTimeFixedLblock.RData")
load("GibbsStepTimeFixedLsequen.RData")
load("GibbsStepTimeVaryLjSequen.RData")













==> spatempBFA/simu/mainScalabilityVerificationSimu/fullGPfixedLm3600T100K5.R <==
rm(list=ls())
library(mvtnorm)
library(fields)
library(spatempBFA)
K <- 5
O <- 1
L <- 50
M <- 3600
LjVec <- rep(min(50, M), K)
sqrootM <- 60
Nu <- 100
Time <- 1:Nu
TimeDist <- as.matrix(dist(Time))
APsi = 0.1; BPsi = 4.5
set.seed(29)
### 1) actual sigma^2(i,o) (for i=1,2,...,M and o=1) values
sigma2 <- 0.01
### 2) actual psi value
psi <- 2.3
### 3) actual kappa value
kappa <- 0.7
### 4) actual Upsilon(K\times K)
tempMat <- matrix(runif(K*K,0,1),K,K)
Upsilon <- t(tempMat)%*%tempMat
### 5) actual rho value
rho <- 0.8
D <- rdist(expand.grid(1:sqrootM, 1:sqrootM))
Frho <- exp(-rho*D)
### 6) actual Eta (c(Eta_1,...,Eta_T)) (vec of length Nu*K)
Hpsi <- exp(-psi*TimeDist)
Eta <- rmvnorm(1, mean=rep(0, Nu*K), sigma=kronecker(Hpsi, Upsilon))
## Y~0 (P=0) so no need to sample Beta; all familyInd=0 (all normal) so no need to sample Y
maxL <- 10
LStarJ <- sample(maxL, size=K, replace=T)
### 7) actual alpha
Alpha <- list()
for(j in 1:K) {
  Alpha[[j]] <-  t(rmvnorm(LStarJ[j], mean=rep(0,M*O), sigma=kappa*Frho))
  #every list index an M by L_j matrix 
}
w <- list()
for(j in 1:K){
  w[[j]] <- pnorm(Alpha[[j]])
  Lj <- LStarJ[j]
  w[[j]][,Lj] <- rep(1, M)
  temp <- rep(1, M)
  for(l in 1:Lj){
    w[[j]][,l] <- w[[j]][,l]*temp
    if(l<Lj) {temp <- temp * pnorm(Alpha[[j]][,l], lower.tail = FALSE)}
  }
}
### 8) actual Xi
Xi <- matrix(1, M, K)
for(j in 1:K){
  Lj <- LStarJ[j]
  for(i in 1:M){
    Xi[i,j] <- sample(Lj, size=1, prob=w[[j]][i,])
  }
}
### 9) actual Delta
a1=1; a2=10
Delta <- sapply(c(a1,rep(a2,(K-1))), rgamma, n=1, rate=1)
#Tau <- cumprod(Delta)
### 10) actual Theta
Theta <- list()
for(j in 1:K){
  Theta[[j]] <- rnorm(LStarJ[j], 0, sd=sqrt(1/Delta[j])) #vector of length Lj
}
Lambda <- matrix(0, M*O, K)
for(j in 1:K){
  for(i in 1:M){
    Lambda[i,j] = Theta[[j]][Xi[i,j]]
  }
}

Sigma.NuMO <- rnorm(Nu * M * O, sd = sqrt(sigma2))
EtaMat <- matrix(Eta, K, Nu)
meanMat <- Lambda%*%EtaMat #M*O\times Nu
Yobs <- as.vector(meanMat) + Sigma.NuMO
dat <- data.frame(Y = Yobs)

Hypers <- list(Sigma2 = list(A = 1, B = 1), Rho = list(ARho=0.1, BRho=1),
               Kappa = list(SmallUpsilon = O + 1, BigTheta = diag(O)),
               Psi = list(APsi = APsi, BPsi = BPsi),
               Upsilon = list(Zeta = K + 1, Omega = diag(K)))
MCMC <- list(NBurn = 20000, NSims = 10000, NThin = 2, NPilot = 5)

Sys.time()
regFixedL.simu <- bfaFixedL(Y ~ 0, data = dat, dist = D, time = Time,  K = K, 
                            starting = NULL, hypers = Hypers, tuning = NULL, mcmc = MCMC,
                            L = L,
                            family = "normal",
                            temporal.structure = "exponential",
                            spatial.structure = "continuous",
                            seed = 29, 
                            gamma.shrinkage = TRUE,
                            include.time = TRUE,
                            include.space = TRUE,
                            clustering = TRUE,
                            seasonPeriod = 1, 
                            equalTimeDist = TRUE,
                            spatApprox = FALSE, 
                            alphaMethod = "block", 
                            h = 15, 
                            storeSpatPredPara = FALSE,
                            storeWeights = FALSE,
                            alphasWeightsToFiles = FALSE) 
Sys.time()
regFixedL.simu$runtime
save(regFixedL.simu, file="regFixedL50simuT100M3600Iter30000.RData")
library(coda)
Diags <- diagnostics(regFixedL.simu, diags = c("dic", "dinf", "meanIC", "waic"), keepDeviance = TRUE)
save(Diags, file = "regFixedL50simuT100M3600Iter30000Diags.RData")
Deviance <- as.mcmc(Diags$deviance)
save(Deviance, file = "regFixedL50simuT100M3600Iter30000Deviance.RData")




==> spatempBFA/simu/mainScalabilityVerificationSimu/spBFAm400T30K5L50.R <==
rm(list=ls())
library(mvtnorm)
library(fields)
library(spBFA)
K <- 5
O <- 1
L <- 50
M <- 400
sqrootM <- 20
Nu <- 30
Time <- 1:Nu
TimeDist <- as.matrix(dist(Time))
APsi = 0.1; BPsi = 4.5
set.seed(29)
### 1) actual sigma^2(i,o) (for i=1,2,...,M and o=1) values
sigma2 <- 0.01
### 2) actual psi value
psi <- 2.3
### 3) actual kappa value
kappa <- 0.7
### 4) actual Upsilon(K\times K)
tempMat <- matrix(runif(K*K,0,1),K,K)
Upsilon <- t(tempMat)%*%tempMat
### 5) actual rho value
rho <- 0.8
D <- rdist(expand.grid(1:sqrootM, 1:sqrootM))
Frho <- exp(-rho*D)
### 6) actual Eta (c(Eta_1,...,Eta_T)) (vec of length Nu*K)
Hpsi <- exp(-psi*TimeDist)
Eta <- rmvnorm(1, mean=rep(0, Nu*K), sigma=kronecker(Hpsi, Upsilon))
## Y~0 (P=0) so no need to sample Beta; all familyInd=0 (all normal) so no need to sample Y
maxL <- 10
LStarJ <- sample(maxL, size=K, replace=T)
### 7) actual alpha
Alpha <- list()
for(j in 1:K) {
  Alpha[[j]] <-  t(rmvnorm(LStarJ[j], mean=rep(0,M*O), sigma=kappa*Frho))
  #every list index an M by L_j matrix 
}
w <- list()
for(j in 1:K){
  w[[j]] <- pnorm(Alpha[[j]])
  Lj <- LStarJ[j]
  w[[j]][,Lj] <- rep(1, M)
  temp <- rep(1, M)
  for(l in 1:Lj){
    w[[j]][,l] <- w[[j]][,l]*temp
    if(l<Lj) {temp <- temp * pnorm(Alpha[[j]][,l], lower.tail = FALSE)}
  }
}
### 8) actual Xi
Xi <- matrix(1, M, K)
for(j in 1:K){
  Lj <- LStarJ[j]
  for(i in 1:M){
    Xi[i,j] <- sample(Lj, size=1, prob=w[[j]][i,])
  }
}
### 9) actual Delta
a1=1; a2=10
Delta <- sapply(c(a1,rep(a2,(K-1))), rgamma, n=1, rate=1)
#Tau <- cumprod(Delta)
### 10) actual Theta
Theta <- list()
for(j in 1:K){
  Theta[[j]] <- rnorm(LStarJ[j], 0, sd=sqrt(1/Delta[j])) #vector of length Lj
}
Lambda <- matrix(0, M*O, K)
for(j in 1:K){
  for(i in 1:M){
    Lambda[i,j] = Theta[[j]][Xi[i,j]]
  }
}

Sigma.NuMO <- rnorm(Nu * M * O, sd = sqrt(sigma2))
EtaMat <- matrix(Eta, K, Nu)
meanMat <- Lambda%*%EtaMat #M*O\times Nu
Yobs <- as.vector(meanMat) + Sigma.NuMO
dat <- data.frame(Y = Yobs)

Hypers <- list(Sigma2 = list(A = 1, B = 1), Rho = list(ARho=0.1, BRho=1),
               Kappa = list(SmallUpsilon = O + 1, BigTheta = diag(O)),
               Psi = list(APsi = APsi, BPsi = BPsi),
               Upsilon = list(Zeta = K + 1, Omega = diag(K)))
MCMC <- list(NBurn = 20000, NSims = 10000, NThin = 2, NPilot = 5)


Sys.time()
reg.simu <- bfa_sp(Y ~ 0, data = dat, dist = D, time = Time,  K = K, 
                   starting = NULL, hypers = Hypers, tuning = NULL, mcmc = MCMC,
                   L = L,
                   family = "normal",
                   trials = NULL,
                   temporal.structure = "exponential",
                   spatial.structure = "continuous",
                   seed = 29, 
                   gamma.shrinkage = TRUE,
                   include.space = TRUE,
                   clustering = TRUE) 
save(reg.simu, file="spBFAL50simuT30M400Iter30000.RData")
Sys.time()
reg.simu$runtime
library(coda)
Diags <- spBFA::diagnostics(reg.simu, diags = c("dic", "dinf", "waic"), keepDeviance = TRUE)
save(Diags, file="spBFAL50simuT30M400Iter30000Diags.RData")
Deviance <- as.mcmc(Diags$deviance)
#save(Deviance, file = "spBFAL50simuT30M400Iter30000Deviance.RData")



==> spatempBFA/simu/mainScalabilityVerificationSimu/spBFAm400T30K5LInf.R <==
rm(list=ls())
library(mvtnorm)
library(fields)
library(spBFA)
K <- 5
O <- 1
L <- 50
M <- 400
sqrootM <- 20
Nu <- 30
Time <- 1:Nu
TimeDist <- as.matrix(dist(Time))
APsi = 0.1; BPsi = 4.5
set.seed(29)
### 1) actual sigma^2(i,o) (for i=1,2,...,M and o=1) values
sigma2 <- 0.01
### 2) actual psi value
psi <- 2.3
### 3) actual kappa value
kappa <- 0.7
### 4) actual Upsilon(K\times K)
tempMat <- matrix(runif(K*K,0,1),K,K)
Upsilon <- t(tempMat)%*%tempMat
### 5) actual rho value
rho <- 0.8
D <- rdist(expand.grid(1:sqrootM, 1:sqrootM))
Frho <- exp(-rho*D)
### 6) actual Eta (c(Eta_1,...,Eta_T)) (vec of length Nu*K)
Hpsi <- exp(-psi*TimeDist)
Eta <- rmvnorm(1, mean=rep(0, Nu*K), sigma=kronecker(Hpsi, Upsilon))
## Y~0 (P=0) so no need to sample Beta; all familyInd=0 (all normal) so no need to sample Y
maxL <- 10
LStarJ <- sample(maxL, size=K, replace=T)
### 7) actual alpha
Alpha <- list()
for(j in 1:K) {
  Alpha[[j]] <-  t(rmvnorm(LStarJ[j], mean=rep(0,M*O), sigma=kappa*Frho))
  #every list index an M by L_j matrix 
}
w <- list()
for(j in 1:K){
  w[[j]] <- pnorm(Alpha[[j]])
  Lj <- LStarJ[j]
  w[[j]][,Lj] <- rep(1, M)
  temp <- rep(1, M)
  for(l in 1:Lj){
    w[[j]][,l] <- w[[j]][,l]*temp
    if(l<Lj) {temp <- temp * pnorm(Alpha[[j]][,l], lower.tail = FALSE)}
  }
}
### 8) actual Xi
Xi <- matrix(1, M, K)
for(j in 1:K){
  Lj <- LStarJ[j]
  for(i in 1:M){
    Xi[i,j] <- sample(Lj, size=1, prob=w[[j]][i,])
  }
}
### 9) actual Delta
a1=1; a2=10
Delta <- sapply(c(a1,rep(a2,(K-1))), rgamma, n=1, rate=1)
#Tau <- cumprod(Delta)
### 10) actual Theta
Theta <- list()
for(j in 1:K){
  Theta[[j]] <- rnorm(LStarJ[j], 0, sd=sqrt(1/Delta[j])) #vector of length Lj
}
Lambda <- matrix(0, M*O, K)
for(j in 1:K){
  for(i in 1:M){
    Lambda[i,j] = Theta[[j]][Xi[i,j]]
  }
}

Sigma.NuMO <- rnorm(Nu * M * O, sd = sqrt(sigma2))
EtaMat <- matrix(Eta, K, Nu)
meanMat <- Lambda%*%EtaMat #M*O\times Nu
Yobs <- as.vector(meanMat) + Sigma.NuMO
dat <- data.frame(Y = Yobs)

Hypers <- list(Sigma2 = list(A = 1, B = 1), Rho = list(ARho=0.1, BRho=1),
               Kappa = list(SmallUpsilon = O + 1, BigTheta = diag(O)),
               Psi = list(APsi = APsi, BPsi = BPsi),
               Upsilon = list(Zeta = K + 1, Omega = diag(K)))
MCMC <- list(NBurn = 20000, NSims = 10000, NThin = 2, NPilot = 5)

Sys.time()
reg.simu.LInf <- bfa_sp(Y ~ 0, data = dat, dist = D, time = Time,  K = K, 
                        starting = NULL, hypers = Hypers, tuning = NULL, mcmc = MCMC,
                        L = Inf,
                        family = "normal",
                        trials = NULL,
                        temporal.structure = "exponential",
                        spatial.structure = "continuous",
                        seed = 29, 
                        gamma.shrinkage = TRUE,
                        include.space = TRUE,
                        clustering = TRUE) 
save(reg.simu.LInf, file="spBFALInfsimuT30M400Iter30000.RData")
Sys.time()
reg.simu.LInf$runtime
library(coda)
Diags.LInf <- spBFA::diagnostics(reg.simu.LInf, diags = c("dic", "dinf", "waic"), keepDeviance = TRUE)
save(Diags.LInf, file="spBFALInfsimuT30M400Iter30000Diags.RData")
Deviance.LInf <- as.mcmc(Diags.LInf$deviance)
#save(Deviance, file = "spBFALInfsimuT30M400Iter30000Deviance.RData")






























==> spatempBFA/simu/mainScalabilityVerificationSimu/stackedPlot.R <==
rm(list=ls())
library(tidyverse)
library(ggpubr)
modelVec <- rep(c("fullGP", "NNGPblock", "NNGPsequen", "NNGPvaryLj"), each = 4)
paraVec <- rep(c("       z / u      ", "         xi        ", "     alpha      ", "kappa & rho"), 4)
m3600T100DF <- m3600T50DF <- m1600T100DF <- m1600T50DF <- m1600T30DF <- m900T50DF <- m900T30DF <-
  m400T50DF <- m400T30DF <- data.frame(modelVec = modelVec, paraVec = paraVec)
legendColors <- c("#FFAA11","#55CC11", "#1177CC", "#7755CC")
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/first paper/spatempBFA"
setwd(paste(projDirec, "simu/mainScalabilityVerificationSimu/m3600T100K5", sep = "/"))
load("GibbsStepTimeFixedLfullGP.RData") # GibbsStepTimeFixedLfullGP
load("GibbsStepTimeFixedLblock.RData") # GibbsStepTimeFixedLblock
load("GibbsStepTimeFixedLsequen.RData") # GibbsStepTimeFixedLsequen
load("GibbsStepTimeVaryLjSequen.RData") # GibbsStepTimeVaryLjSequen
meanTimeVec <- vector()
meanTime <- colMeans(GibbsStepTimeFixedLfullGP)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeFixedLblock)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeFixedLsequen)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeVaryLjSequen)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
m3600T100DF = mutate(m3600T100DF, meanTimeVec = meanTimeVec / 1000) # in seconds
m3600T100plot <- ggplot(m3600T100DF, aes(x = modelVec, y = meanTimeVec, fill = paraVec, group = paraVec)) +
  labs(x = "", y = "Time (sec)") +
  geom_col(position = "stack", width = 0.5, color = "black") +
  scale_fill_manual(values = legendColors, 
                    guide = guide_legend(title = "Parameter", label.position = "top", nrow = 1)) +
  geom_area(data = m3600T100DF %>% filter(modelVec %in% c("fullGP", "NNGPblock")),
            aes(x = c("fullGP" = 1.25, "NNGPblock" = 1.75)[modelVec]), 
            position = "stack", color = "black", fill = NA, outline.type = "both") +
  geom_area(data = m3600T100DF %>% filter(modelVec %in% c("NNGPblock", "NNGPsequen")),
            aes(x = c("NNGPblock" = 2.25, "NNGPsequen" = 2.75)[modelVec]), 
            position = "stack", color = "black",fill = NA, outline.type = "both") +
  geom_area(data = m3600T100DF %>% filter(modelVec %in% c("NNGPsequen", "NNGPvaryLj")),
            aes(x = c("NNGPsequen" = 3.25, "NNGPvaryLj" = 3.75)[modelVec]), 
            position = "stack", color = "black",fill = NA, outline.type = "both") + 
  theme(legend.key.size = unit(1.5, "cm"),     
        legend.text = element_text(size = 18), 
        legend.title = element_text(size = 18),
        axis.title.y = element_text(size = 18),  
        axis.text.x = element_text(size = 16),  
        axis.text.y = element_text(size = 14))  
m3600T100plot
setwd("../m3600T50K5")
load("GibbsStepTimeFixedLfullGP.RData") # GibbsStepTimeFixedLfullGP
load("GibbsStepTimeFixedLblock.RData") # GibbsStepTimeFixedLblock
load("GibbsStepTimeFixedLsequen.RData") # GibbsStepTimeFixedLsequen
load("GibbsStepTimeVaryLjSequen.RData") # GibbsStepTimeVaryLjSequen
meanTimeVec <- vector()
meanTime <- colMeans(GibbsStepTimeFixedLfullGP)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeFixedLblock)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeFixedLsequen)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeVaryLjSequen)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
m3600T50DF = mutate(m3600T50DF, meanTimeVec = meanTimeVec / 1000) # in seconds
m3600T50plot <- ggplot(m3600T50DF, aes(x = modelVec, y = meanTimeVec, fill = paraVec, group = paraVec)) +
  labs(x = "", y = "Time (sec)") +
  geom_col(position = "stack", width = 0.5, color = "black") +
  scale_fill_manual(values = legendColors, 
                    guide = guide_legend(title = "Parameter", label.position = "top", nrow = 1)) +
  geom_area(data = m3600T50DF %>% filter(modelVec %in% c("fullGP", "NNGPblock")),
            aes(x = c("fullGP" = 1.25, "NNGPblock" = 1.75)[modelVec]), 
            position = "stack", color = "black", fill = NA, outline.type = "both") +
  geom_area(data = m3600T50DF %>% filter(modelVec %in% c("NNGPblock", "NNGPsequen")),
            aes(x = c("NNGPblock" = 2.25, "NNGPsequen" = 2.75)[modelVec]), 
            position = "stack", color = "black",fill = NA, outline.type = "both") +
  geom_area(data = m3600T50DF %>% filter(modelVec %in% c("NNGPsequen", "NNGPvaryLj")),
            aes(x = c("NNGPsequen" = 3.25, "NNGPvaryLj" = 3.75)[modelVec]), 
            position = "stack", color = "black",fill = NA, outline.type = "both") + 
  theme(legend.key.size = unit(1.5, "cm"),     
        legend.text = element_text(size = 18), 
        legend.title = element_text(size = 18),
        axis.title.y = element_text(size = 18),  
        axis.text.x = element_text(size = 16),  
        axis.text.y = element_text(size = 14))  
m3600T50plot
setwd("../m1600T100K5")
load("GibbsStepTimeFixedLfullGP.RData") # GibbsStepTimeFixedLfullGP
load("GibbsStepTimeFixedLblock.RData") # GibbsStepTimeFixedLblock
load("GibbsStepTimeFixedLsequen.RData") # GibbsStepTimeFixedLsequen
load("GibbsStepTimeVaryLjSequen.RData") # GibbsStepTimeVaryLjSequen
meanTimeVec <- vector()
meanTime <- colMeans(GibbsStepTimeFixedLfullGP)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeFixedLblock)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeFixedLsequen)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeVaryLjSequen)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
m1600T100DF = mutate(m1600T100DF, meanTimeVec = meanTimeVec / 1000) # in seconds
m1600T100plot <- ggplot(m1600T100DF, aes(x = modelVec, y = meanTimeVec, fill = paraVec, group = paraVec)) +
  labs(x = "", y = "Time (sec)") +
  geom_col(position = "stack", width = 0.5, color = "black") +
  scale_fill_manual(values = legendColors, 
                    guide = guide_legend(title = "Parameter", label.position = "top", nrow = 1)) +
  geom_area(data = m1600T100DF %>% filter(modelVec %in% c("fullGP", "NNGPblock")),
            aes(x = c("fullGP" = 1.25, "NNGPblock" = 1.75)[modelVec]), 
            position = "stack", color = "black", fill = NA, outline.type = "both") +
  geom_area(data = m1600T100DF %>% filter(modelVec %in% c("NNGPblock", "NNGPsequen")),
            aes(x = c("NNGPblock" = 2.25, "NNGPsequen" = 2.75)[modelVec]), 
            position = "stack", color = "black",fill = NA, outline.type = "both") +
  geom_area(data = m1600T100DF %>% filter(modelVec %in% c("NNGPsequen", "NNGPvaryLj")),
            aes(x = c("NNGPsequen" = 3.25, "NNGPvaryLj" = 3.75)[modelVec]), 
            position = "stack", color = "black",fill = NA, outline.type = "both")+ 
  theme(legend.key.size = unit(1.5, "cm"),     
        legend.text = element_text(size = 18), 
        legend.title = element_text(size = 18),
        axis.title.y = element_text(size = 18),  
        axis.text.x = element_text(size = 16),  
        axis.text.y = element_text(size = 14))  
m1600T100plot
setwd("../m1600T50K5")
load("GibbsStepTimeFixedLfullGP.RData") # GibbsStepTimeFixedLfullGP
load("GibbsStepTimeFixedLblock.RData") # GibbsStepTimeFixedLblock
load("GibbsStepTimeFixedLsequen.RData") # GibbsStepTimeFixedLsequen
load("GibbsStepTimeVaryLjSequen.RData") # GibbsStepTimeVaryLjSequen
meanTimeVec <- vector()
meanTime <- colMeans(GibbsStepTimeFixedLfullGP)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeFixedLblock)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeFixedLsequen)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeVaryLjSequen)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
m1600T50DF = mutate(m1600T50DF, meanTimeVec = meanTimeVec / 1000) # in seconds
m1600T50plot <- ggplot(m1600T50DF, aes(x = modelVec, y = meanTimeVec, fill = paraVec, group = paraVec)) +
  labs(x = "", y = "Time (sec)") +
  geom_col(position = "stack", width = 0.5, color = "black") +
  scale_fill_manual(values = legendColors, 
                    guide = guide_legend(title = "Parameter", label.position = "top", nrow = 1)) +
  geom_area(data = m1600T50DF %>% filter(modelVec %in% c("fullGP", "NNGPblock")),
            aes(x = c("fullGP" = 1.25, "NNGPblock" = 1.75)[modelVec]), 
            position = "stack", color = "black", fill = NA, outline.type = "both") +
  geom_area(data = m1600T50DF %>% filter(modelVec %in% c("NNGPblock", "NNGPsequen")),
            aes(x = c("NNGPblock" = 2.25, "NNGPsequen" = 2.75)[modelVec]), 
            position = "stack", color = "black",fill = NA, outline.type = "both") +
  geom_area(data = m1600T50DF %>% filter(modelVec %in% c("NNGPsequen", "NNGPvaryLj")),
            aes(x = c("NNGPsequen" = 3.25, "NNGPvaryLj" = 3.75)[modelVec]), 
            position = "stack", color = "black",fill = NA, outline.type = "both")+ 
  theme(legend.key.size = unit(1.5, "cm"),     
        legend.text = element_text(size = 18), 
        legend.title = element_text(size = 18),
        axis.title.y = element_text(size = 18),  
        axis.text.x = element_text(size = 16),  
        axis.text.y = element_text(size = 14))  
m1600T50plot
setwd("../m1600T30K5")
load("GibbsStepTimeFixedLfullGP.RData") # GibbsStepTimeFixedLfullGP
load("GibbsStepTimeFixedLblock.RData") # GibbsStepTimeFixedLblock
load("GibbsStepTimeFixedLsequen.RData") # GibbsStepTimeFixedLsequen
load("GibbsStepTimeVaryLjSequen.RData") # GibbsStepTimeVaryLjSequen
meanTimeVec <- vector()
meanTime <- colMeans(GibbsStepTimeFixedLfullGP)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeFixedLblock)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeFixedLsequen)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeVaryLjSequen)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
m1600T30DF = mutate(m1600T30DF, meanTimeVec = meanTimeVec / 1000) # in seconds
m1600T30plot <- ggplot(m1600T30DF, aes(x = modelVec, y = meanTimeVec, fill = paraVec, group = paraVec)) +
  labs(x = "", y = "Time (sec)") +
  geom_col(position = "stack", width = 0.5, color = "black") +
  scale_fill_manual(values = legendColors, 
                    guide = guide_legend(title = "Parameter", label.position = "top", nrow = 1)) +
  geom_area(data = m1600T30DF %>% filter(modelVec %in% c("fullGP", "NNGPblock")),
            aes(x = c("fullGP" = 1.25, "NNGPblock" = 1.75)[modelVec]), 
            position = "stack", color = "black", fill = NA, outline.type = "both") +
  geom_area(data = m1600T30DF %>% filter(modelVec %in% c("NNGPblock", "NNGPsequen")),
            aes(x = c("NNGPblock" = 2.25, "NNGPsequen" = 2.75)[modelVec]), 
            position = "stack", color = "black",fill = NA, outline.type = "both") +
  geom_area(data = m1600T30DF %>% filter(modelVec %in% c("NNGPsequen", "NNGPvaryLj")),
            aes(x = c("NNGPsequen" = 3.25, "NNGPvaryLj" = 3.75)[modelVec]), 
            position = "stack", color = "black",fill = NA, outline.type = "both")+ 
  theme(legend.key.size = unit(1.5, "cm"),     
        legend.text = element_text(size = 18), 
        legend.title = element_text(size = 18),
        axis.title.y = element_text(size = 18),  
        axis.text.x = element_text(size = 16),  
        axis.text.y = element_text(size = 14))  
m1600T30plot
setwd("../m900T50K5")
load("GibbsStepTimeFixedLfullGP.RData") # GibbsStepTimeFixedLfullGP
load("GibbsStepTimeFixedLblock.RData") # GibbsStepTimeFixedLblock
load("GibbsStepTimeFixedLsequen.RData") # GibbsStepTimeFixedLsequen
load("GibbsStepTimeVaryLjSequen.RData") # GibbsStepTimeVaryLjSequen
meanTimeVec <- vector()
meanTime <- colMeans(GibbsStepTimeFixedLfullGP)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeFixedLblock)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeFixedLsequen)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeVaryLjSequen)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
m900T50DF = mutate(m900T50DF, meanTimeVec = meanTimeVec / 1000) # in seconds
m900T50plot <- ggplot(m900T50DF, aes(x = modelVec, y = meanTimeVec, fill = paraVec, group = paraVec)) +
  labs(x = "", y = "Time (sec)") +
  geom_col(position = "stack", width = 0.5, color = "black") +
  scale_fill_manual(values = legendColors, 
                    guide = guide_legend(title = "Parameter", label.position = "top", nrow = 1)) +
  geom_area(data = m900T50DF %>% filter(modelVec %in% c("fullGP", "NNGPblock")),
            aes(x = c("fullGP" = 1.25, "NNGPblock" = 1.75)[modelVec]), 
            position = "stack", color = "black", fill = NA, outline.type = "both") +
  geom_area(data = m900T50DF %>% filter(modelVec %in% c("NNGPblock", "NNGPsequen")),
            aes(x = c("NNGPblock" = 2.25, "NNGPsequen" = 2.75)[modelVec]), 
            position = "stack", color = "black",fill = NA, outline.type = "both") +
  geom_area(data = m900T50DF %>% filter(modelVec %in% c("NNGPsequen", "NNGPvaryLj")),
            aes(x = c("NNGPsequen" = 3.25, "NNGPvaryLj" = 3.75)[modelVec]), 
            position = "stack", color = "black",fill = NA, outline.type = "both")+ 
  theme(legend.key.size = unit(1.5, "cm"),     
        legend.text = element_text(size = 18), 
        legend.title = element_text(size = 18),
        axis.title.y = element_text(size = 18),  
        axis.text.x = element_text(size = 16),  
        axis.text.y = element_text(size = 14))  
m900T50plot
setwd("../m900T30K5")
load("GibbsStepTimeFixedLfullGP.RData") # GibbsStepTimeFixedLfullGP
load("GibbsStepTimeFixedLblock.RData") # GibbsStepTimeFixedLblock
load("GibbsStepTimeFixedLsequen.RData") # GibbsStepTimeFixedLsequen
load("GibbsStepTimeVaryLjSequen.RData") # GibbsStepTimeVaryLjSequen
meanTimeVec <- vector()
meanTime <- colMeans(GibbsStepTimeFixedLfullGP)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeFixedLblock)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeFixedLsequen)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeVaryLjSequen)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
m900T30DF = mutate(m900T30DF, meanTimeVec = meanTimeVec / 1000) # in seconds
m900T30plot <- ggplot(m900T30DF, aes(x = modelVec, y = meanTimeVec, fill = paraVec, group = paraVec)) +
  labs(x = "", y = "Time (sec)") +
  geom_col(position = "stack", width = 0.5, color = "black") +
  scale_fill_manual(values = legendColors, 
                    guide = guide_legend(title = "Parameter", label.position = "top", nrow = 1)) +
  geom_area(data = m900T30DF %>% filter(modelVec %in% c("fullGP", "NNGPblock")),
            aes(x = c("fullGP" = 1.25, "NNGPblock" = 1.75)[modelVec]), 
            position = "stack", color = "black", fill = NA, outline.type = "both") +
  geom_area(data = m900T30DF %>% filter(modelVec %in% c("NNGPblock", "NNGPsequen")),
            aes(x = c("NNGPblock" = 2.25, "NNGPsequen" = 2.75)[modelVec]), 
            position = "stack", color = "black",fill = NA, outline.type = "both") +
  geom_area(data = m900T30DF %>% filter(modelVec %in% c("NNGPsequen", "NNGPvaryLj")),
            aes(x = c("NNGPsequen" = 3.25, "NNGPvaryLj" = 3.75)[modelVec]), 
            position = "stack", color = "black",fill = NA, outline.type = "both")+ 
  theme(legend.key.size = unit(1.5, "cm"),     
        legend.text = element_text(size = 18), 
        legend.title = element_text(size = 18),
        axis.title.y = element_text(size = 18),  
        axis.text.x = element_text(size = 16),  
        axis.text.y = element_text(size = 14))  
m900T30plot
setwd("../m400T50K5")
load("GibbsStepTimeFixedLfullGP.RData") # GibbsStepTimeFixedLfullGP
load("GibbsStepTimeFixedLblock.RData") # GibbsStepTimeFixedLblock
load("GibbsStepTimeFixedLsequen.RData") # GibbsStepTimeFixedLsequen
load("GibbsStepTimeVaryLjSequen.RData") # GibbsStepTimeVaryLjSequen
meanTimeVec <- vector()
meanTime <- colMeans(GibbsStepTimeFixedLfullGP)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeFixedLblock)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeFixedLsequen)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeVaryLjSequen)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
m400T50DF = mutate(m400T50DF, meanTimeVec = meanTimeVec / 1000) # in seconds
m400T50plot <- ggplot(m400T50DF, aes(x = modelVec, y = meanTimeVec, fill = paraVec, group = paraVec)) +
  labs(x = "", y = "Time (sec)") +
  geom_col(position = "stack", width = 0.5, color = "black") +
  scale_fill_manual(values = legendColors, 
                    guide = guide_legend(title = "Parameter", label.position = "top", nrow = 1)) +
  geom_area(data = m400T50DF %>% filter(modelVec %in% c("fullGP", "NNGPblock")),
            aes(x = c("fullGP" = 1.25, "NNGPblock" = 1.75)[modelVec]), 
            position = "stack", color = "black", fill = NA, outline.type = "both") +
  geom_area(data = m400T50DF %>% filter(modelVec %in% c("NNGPblock", "NNGPsequen")),
            aes(x = c("NNGPblock" = 2.25, "NNGPsequen" = 2.75)[modelVec]), 
            position = "stack", color = "black",fill = NA, outline.type = "both") +
  geom_area(data = m400T50DF %>% filter(modelVec %in% c("NNGPsequen", "NNGPvaryLj")),
            aes(x = c("NNGPsequen" = 3.25, "NNGPvaryLj" = 3.75)[modelVec]), 
            position = "stack", color = "black",fill = NA, outline.type = "both")+ 
  theme(legend.key.size = unit(1.5, "cm"),     
        legend.text = element_text(size = 18), 
        legend.title = element_text(size = 18),
        axis.title.y = element_text(size = 18),  
        axis.text.x = element_text(size = 16),  
        axis.text.y = element_text(size = 14))  
m400T50plot
setwd("../m400T30K5")
load("GibbsStepTimeFixedLfullGP.RData") # GibbsStepTimeFixedLfullGP
load("GibbsStepTimeFixedLblock.RData") # GibbsStepTimeFixedLblock
load("GibbsStepTimeFixedLsequen.RData") # GibbsStepTimeFixedLsequen
load("GibbsStepTimeVaryLjSequen.RData") # GibbsStepTimeVaryLjSequen
meanTimeVec <- vector()
meanTime <- colMeans(GibbsStepTimeFixedLfullGP)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeFixedLblock)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeFixedLsequen)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
meanTime <- colMeans(GibbsStepTimeVaryLjSequen)
meanTimeVec <- c(meanTimeVec, meanTime[c(1, 2, 5)])
meanTimeVec <- c(meanTimeVec, meanTime[7] + meanTime[6])
names(meanTimeVec)[length(meanTimeVec)] <- "rhoKappa"
m400T30DF = mutate(m400T30DF, meanTimeVec = meanTimeVec / 1000) # in seconds
m400T30plot <- ggplot(m400T30DF, aes(x = modelVec, y = meanTimeVec, fill = paraVec, group = paraVec)) +
  labs(x = "", y = "Time (sec)") +
  geom_col(position = "stack", width = 0.5, color = "black") +
  scale_fill_manual(values = legendColors, 
                    guide = guide_legend(title = "Parameter", label.position = "top", nrow = 1)) +
  geom_area(data = m400T30DF %>% filter(modelVec %in% c("fullGP", "NNGPblock")),
            aes(x = c("fullGP" = 1.25, "NNGPblock" = 1.75)[modelVec]), 
            position = "stack", color = "black", fill = NA, outline.type = "both") +
  geom_area(data = m400T30DF %>% filter(modelVec %in% c("NNGPblock", "NNGPsequen")),
            aes(x = c("NNGPblock" = 2.25, "NNGPsequen" = 2.75)[modelVec]), 
            position = "stack", color = "black",fill = NA, outline.type = "both") +
  geom_area(data = m400T30DF %>% filter(modelVec %in% c("NNGPsequen", "NNGPvaryLj")),
            aes(x = c("NNGPsequen" = 3.25, "NNGPvaryLj" = 3.75)[modelVec]), 
            position = "stack", color = "black",fill = NA, outline.type = "both")+ 
  theme(legend.key.size = unit(1.5, "cm"),     
        legend.text = element_text(size = 18), 
        legend.title = element_text(size = 18),
        axis.title.y = element_text(size = 18),  
        axis.text.x = element_text(size = 16),  
        axis.text.y = element_text(size = 16) )  
m400T30plot
setwd("..")
# ggarrange(m1600T100plot, m1600T50plot, m1600T30plot,
#           m3600T100plot, m900T50plot, m400T50plot,
#           m3600T50plot, m900T30plot, m400T30plot,
#           labels = c("A", "B", "C", "D", "F", "H", "E", "G", "I"), align = "hv",
#           ncol = 3, nrow = 3, common.legend = TRUE, legend = "top")
# ggsave("9stackedPlots.png", width = 50, height = 50, units = "cm")
ggarrange(m400T30plot, m400T50plot, m900T30plot,
          m900T50plot, m1600T30plot, m1600T50plot, 
          m1600T100plot, m3600T50plot, m3600T100plot,  
          labels = c("A", "B", "C", "D", "E", "F", "G", "H", "I"), align = "hv",
          ncol = 3, nrow = 3, common.legend = TRUE, legend = "top")
# ggsave("stackedPlots.png", width = 50, height = 52, units = "cm")



==> spatempBFA/simu/realDataEx/NOAAsst.r <==
rm(list = ls())
library(tidyverse)
library(ncdf4)
library(CFtime)
library(ggmap)
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/first paper/spatempBFA"
setwd(paste(projDirec, "simu/appen/real data ex", sep = "/"))
SSTdata <- nc_open("sst.day.mean.2023.nc")
print(SSTdata)
long <- ncvar_get(SSTdata, "lon") # of length 1440
summary(long) #;hist(long)
lat <- ncvar_get(SSTdata, "lat") # of length 720
summary(lat) #;hist(lat)
time <- ncvar_get(SSTdata, "time") # of length 365
summary(time) #;hist(time)
nLong = length(long); nLat = length(lat); nTime = length(time)
longAll <- rep(long, nLat); latAll = rep(lat, each = nLong)
sstArray <- ncvar_get(SSTdata, "sst")
fillValue <- ncatt_get(SSTdata, "sst", "_fillValue")
sstArray[sstArray == fillValue$value] <- NA
dim(sstArray) # 1440 * 720 * 365
sum(is.na(sstArray)) # 126235256; 1440 * 720 * 365 = 378432000
sstMat <- matrix(sstArray, nLong * nLat, nTime) # (1440 * 720) * 365 = 1036800 * 365
locIndices <- which(apply((!is.na(sstMat)), 1, all)) # of length 645933; all locations with no NAs for all 365 days in 2023
longTraining <- longAll[locIndices]; latTraining <- latAll[locIndices]
noNAsstDF <- cbind(longTraining, latTraining, sstMat[locIndices,], locIndices)
colnames(noNAsstDF) <- c("Longitude", "Latitude", paste0("Day", 1:nTime), "Location")
noNAsstDF <- as.data.frame(noNAsstDF)
# save(noNAsstDF, file = "noNAsst2023DF.RData")
world2 <- map_data(map = "world2", region = ".")
t <- 365
sstDFslice <- data.frame(long = longTraining, lat = latTraining, 
                         sst = noNAsstDF[, (t+2)]) # 645933 obs
sstPlot <- ggplot(sstDFslice) + geom_tile(aes(x = long, y = lat, fill = sst)) + coord_sf() +
  scale_fill_gradientn(name = "Sea Surface Temperature (degC)", 
                       colors = rev(heat.colors(30))) +
  labs(x = "Longitude", y = "Latitude") + # for picking a representative rectangle 
  theme(axis.ticks = element_blank(), legend.position = "top")
sstPlot + 
  geom_polygon(data = world2, mapping = aes(x = long, y = lat, group = group), 
               color = "black", fill = "transparent") 
# ggsave("sst2023nonNAday365.png", width = 20, height = 8, units = "cm")
sstPlotviridis <- ggplot(sstDFslice) + geom_tile(aes(x = long, y = lat, fill = sst)) + coord_sf() +
  scale_fill_viridis_c(name = "Sea Surface Temperature (degC)", direction = -1) +
  labs(x = "Longitude", y = "Latitude") + # for picking a representative rectangle 
  theme(axis.ticks = element_blank(), legend.position = "top")
sstPlotviridis + 
  geom_polygon(data = world2, mapping = aes(x = long, y = lat, group = group), 
               color = "black", fill = "transparent") 
# ggsave("sst2023nonNAday365viridis.png", width = 20, height = 8, units = "cm")
world2 <- map_data(map = "world2", region = ".")
sstDFsliceAll <- data.frame(long = longAll, lat = latAll, 
                            sst90 = sstMat[,90], sst181 = sstMat[,181],
                            sst273 = sstMat[,273], sst365 = sstMat[,365])
viridisPlotSSTday90 <- ggplot(sstDFsliceAll) + coord_sf() +
  geom_tile(aes(x = long, y = lat, fill = sst90, 
                linetype = "Regions with NA \nTemperature Values\nat Day 90 in 2023")) +
  scale_fill_viridis_c(name = "Sea Surface Temperature (degC)", 
                       direction = -1, na.value = "darkgrey") +
  theme(plot.background = element_blank(), panel.background = element_blank(), 
        panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
        axis.title = element_blank(), axis.ticks = element_blank(), axis.text = element_blank(),
        legend.position = "top", legend.key = element_blank()) + 
  guides(linetype = guide_legend(override.aes = list(fill = "darkgrey"), 
                                 label.position = "right",
                                 title = "", order = 2),
         fill = guide_colorbar(order = 1)) 
viridisPlotSSTday90 + 
  geom_polygon(data = world2, mapping = aes(x = long, y = lat, group = group), 
               color = "black", fill = "white") 
# ggsave("sst2023day90greyNA.png", width = 20, height = 8, units = "cm") 
viridisPlotSSTday181 <- ggplot(sstDFsliceAll) + coord_sf() +
  geom_tile(aes(x = long, y = lat, fill = sst181, 
                linetype = "Regions with NA \nTemperature Values\nat Day 181 in 2023")) +
  scale_fill_viridis_c(name = "Sea Surface Temperature (degC)", 
                       direction = -1, na.value = "darkgrey") +
  theme(plot.background = element_blank(), panel.background = element_blank(), 
        panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
        axis.title = element_blank(), axis.ticks = element_blank(), axis.text = element_blank(),
        legend.position = "top", legend.key = element_blank()) + 
  guides(linetype = guide_legend(override.aes = list(fill = "darkgrey"), 
                                 label.position = "right",
                                 title = "", order = 2),
         fill = guide_colorbar(order = 1)) 
viridisPlotSSTday181 + 
  geom_polygon(data = world2, mapping = aes(x = long, y = lat, group = group), 
               color = "black", fill = "white") 
# ggsave("sst2023day181greyNA.png", width = 20, height = 8, units = "cm") 
viridisPlotSSTday273 <- ggplot(sstDFsliceAll) + coord_sf() +
  geom_tile(aes(x = long, y = lat, fill = sst273, 
                linetype = "Regions with NA \nTemperature Values\nat Day 273 in 2023")) +
  scale_fill_viridis_c(name = "Sea Surface Temperature (degC)", 
                       direction = -1, na.value = "darkgrey") +
  theme(plot.background = element_blank(), panel.background = element_blank(), 
        panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
        axis.title = element_blank(), axis.ticks = element_blank(), axis.text = element_blank(),
        legend.position = "top", legend.key = element_blank()) + 
  guides(linetype = guide_legend(override.aes = list(fill = "darkgrey"), 
                                 label.position = "right",
                                 title = "", order = 2),
         fill = guide_colorbar(order = 1)) 
viridisPlotSSTday273 + 
  geom_polygon(data = world2, mapping = aes(x = long, y = lat, group = group), 
               color = "black", fill = "white") 
# ggsave("sst2023day273greyNA.png", width = 20, height = 8, units = "cm")
viridisPlotSSTday365 <- ggplot(sstDFsliceAll) + coord_sf() +
  geom_tile(aes(x = long, y = lat, fill = sst365, 
                linetype = "Regions with NA \nTemperature Values\nat Day 365 in 2023")) +
  scale_fill_viridis_c(name = "Sea Surface Temperature (degC)", 
                       direction = -1, na.value = "darkgrey") +
  theme(plot.background = element_blank(), panel.background = element_blank(), 
        panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
        axis.title = element_blank(), axis.ticks = element_blank(), axis.text = element_blank(),
        legend.position = "top", legend.key = element_blank()) + 
  guides(linetype = guide_legend(override.aes = list(fill = "darkgrey"), 
                                 label.position = "right",
                                 title = "", order = 2),
         fill = guide_colorbar(order = 1)) 
viridisPlotSSTday365 + 
  geom_polygon(data = world2, mapping = aes(x = long, y = lat, group = group), 
               color = "black", fill = "white") 
# ggsave("sst2023day365greyNA.png", width = 20, height = 8, units = "cm")


==> spatempBFA/simu/realDataEx/SSTm1612/NNGPsequenFixedL.R <==
rm(list=ls())
library(fields)
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/first paper/spatempBFA"
#setwd(paste(projDirec, "simu/appen/real data ex/SSTm1612", sep = "/"))
load("SSTtrainingDF2023.RData")
K <- 5
O <- 1
L <- 50
M <- nrow(SSTtrainingDF)
D <- rdist(SSTtrainingDF[,1:2])
LjVec <- rep(min(50, M), K)
Nu <- 350
Time <- 1:Nu
SSTtrainingDF = SSTtrainingDF[, 3:(Nu+2)]
set.seed(29)
testingLocs <- sample(1:nrow(SSTtrainingDF), size = 35, replace = FALSE)
APsi = 0.1; BPsi = 4.5
dat <- data.frame(Y = as.vector(as.matrix(SSTtrainingDF[-testingLocs,])))
Dtraining <- as.matrix(D[-testingLocs, -testingLocs])
distOrigNew = as.matrix(D[-testingLocs, testingLocs])
distNewNew = as.matrix(D[testingLocs, testingLocs])
rm(SSTtrainingDF)
Hypers <- list(Sigma2 = list(A = 1, B = 1), Rho = list(ARho = 0.1, BRho = 1),
               Kappa = list(SmallUpsilon = O + 1, BigTheta = diag(O)),
               Psi = list(APsi = APsi, BPsi = BPsi),
               Upsilon = list(Zeta = K + 1, Omega = diag(K)))
MCMC <- list(NBurn = 100000, NSims = 20000, NThin = 20, NPilot = 5)
library(spatempBFA)
library(coda)
Sys.time()
regFixedL.simu.sequen <- bfaFixedL(Y ~ 0, data = dat, dist = Dtraining, time = Time,  K = K, 
                                   starting = NULL, hypers = Hypers, tuning = NULL, mcmc = MCMC,
                                   L = L,
                                   family = "normal",
                                   temporal.structure = "exponential",
                                   spatial.structure = "continuous",
                                   seed = 29, 
                                   gamma.shrinkage = TRUE,
                                   include.time = TRUE,
                                   include.space = TRUE,
                                   clustering = TRUE,
                                   seasonPeriod = 1, 
                                   equalTimeDist = TRUE,
                                   spatApprox = TRUE, 
                                   alphaMethod = "sequential", 
                                   h = 15, 
                                   storeSpatPredPara = TRUE,
                                   storeWeights = TRUE,
                                   alphasWeightsToFiles = FALSE) 
Sys.time()
save(regFixedL.simu.sequen, file = "realExNNGPsequenFixedL.RData")
regFixedL.simu.sequen$runtime
GibbsStepTimeFixedLsequen <- regFixedL.simu.sequen$GibbsStepTime
save(GibbsStepTimeFixedLsequen, file = "GibbsStepTimeFixedLsequen.RData")
Diags.sequen <- diagnostics(regFixedL.simu.sequen, diags = c("dic", "dinf", "meanIC", "waic"), keepDeviance = TRUE)
save(Diags.sequen, file = "NNGPsequenFixedLDiags.RData")
Deviance.sequen <- as.mcmc(Diags.sequen$deviance)
save(Deviance.sequen, file = "NNGPsequenFixedLDeviance.RData")
spatpredFixedLsequen <- predictNewLocFixedL(regFixedL.simu.sequen, 35, distOrigNew, distNewNew, 
                                            NewX = NULL, NewTrials = NULL, Verbose = TRUE, seed = 29)
save(spatpredFixedLsequen, file = "realExNNGPspatpredFixedLsequen.RData")
temppredFixedLsequen <- predictNewTime(regFixedL.simu.sequen, (Nu+1):365, seed = 29)
save(temppredFixedLsequen, file = "realExNNGPtemppredFixedLsequen.RData")

==> spatempBFA/simu/realDataEx/SSTm1612/NNGPsequenVaryLj.R <==
rm(list=ls())
library(fields)
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/first paper/spatempBFA"
#setwd(paste(projDirec, "simu/appen/real data ex/SSTm1612", sep = "/"))
load("SSTtrainingDF2023.RData")
K <- 5
O <- 1
L <- 50
M <- nrow(SSTtrainingDF)
D <- rdist(SSTtrainingDF[,1:2])
LjVec <- rep(min(50, M), K)
Nu <- 350
Time <- 1:Nu
SSTtrainingDF = SSTtrainingDF[, 3:(Nu+2)]
set.seed(29)
testingLocs <- sample(1:nrow(SSTtrainingDF), size = 35, replace = FALSE)
APsi = 0.1; BPsi = 4.5
dat <- data.frame(Y = as.vector(as.matrix(SSTtrainingDF[-testingLocs,])))
Dtraining <- as.matrix(D[-testingLocs, -testingLocs])
distOrigNew = as.matrix(D[-testingLocs, testingLocs])
distNewNew = as.matrix(D[testingLocs, testingLocs])
rm(SSTtrainingDF)
Hypers <- list(Sigma2 = list(A = 1, B = 1), Rho = list(ARho = 0.1, BRho = 1),
               Kappa = list(SmallUpsilon = O + 1, BigTheta = diag(O)),
               Psi = list(APsi = APsi, BPsi = BPsi),
               Upsilon = list(Zeta = K + 1, Omega = diag(K)))
MCMC <- list(NBurn = 100000, NSims = 20000, NThin = 20, NPilot = 5)
library(spatempBFA)
library(coda)
Sys.time()
regVaryLj.simu.sequen <- bfaVaryingLjs(Y ~ 0, data = dat, dist = Dtraining, time = Time,  K = K, LjVec = LjVec,
                                       starting = NULL, hypers = Hypers, tuning = NULL, mcmc = MCMC,
                                       family = "normal",
                                       temporal.structure = "exponential",
                                       spatial.structure = "continuous",
                                       seed = 29, 
                                       gamma.shrinkage = TRUE,
                                       include.time = TRUE,
                                       include.space = TRUE,
                                       seasonPeriod = 1, 
                                       equalTimeDist = TRUE,
                                       spatApprox = TRUE, 
                                       alphaSequen = TRUE, 
                                       h = 15,
                                       storeSpatPredPara = TRUE, 
                                       storeWeights = TRUE) 
Sys.time()
save(regVaryLj.simu.sequen, file = "realExNNGPsequenVaryLj.RData")
regVaryLj.simu.sequen$runtime
GibbsStepTimeVaryLjSequen <- regVaryLj.simu.sequen$GibbsStepTime
save(GibbsStepTimeVaryLjSequen, file = "GibbsStepTimeVaryLjSequen.RData")
Diags.sequenVaryLj <- diagnostics(regVaryLj.simu.sequen, diags = c("dic", "dinf", "meanIC", "waic"), keepDeviance = TRUE)
save(Diags.sequenVaryLj, file = "NNGPsequenVaryLjDiags.RData")
Deviance.sequenVaryLj <- as.mcmc(Diags.sequenVaryLj$deviance)
save(Deviance.sequenVaryLj, file = "NNGPsequenVaryLjDeviance.RData")
spatpredVaryLj <- predictNewLocVaryLj(regVaryLj.simu.sequen, 35, distOrigNew, distNewNew, 
                                      NewX = NULL, NewTrials = NULL, Verbose = TRUE, seed = 29)
save(spatpredVaryLj, file = "realExNNGPspatpredVaryLj.RData")
temppredVaryLj <- predictNewTime(regVaryLj.simu.sequen, (Nu+1):365, seed = 29)
save(temppredVaryLj, file = "realExNNGPtemppredVaryLj.RData")

==> spatempBFA/simu/realDataEx/SSTm1612/analyze2sequen.R <==
rm(list=ls())
library(tidyverse)
library(ggpubr)
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/first paper/spatempBFA"
setwd(paste(projDirec, "simu/appen/real data ex/SSTm1612", sep = "/"))
# load("realExNNGPsequenFixedL.RData"); regFixedL.simu.sequen$runtime # 17.17 days
# rm(regFixedL.simu.sequen)
load("NNGPsequenFixedLDiags.RData")
load("GibbsStepTimeFixedLsequen.RData")
load("realExNNGPtemppredFixedLsequen.RData")
load("realExNNGPspatpredFixedLsequen.RData")
# load("realExNNGPsequenVaryLj.RData"); regVaryLj.simu.sequen$runtime # 12.52 days
# rm(regVaryLj.simu.sequen)
load("NNGPsequenVaryLjDiags.RData")
load("GibbsStepTimeVaryLjSequen.RData")
load("realExNNGPtemppredVaryLj.RData")
load("realExNNGPspatpredVaryLj.RData")
apply(GibbsStepTimeFixedLsequen, 2, summary)
apply(GibbsStepTimeVaryLjSequen, 2, summary)
# View(Diags.sequen)
# View(Diags.sequenVaryLj)
M <- 1612
m = M - 35 # 35 testing spatial points
Nu <- 365 
O <- 1
trainingT <- 350 # training set T = 300
testingT <- 15
load("SSTtrainingDF2023.RData") # SSTtrainingDF
set.seed(29)
testingLocs <- sample(1:nrow(SSTtrainingDF), size = 35, replace = FALSE)
YtestingSpat <- as.vector(t(SSTtrainingDF[testingLocs, 3:(trainingT+2)]))
YtestingTemp <- as.vector(as.matrix(SSTtrainingDF[-testingLocs, (trainingT+3):(Nu+2)]))
SSTtestinglocDF <- SSTtrainingDF[testingLocs, ]
SSTtestinglocDFactual <- SSTtestinglocDF %>% select(Longitude, Latitude, Day110, Day230, Day350) %>% 
  rename(SST110 = Day110, SST230 = Day230, SST350 = Day350)
SSTtestinglocDFday110actual <- ggplot(SSTtestinglocDFactual) +
  geom_point(aes(x = Longitude, y = Latitude, color = SST110, size = SST110)) +
  scale_color_viridis_c(name = "Sea Surface Temperature (degC)", direction = -1) +
  scale_size_continuous(name = "") +
  theme(axis.ticks = element_blank(), legend.position = "top", legend.key = element_blank())
SSTtestinglocDFday110actual
SSTtestinglocDFday230actual <- ggplot(SSTtestinglocDFactual) +
  geom_point(aes(x = Longitude, y = Latitude, color = SST230, size = SST230)) +
  scale_color_viridis_c(name = "Sea Surface Temperature (degC)", direction = -1) +
  scale_size_continuous(name = "") +
  theme(axis.ticks = element_blank(), legend.position = "top", legend.key = element_blank())
SSTtestinglocDFday230actual
SSTtestinglocDFday350actual <- ggplot(SSTtestinglocDFactual) +
  geom_point(aes(x = Longitude, y = Latitude, color = SST350, size = SST350)) +
  scale_color_viridis_c(name = "Sea Surface Temperature (degC)", direction = -1) +
  scale_size_continuous(name = "") +
  theme(axis.ticks = element_blank(), legend.position = "top", legend.key = element_blank())
SSTtestinglocDFday350actual
summary(YtestingSpat)
summary(abs(YtestingSpat))
spatPredMetricMat <- matrix(0, 3, 2, 
                            dimnames = list(c("postMeanMSE", "postMSE", "postVar"),
                                            c("NNGPsequenFixedL", "NNGPsequenVaryLj")))
testingLocNum <- M - m
ylocPredList = spatpredFixedLsequen$Y
ylocPred <- t(matrix(unlist(ylocPredList), ncol = testingLocNum * trainingT * O)) #(testingLocNum x trainingT x O) x NKeep 
ylocPredMean <- apply(ylocPred, 1, mean) # of length N = testingLocNum x O x trainingT (rowMeans) note that O = 1 here
ylocPredMeanMat <- t(matrix(ylocPredMean, nrow = trainingT, ncol = testingLocNum)) # testingLocNum * trainingT
SSTtestinglocDFpredicted <- cbind(SSTtestinglocDFactual[,1:2], ylocPredMeanMat[,c(110, 230, 350)])
colnames(SSTtestinglocDFpredicted) <- colnames(SSTtestinglocDFactual)
SSTtestinglocDFday110predicted.sequenFixedL <- ggplot(SSTtestinglocDFpredicted) +
  geom_point(aes(x = Longitude, y = Latitude, color = SST110, size = SST110)) +
  scale_color_viridis_c(name = "Sea Surface Temperature (degC)", direction = -1) +
  scale_size_continuous(name = "") +
  theme(axis.ticks = element_blank(), legend.position = "top", legend.key = element_blank())
SSTtestinglocDFday110predicted.sequenFixedL
SSTtestinglocDFday230predicted.sequenFixedL <- ggplot(SSTtestinglocDFpredicted) +
  geom_point(aes(x = Longitude, y = Latitude, color = SST230, size = SST230)) +
  scale_color_viridis_c(name = "Sea Surface Temperature (degC)", direction = -1) +
  scale_size_continuous(name = "") +
  theme(axis.ticks = element_blank(), legend.position = "top", legend.key = element_blank())
SSTtestinglocDFday230predicted.sequenFixedL
SSTtestinglocDFday350predicted.sequenFixedL <- ggplot(SSTtestinglocDFpredicted) +
  geom_point(aes(x = Longitude, y = Latitude, color = SST350, size = SST350)) +
  scale_color_viridis_c(name = "Sea Surface Temperature (degC)", direction = -1) +
  scale_size_continuous(name = "") +
  theme(axis.ticks = element_blank(), legend.position = "top", legend.key = element_blank())
SSTtestinglocDFday350predicted.sequenFixedL
spatPredMetricMat[1, 1] <- mean((ylocPredMean - YtestingSpat)^2)
diffMat <- sweep(ylocPred, 1, YtestingSpat, "-")
spatPredMetricMat[2, 1] = mean(rowMeans(diffMat^2))
spatPredMetricMat[3, 1] = mean(apply(ylocPred, 1, var))
ylocPredList = spatpredVaryLj$Y
ylocPred <- t(matrix(unlist(ylocPredList), ncol = testingLocNum * trainingT * O)) #(testingLocNum x trainingT x O) x NKeep 
ylocPredMean <- apply(ylocPred, 1, mean) # of length N = testingLocNum x O x trainingT (rowMeans) note that O = 1 here
ylocPredMeanMat <- t(matrix(ylocPredMean, nrow = trainingT, ncol = testingLocNum)) # testingLocNum * trainingT
SSTtestinglocDFpredicted <- cbind(SSTtestinglocDFactual[,1:2], ylocPredMeanMat[,c(110, 230, 350)])
colnames(SSTtestinglocDFpredicted) <- colnames(SSTtestinglocDFactual)
SSTtestinglocDFday110predicted.sequenVaryLj <- ggplot(SSTtestinglocDFpredicted) +
  geom_point(aes(x = Longitude, y = Latitude, color = SST110, size = SST110)) +
  scale_color_viridis_c(name = "Sea Surface Temperature (degC)", direction = -1) +
  scale_size_continuous(name = "") +
  theme(axis.ticks = element_blank(), legend.position = "top", legend.key = element_blank())
SSTtestinglocDFday110predicted.sequenVaryLj
SSTtestinglocDFday230predicted.sequenVaryLj <- ggplot(SSTtestinglocDFpredicted) +
  geom_point(aes(x = Longitude, y = Latitude, color = SST230, size = SST230)) +
  scale_color_viridis_c(name = "Sea Surface Temperature (degC)", direction = -1) +
  scale_size_continuous(name = "") +
  theme(axis.ticks = element_blank(), legend.position = "top", legend.key = element_blank())
SSTtestinglocDFday230predicted.sequenVaryLj
SSTtestinglocDFday350predicted.sequenVaryLj <- ggplot(SSTtestinglocDFpredicted) +
  geom_point(aes(x = Longitude, y = Latitude, color = SST350, size = SST350)) +
  scale_color_viridis_c(name = "Sea Surface Temperature (degC)", direction = -1) +
  scale_size_continuous(name = "") +
  theme(axis.ticks = element_blank(), legend.position = "top", legend.key = element_blank())
SSTtestinglocDFday350predicted.sequenVaryLj
spatPredMetricMat[1, 2] <- mean((ylocPredMean - YtestingSpat)^2) 
diffMat <- sweep(ylocPred, 1, YtestingSpat, "-")
spatPredMetricMat[2, 2] = mean(rowMeans(diffMat^2)) 
spatPredMetricMat[3, 2] = mean(apply(ylocPred, 1, var))
spatPredMetricMat
spatPredKrigTime <- matrix(0, 2, 2, 
                            dimnames = list(c("alpha", "weightsXiLambda"),
                                            c("NNGPsequenFixedL", "NNGPsequenVaryLj")))
spatPredKrigTime[1, 1] = spatpredFixedLsequen$alphaKrigTime
spatPredKrigTime[2, 1] = spatpredFixedLsequen$weightsXiLambdaKrigTime
spatPredKrigTime[1, 2] = spatpredVaryLj$alphaKrigTime
spatPredKrigTime[2, 2] = spatpredVaryLj$weightsXiLambdaKrigTime
spatPredKrigTime
ggarrange(SSTtestinglocDFday110actual, 
          SSTtestinglocDFday110predicted.sequenFixedL,
          SSTtestinglocDFday110predicted.sequenVaryLj,
          labels = c("Actual", "FixedL", "VaryLj"), align = "h", ncol = 3, nrow = 1, 
          common.legend = TRUE, legend = "top")
#ggsave("NNGPsequenSSTtestinglocDFday110plots.png", width = 24, height = 8, units = "cm")
ggarrange(SSTtestinglocDFday230actual, 
          SSTtestinglocDFday230predicted.sequenFixedL,
          SSTtestinglocDFday230predicted.sequenVaryLj,
          labels = c("Actual", "FixedL", "VaryLj"), align = "h", ncol = 3, nrow = 1, 
          common.legend = TRUE, legend = "top")
#ggsave("NNGPsequenSSTtestinglocDFday230plots.png", width = 24, height = 8, units = "cm")
ggarrange(SSTtestinglocDFday350actual, 
          SSTtestinglocDFday350predicted.sequenFixedL,
          SSTtestinglocDFday350predicted.sequenVaryLj,
          labels = c("Actual", "FixedL", "VaryLj"), align = "h", ncol = 3, nrow = 1, 
          common.legend = TRUE, legend = "top")
#ggsave("NNGPsequenSSTtestinglocDFday350plots.png", width = 24, height = 8, units = "cm")

SSTtraininglocDF <- SSTtrainingDF[-testingLocs, ]
SSTtraininglocDFactual <- SSTtraininglocDF %>% 
  select(Longitude, Latitude, Day351, Day352, Day353, Day354, Day355, Day360, Day365) %>% 
  rename(SST351 = Day351, SST352 = Day352, SST353 = Day353, SST354 = Day354, 
         SST355 = Day355, SST360 = Day360, SST365 = Day365)
SSTtraininglocDFday351actual <- ggplot(SSTtraininglocDFactual) +
  geom_tile(aes(x = Longitude, y = Latitude, fill = SST351)) + coord_sf() +
  scale_fill_viridis_c(name = "Sea Surface Temperature (degC)", direction = -1) +
  theme(axis.ticks = element_blank(), legend.position = "top", legend.key = element_blank())
SSTtraininglocDFday351actual
summary(YtestingTemp)
summary(abs(YtestingTemp))
tempPredMetricMat <- matrix(0, 3, 2, 
                            dimnames = list(c("postMeanMSE", "postMSE", "postVar"),
                                            c("NNGPsequenFixedL", "NNGPsequenVaryLj")))
ytempPredList = temppredFixedLsequen$Y
ytempPred <- t(matrix(unlist(ytempPredList), ncol = testingT * m * O)) # (testingT x m x O) x NKeep 
ytempPredMean <- apply(ytempPred, 1, mean) # of length N = testingT x O x m (rowMeans) note that O = 1 here
ytempPredMeanMat <- matrix(ytempPredMean, nrow = m, ncol = testingT) 
SSTtraininglocDFpredicted <- cbind(SSTtraininglocDFactual[,1:2], ytempPredMeanMat[,c(1, 2, 3, 4, 5, 10, 15)])
colnames(SSTtraininglocDFpredicted) <- colnames(SSTtraininglocDFactual)
SSTtraininglocDFday351predicted.sequenFixedL <- ggplot(SSTtraininglocDFpredicted) +
  geom_tile(aes(x = Longitude, y = Latitude, fill = SST351)) + coord_sf() +
  scale_fill_viridis_c(name = "Sea Surface Temperature (degC)", direction = -1) +
  theme(axis.ticks = element_blank(), legend.position = "top", legend.key = element_blank())
SSTtraininglocDFday351predicted.sequenFixedL
tempPredMetricMat[1, 1] <- mean((ytempPredMean - YtestingTemp)^2)
diffMat <- sweep(ytempPred, 1, YtestingTemp, "-")
tempPredMetricMat[2, 1] = mean(rowMeans(diffMat^2))
tempPredMetricMat[3, 1] = mean(apply(ytempPred, 1, var))
ytempPredList = temppredVaryLj$Y
ytempPred <- t(matrix(unlist(ytempPredList), ncol = testingT * m * O)) # (testingT x m x O) x NKeep 
ytempPredMean <- apply(ytempPred, 1, mean) # of length N = testingT x O x m (rowMeans) note that O = 1 here
ytempPredMeanMat <- matrix(ytempPredMean, nrow = m, ncol = testingT) 
SSTtraininglocDFpredicted <- cbind(SSTtraininglocDFactual[,1:2], ytempPredMeanMat[,c(1, 2, 3, 4, 5, 10, 15)])
colnames(SSTtraininglocDFpredicted) <- colnames(SSTtraininglocDFactual)
SSTtraininglocDFday351predicted.sequenVaryLj <- ggplot(SSTtraininglocDFpredicted) +
  geom_tile(aes(x = Longitude, y = Latitude, fill = SST351)) + coord_sf() +
  scale_fill_viridis_c(name = "Sea Surface Temperature (degC)", direction = -1) +
  theme(axis.ticks = element_blank(), legend.position = "top", legend.key = element_blank())
SSTtraininglocDFday351predicted.sequenVaryLj
tempPredMetricMat[1, 2] <- mean((ytempPredMean - YtestingTemp)^2) 
diffMat <- sweep(ytempPred, 1, YtestingTemp, "-")
tempPredMetricMat[2, 2] = mean(rowMeans(diffMat^2)) 
tempPredMetricMat[3, 2] = mean(apply(ytempPred, 1, var)) 
tempPredMetricMat
ggarrange(SSTtraininglocDFday351actual, SSTtraininglocDFday351predicted.sequenFixedL, 
          SSTtraininglocDFday351predicted.sequenVaryLj, 
          labels = c("A", "B", "C"), label.x = 0.08, align = "h", ncol = 3, nrow = 1, 
          common.legend = TRUE, legend = "top")
#ggsave("NNGPsequenSSTtraininglocDFday351plots.png", width = 24, height = 8, units = "cm")



==> spatempBFA/simu/realDataEx/SSTm1612/base.R <==
rm(list=ls())
library(tidyverse)
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/first paper/spatempBFA"
setwd(paste(projDirec, "simu/appen/real data ex", sep = "/"))
load("noNAsst2023DF.RData")
SSTtrainingDF <- noNAsstDF %>% filter(Longitude >= 135 & Longitude <= 147 & Latitude >= 38 & Latitude <= 50) # 1612 obs
setwd("SSTm1612")
#save(SSTtrainingDF, file = "SSTtrainingDF2023.RData")
SSTtrainingDFday365 <- SSTtrainingDF %>% select(Longitude, Latitude, Day365) %>% rename(SST = Day365)
SSTtrainingDFday365plot <- ggplot(SSTtrainingDFday365) +
  geom_tile(aes(x = Longitude, y = Latitude, fill = SST)) + coord_sf() +
  scale_fill_viridis_c(name = "Sea Surface Temperature (degC)", direction = -1) +
  theme(axis.ticks = element_blank(), legend.position = "top", legend.key = element_blank())
SSTtrainingDFday365plot
ggsave("SSTtrainingDFday365plot.png", width = 12, height = 8, units = "cm")


==> spatempBFA/simu/spatPred/NNGPblockFixedL.R <==
rm(list=ls())
library(mvtnorm)
library(fields)
library(spatempBFA)
N1 <- 3 # number of samples
seeds <- c(11, 13, 17, 19, 23, 29, 31, 37, 41)
nSeed <- length(seeds)
n <- 50
N2 <- nSeed * n
K <- 4
O <- 1
h <- 15
M <- 400
sqrootM <- 20
L <- min(40, M)
LjVec <- rep(min(40, M), K)
Nu <- 300
Time <- 1:Nu
TimeDist <- as.matrix(dist(Time))
APsi = 0.1; BPsi = 4.5
testingRowNum <- 3
testingLocNum <- testingRowNum^2
testingRowSeq <- seq(9.5, 11.5, by = 1)
distNewNew <- rdist(expand.grid(testingRowSeq, testingRowSeq))
distOrigNew <- rdist(expand.grid(1:sqrootM, 1:sqrootM), expand.grid(testingRowSeq, testingRowSeq))
spatpredTimeVec <- alphaKrigTimeVec <- 
  weightsXiLambdaKrigTimeVec <- rep(0, N1 * N2)
postGmat <- postMSEmat <- postVarMat <- 
  matrix(0, nSeed, N1, dimnames = list(paste0("seed", seeds), paste0("sample", 1:N1)))
set.seed(29)
sigma2 <- 0.01
kappa <- 0.7
psi <- 2.3
Hpsi <- exp(-psi*TimeDist)
rho <- 0.8
D <- rdist(expand.grid(1:sqrootM, 1:sqrootM))
Mall <- M + testingLocNum
Dall <- rbind(cbind(D, distOrigNew), cbind(t(distOrigNew), distNewNew))
FrhoAll <- exp(-rho*Dall)
maxL <- 10
a1 = 1; a2 = 10
Hypers <- list(Sigma2 = list(A = 1, B = 1), 
               Rho = list(ARho = 0.1, BRho = 1),
               Kappa = list(SmallUpsilon = O + 1, BigTheta = diag(O)),
               Psi = list(APsi = APsi, BPsi = BPsi),
               Upsilon = list(Zeta = K + 1, Omega = diag(K)))
MCMC <- list(NBurn = 30000, NSims = 10000, NThin = 10, NPilot = 5)
count = 1
for(n1 in 1:N1){ 
  print(paste("n1 = ", n1, sep = ""))
  tempMat <- matrix(runif(K*K,0,1), K, K)
  Upsilon <- t(tempMat)%*%tempMat
  Eta <- rmvnorm(1, mean = rep(0, Nu*K), sigma = kronecker(Hpsi, Upsilon))
  LStarJ <- sample(maxL, size = K, replace = TRUE)
  Alpha <- list()
  for(j in 1:K) {
    Alpha[[j]] <-  t(rmvnorm(LStarJ[j], mean=rep(0, Mall*O), sigma = kappa*FrhoAll))
    #every list index an Mall by L_j matrix since O = 1
  }
  w <- list()
  for(j in 1:K){
    w[[j]] <- pnorm(Alpha[[j]])
    Lj <- LStarJ[j]
    w[[j]][,Lj] <- rep(1, Mall)
    temp <- rep(1, Mall)
    for(l in 1:Lj){
      w[[j]][,l] <- w[[j]][,l]*temp
      if(l<Lj) {temp <- temp * pnorm(Alpha[[j]][,l], lower.tail = FALSE)}
    }
  }
  Xi <- matrix(1, Mall, K)
  for(j in 1:K){
    Lj <- LStarJ[j]
    for(i in 1:Mall){
      Xi[i,j] <- sample(Lj, size=1, prob=w[[j]][i,])
    }
  }
  Delta <- sapply(c(a1,rep(a2,(K-1))), rgamma, n=1, rate=1)
  #Tau <- cumprod(Delta)
  Theta <- list()
  for(j in 1:K){
    Theta[[j]] <- rnorm(LStarJ[j], 0, sd=sqrt(1/Delta[j])) #vector of length Lj
  }
  Lambda <- matrix(0, Mall*O, K)
  for(j in 1:K){
    for(i in 1:Mall){
      Lambda[i,j] = Theta[[j]][Xi[i,j]]
    }
  }
  EtaMat <- matrix(Eta, K, Nu)
  meanMat <- Lambda%*%EtaMat #Mall*O\times Nu with O = 1
  Sigma.NuMO <- matrix(rnorm(Nu * Mall * O, sd = sqrt(sigma2)), Mall*O, Nu)
  Ymat <- meanMat + Sigma.NuMO #Mall*O\times Nu with O = 1
  Yobs <- as.vector(Ymat[1:M,])
  dat <- data.frame(Y = Yobs)
  Ytrueloc <- as.vector(t(Ymat[(M+1):Mall,]))
  
  regFixedL.simu.block <- bfaFixedL(Y ~ 0, data = dat, dist = D, time = Time,  K = K, 
                                    starting = NULL, hypers = Hypers, tuning = NULL, mcmc = MCMC,
                                    L = L,
                                    family = "normal",
                                    temporal.structure = "exponential",
                                    spatial.structure = "continuous",
                                    seed = 29, 
                                    gamma.shrinkage = TRUE,
                                    include.time = TRUE,
                                    include.space = TRUE,
                                    clustering = TRUE,
                                    seasonPeriod = 1, 
                                    equalTimeDist = TRUE,
                                    spatApprox = TRUE, 
                                    alphaMethod = "block", 
                                    h = h,
                                    storeSpatPredPara = TRUE,
                                    storeWeights = TRUE,
                                    alphasWeightsToFiles = FALSE) 
  save(regFixedL.simu.block, file = paste0("NNGPblockFixedL", n1, ".RData"))
  for (nseed in 1:nSeed) {
    seed = seeds[nseed]
    for (n2 in 1:n) {
      t1 <- Sys.time()
      spatpredFixedLblock <- predictNewLocFixedL(regFixedL.simu.block, testingLocNum, distOrigNew, distNewNew, 
                                                  NewX = NULL, NewTrials = NULL, Verbose = TRUE, seed = seed)
      t2 <- Sys.time()
      # save(spatpredFixedLblock, file = paste0("NNGPblockFixedL", n1, "spatpred", n2, "seed", seed, ".RData"))     
      spatpredTimeVec[count] = difftime(t2, t1, units = "secs")
      alphaKrigTimeVec[count] = spatpredFixedLblock$alphaKrigTime
      weightsXiLambdaKrigTimeVec[count] = spatpredFixedLblock$weightsXiLambdaKrigTime
      count = count + 1
    }
    ylocPredList = spatpredFixedLblock$Y
    ylocPred <- t(matrix(unlist(ylocPredList), ncol = testingLocNum * Nu * O)) #(testingLocNum x T x O) x NKeep 
    ylocPredMean <- apply(ylocPred, 1, mean) # of length N = testingLocNum x O x T (rowMeans) note that O = 1 here
    postG <- mean((ylocPredMean - Ytrueloc)^2)
    diffMat <- sweep(ylocPred, 1, Ytrueloc, "-")
    postMSE = mean(rowMeans(diffMat^2))
    postVar = mean(apply(ylocPred, 1, var))
    postGmat[nseed, n1] <- postG
    postMSEmat[nseed, n1] <- postMSE
    postVarMat[nseed, n1] <- postVar
  }
}

save(spatpredTimeVec, file = "NNGPblockFixedLspatpredTimeVec.RData")
save(alphaKrigTimeVec, file = "NNGPblockFixedLalphaKrigTimeVec.RData")
save(weightsXiLambdaKrigTimeVec, file = "NNGPblockFixedLweightsXiLambdaKrigTimeVec.RData")
save(postGmat, file = "NNGPblockFixedLpostGmat_spatPredMetricSimu.RData")
save(postMSEmat, file = "NNGPblockFixedLpostMSEmat_spatPredMetricSimu.RData")
save(postVarMat, file = "NNGPblockFixedLpostVarMat_spatPredMetricSimu.RData")


==> spatempBFA/simu/spatPred/NNGPsequenFixedL.R <==
rm(list=ls())
library(mvtnorm)
library(fields)
library(spatempBFA)
N1 <- 3 # number of samples
seeds <- c(11, 13, 17, 19, 23, 29, 31, 37, 41)
nSeed <- length(seeds)
n <- 50
N2 <- nSeed * n
K <- 4
O <- 1
h <- 15
M <- 400
sqrootM <- 20
L <- min(40, M)
LjVec <- rep(min(40, M), K)
Nu <- 300
Time <- 1:Nu
TimeDist <- as.matrix(dist(Time))
APsi = 0.1; BPsi = 4.5
testingRowNum <- 3
testingLocNum <- testingRowNum^2
testingRowSeq <- seq(9.5, 11.5, by = 1)
distNewNew <- rdist(expand.grid(testingRowSeq, testingRowSeq))
distOrigNew <- rdist(expand.grid(1:sqrootM, 1:sqrootM), expand.grid(testingRowSeq, testingRowSeq))
spatpredTimeVec <- alphaKrigTimeVec <- 
  weightsXiLambdaKrigTimeVec <- rep(0, N1 * N2)
postGmat <- postMSEmat <- postVarMat <- 
  matrix(0, nSeed, N1, dimnames = list(paste0("seed", seeds), paste0("sample", 1:N1)))
set.seed(29)
sigma2 <- 0.01
kappa <- 0.7
psi <- 2.3
Hpsi <- exp(-psi*TimeDist)
rho <- 0.8
D <- rdist(expand.grid(1:sqrootM, 1:sqrootM))
Mall <- M + testingLocNum
Dall <- rbind(cbind(D, distOrigNew), cbind(t(distOrigNew), distNewNew))
FrhoAll <- exp(-rho*Dall)
maxL <- 10
a1 = 1; a2 = 10
Hypers <- list(Sigma2 = list(A = 1, B = 1), 
               Rho = list(ARho = 0.1, BRho = 1),
               Kappa = list(SmallUpsilon = O + 1, BigTheta = diag(O)),
               Psi = list(APsi = APsi, BPsi = BPsi),
               Upsilon = list(Zeta = K + 1, Omega = diag(K)))
MCMC <- list(NBurn = 30000, NSims = 10000, NThin = 10, NPilot = 5)
count = 1
for(n1 in 1:N1){ 
  print(paste("n1 = ", n1, sep = ""))
  tempMat <- matrix(runif(K*K,0,1), K, K)
  Upsilon <- t(tempMat)%*%tempMat
  Eta <- rmvnorm(1, mean = rep(0, Nu*K), sigma = kronecker(Hpsi, Upsilon))
  LStarJ <- sample(maxL, size = K, replace = TRUE)
  Alpha <- list()
  for(j in 1:K) {
    Alpha[[j]] <-  t(rmvnorm(LStarJ[j], mean=rep(0, Mall*O), sigma = kappa*FrhoAll))
    #every list index an Mall by L_j matrix since O = 1
  }
  w <- list()
  for(j in 1:K){
    w[[j]] <- pnorm(Alpha[[j]])
    Lj <- LStarJ[j]
    w[[j]][,Lj] <- rep(1, Mall)
    temp <- rep(1, Mall)
    for(l in 1:Lj){
      w[[j]][,l] <- w[[j]][,l]*temp
      if(l<Lj) {temp <- temp * pnorm(Alpha[[j]][,l], lower.tail = FALSE)}
    }
  }
  Xi <- matrix(1, Mall, K)
  for(j in 1:K){
    Lj <- LStarJ[j]
    for(i in 1:Mall){
      Xi[i,j] <- sample(Lj, size=1, prob=w[[j]][i,])
    }
  }
  Delta <- sapply(c(a1,rep(a2,(K-1))), rgamma, n=1, rate=1)
  #Tau <- cumprod(Delta)
  Theta <- list()
  for(j in 1:K){
    Theta[[j]] <- rnorm(LStarJ[j], 0, sd=sqrt(1/Delta[j])) #vector of length Lj
  }
  Lambda <- matrix(0, Mall*O, K)
  for(j in 1:K){
    for(i in 1:Mall){
      Lambda[i,j] = Theta[[j]][Xi[i,j]]
    }
  }
  EtaMat <- matrix(Eta, K, Nu)
  meanMat <- Lambda%*%EtaMat #Mall*O\times Nu with O = 1
  Sigma.NuMO <- matrix(rnorm(Nu * Mall * O, sd = sqrt(sigma2)), Mall*O, Nu)
  Ymat <- meanMat + Sigma.NuMO #Mall*O\times Nu with O = 1
  Yobs <- as.vector(Ymat[1:M,])
  dat <- data.frame(Y = Yobs)
  Ytrueloc <- as.vector(t(Ymat[(M+1):Mall,]))
  
  regFixedL.simu.sequen <- bfaFixedL(Y ~ 0, data = dat, dist = D, time = Time,  K = K, 
                                     starting = NULL, hypers = Hypers, tuning = NULL, mcmc = MCMC,
                                     L = L,
                                     family = "normal",
                                     temporal.structure = "exponential",
                                     spatial.structure = "continuous",
                                     seed = 29, 
                                     gamma.shrinkage = TRUE,
                                     include.time = TRUE,
                                     include.space = TRUE,
                                     clustering = TRUE,
                                     seasonPeriod = 1, 
                                     equalTimeDist = TRUE,
                                     spatApprox = TRUE, 
                                     alphaMethod = "sequential", 
                                     h = h, 
                                     storeSpatPredPara = TRUE,
                                     storeWeights = TRUE,
                                     alphasWeightsToFiles = FALSE) 
  save(regFixedL.simu.sequen, file = paste0("NNGPsequenFixedL", n1, ".RData"))
  for (nseed in 1:nSeed) {
    seed = seeds[nseed]
    for (n2 in 1:n) {
      t1 <- Sys.time()
      spatpredFixedLsequen <- predictNewLocFixedL(regFixedL.simu.sequen, testingLocNum, distOrigNew, distNewNew, 
                                                  NewX = NULL, NewTrials = NULL, Verbose = TRUE, seed = seed)
      t2 <- Sys.time()
      # save(spatpredFixedLsequen, file = paste0("NNGPsequenFixedL", n1, "spatpred", n2, "seed", seed, ".RData"))
      spatpredTimeVec[count] = difftime(t2, t1, units = "secs")
      alphaKrigTimeVec[count] = spatpredFixedLsequen$alphaKrigTime
      weightsXiLambdaKrigTimeVec[count] = spatpredFixedLsequen$weightsXiLambdaKrigTime
      count = count + 1
    }
    ylocPredList = spatpredFixedLsequen$Y
    ylocPred <- t(matrix(unlist(ylocPredList), ncol = testingLocNum * Nu * O)) #(testingLocNum x T x O) x NKeep 
    ylocPredMean <- apply(ylocPred, 1, mean) # of length N = testingLocNum x O x T (rowMeans) note that O = 1 here
    postG <- mean((ylocPredMean - Ytrueloc)^2)
    diffMat <- sweep(ylocPred, 1, Ytrueloc, "-")
    postMSE = mean(rowMeans(diffMat^2))
    postVar = mean(apply(ylocPred, 1, var))
    postGmat[nseed, n1] <- postG
    postMSEmat[nseed, n1] <- postMSE
    postVarMat[nseed, n1] <- postVar
  }
}

save(spatpredTimeVec, file = "NNGPsequenFixedLspatpredTimeVec.RData")
save(alphaKrigTimeVec, file = "NNGPsequenFixedLalphaKrigTimeVec.RData")
save(weightsXiLambdaKrigTimeVec, file = "NNGPsequenFixedLweightsXiLambdaKrigTimeVec.RData")
save(postGmat, file = "NNGPsequenFixedLpostGmat_spatPredMetricSimu.RData")
save(postMSEmat, file = "NNGPsequenFixedLpostMSEmat_spatPredMetricSimu.RData")
save(postVarMat, file = "NNGPsequenFixedLpostVarMat_spatPredMetricSimu.RData")



==> spatempBFA/simu/spatPred/NNGPsequenVaryLj.R <==
rm(list=ls())
library(mvtnorm)
library(fields)
library(spatempBFA)
N1 <- 3 # number of samples
seeds <- c(11, 13, 17, 19, 23, 29, 31, 37, 41)
nSeed <- length(seeds)
n <- 50
N2 <- nSeed * n
K <- 4
O <- 1
h <- 15
M <- 400
sqrootM <- 20
L <- min(40, M)
LjVec <- rep(min(40, M), K)
Nu <- 300
Time <- 1:Nu
TimeDist <- as.matrix(dist(Time))
APsi = 0.1; BPsi = 4.5
testingRowNum <- 3
testingLocNum <- testingRowNum^2
testingRowSeq <- seq(9.5, 11.5, by = 1)
distNewNew <- rdist(expand.grid(testingRowSeq, testingRowSeq))
distOrigNew <- rdist(expand.grid(1:sqrootM, 1:sqrootM), expand.grid(testingRowSeq, testingRowSeq))
spatpredTimeVec <- alphaKrigTimeVec <- 
  weightsXiLambdaKrigTimeVec <- rep(0, N1 * N2)
postGmat <- postMSEmat <- postVarMat <- 
  matrix(0, nSeed, N1, dimnames = list(paste0("seed", seeds), paste0("sample", 1:N1)))
set.seed(29)
sigma2 <- 0.01
kappa <- 0.7
psi <- 2.3
Hpsi <- exp(-psi*TimeDist)
rho <- 0.8
D <- rdist(expand.grid(1:sqrootM, 1:sqrootM))
Mall <- M + testingLocNum
Dall <- rbind(cbind(D, distOrigNew), cbind(t(distOrigNew), distNewNew))
FrhoAll <- exp(-rho*Dall)
maxL <- 10
a1 = 1; a2 = 10
Hypers <- list(Sigma2 = list(A = 1, B = 1), 
               Rho = list(ARho = 0.1, BRho = 1),
               Kappa = list(SmallUpsilon = O + 1, BigTheta = diag(O)),
               Psi = list(APsi = APsi, BPsi = BPsi),
               Upsilon = list(Zeta = K + 1, Omega = diag(K)))
MCMC <- list(NBurn = 30000, NSims = 10000, NThin = 10, NPilot = 5)
count = 1
for(n1 in 1:N1){
  print(paste("n1 = ", n1, sep = ""))
  tempMat <- matrix(runif(K*K,0,1), K, K)
  Upsilon <- t(tempMat)%*%tempMat
  Eta <- rmvnorm(1, mean = rep(0, Nu*K), sigma = kronecker(Hpsi, Upsilon))
  LStarJ <- sample(maxL, size = K, replace = TRUE)
  Alpha <- list()
  for(j in 1:K) {
    Alpha[[j]] <-  t(rmvnorm(LStarJ[j], mean=rep(0, Mall*O), sigma = kappa*FrhoAll))
    #every list index an Mall by L_j matrix since O = 1
  }
  w <- list()
  for(j in 1:K){
    w[[j]] <- pnorm(Alpha[[j]])
    Lj <- LStarJ[j]
    w[[j]][,Lj] <- rep(1, Mall)
    temp <- rep(1, Mall)
    for(l in 1:Lj){
      w[[j]][,l] <- w[[j]][,l]*temp
      if(l<Lj) {temp <- temp * pnorm(Alpha[[j]][,l], lower.tail = FALSE)}
    }
  }
  Xi <- matrix(1, Mall, K)
  for(j in 1:K){
    Lj <- LStarJ[j]
    for(i in 1:Mall){
      Xi[i,j] <- sample(Lj, size=1, prob=w[[j]][i,])
    }
  }
  Delta <- sapply(c(a1,rep(a2,(K-1))), rgamma, n=1, rate=1)
  #Tau <- cumprod(Delta)
  Theta <- list()
  for(j in 1:K){
    Theta[[j]] <- rnorm(LStarJ[j], 0, sd=sqrt(1/Delta[j])) #vector of length Lj
  }
  Lambda <- matrix(0, Mall*O, K)
  for(j in 1:K){
    for(i in 1:Mall){
      Lambda[i,j] = Theta[[j]][Xi[i,j]]
    }
  }
  EtaMat <- matrix(Eta, K, Nu)
  meanMat <- Lambda%*%EtaMat #Mall*O\times Nu with O = 1
  Sigma.NuMO <- matrix(rnorm(Nu * Mall * O, sd = sqrt(sigma2)), Mall*O, Nu)
  Ymat <- meanMat + Sigma.NuMO #Mall*O\times Nu with O = 1
  Yobs <- as.vector(Ymat[1:M,])
  dat <- data.frame(Y = Yobs)
  Ytrueloc <- as.vector(t(Ymat[(M+1):Mall,]))
  
  regVaryLj.simu.sequen <- bfaVaryingLjs(Y ~ 0, data = dat, dist = D, time = Time,  K = K, LjVec = LjVec,
                                         starting = NULL, hypers = Hypers, tuning = NULL, mcmc = MCMC,
                                         family = "normal",
                                         temporal.structure = "exponential",
                                         spatial.structure = "continuous",
                                         seed = 29, 
                                         gamma.shrinkage = TRUE,
                                         include.time = TRUE,
                                         include.space = TRUE,
                                         seasonPeriod = 1, 
                                         equalTimeDist = TRUE,
                                         spatApprox = TRUE, 
                                         alphaSequen = TRUE, 
                                         h = h,
                                         storeSpatPredPara = TRUE, 
                                         storeWeights = TRUE)  
  save(regVaryLj.simu.sequen, file = paste0("NNGPsequenVaryLj", n1, ".RData"))
  for (nseed in 1:nSeed) {
    seed = seeds[nseed]
    for (n2 in 1:n) {
      t1 <- Sys.time()
      spatpredVaryLjSequen <- predictNewLocVaryLj(regVaryLj.simu.sequen, testingLocNum, distOrigNew, distNewNew, 
                                                  NewX = NULL, NewTrials = NULL, Verbose = TRUE, seed = seed)
      t2 <- Sys.time()
      # save(spatpredVaryLjSequen, file = paste0("NNGPsequenVaryLj", n1, "spatpred", n2, "seed", seed, ".RData"))
      spatpredTimeVec[count] = difftime(t2, t1, units = "secs")
      alphaKrigTimeVec[count] = spatpredVaryLjSequen$alphaKrigTime
      weightsXiLambdaKrigTimeVec[count] = spatpredVaryLjSequen$weightsXiLambdaKrigTime
      count = count + 1
    }
    ylocPredList = spatpredVaryLjSequen$Y
    ylocPred <- t(matrix(unlist(ylocPredList), ncol = testingLocNum * Nu * O)) #(testingLocNum x T x O) x NKeep 
    ylocPredMean <- apply(ylocPred, 1, mean) # of length N = testingLocNum x O x T (rowMeans) note that O = 1 here
    postG <- mean((ylocPredMean - Ytrueloc)^2)
    diffMat <- sweep(ylocPred, 1, Ytrueloc, "-")
    postMSE = mean(rowMeans(diffMat^2))
    postVar = mean(apply(ylocPred, 1, var))
    postGmat[nseed, n1] <- postG
    postMSEmat[nseed, n1] <- postMSE
    postVarMat[nseed, n1] <- postVar
  }
}

save(spatpredTimeVec, file = "NNGPsequenVaryLjspatpredTimeVec.RData")
save(alphaKrigTimeVec, file = "NNGPsequenVaryLjalphaKrigTimeVec.RData")
save(weightsXiLambdaKrigTimeVec, file = "NNGPsequenVaryLjweightsXiLambdaKrigTimeVec.RData")
save(postGmat, file = "NNGPsequenVaryLjpostGmat_spatPredMetricSimu.RData")
save(postMSEmat, file = "NNGPsequenVaryLjpostMSEmat_spatPredMetricSimu.RData")
save(postVarMat, file = "NNGPsequenVaryLjpostVarMat_spatPredMetricSimu.RData")



==> spatempBFA/simu/spatPred/analyze.R <==
rm(list=ls())
library(tidyverse)
library(ggpubr)
legendColors <- c("#FFAA11", "#55CC11", "#1177CC", "#7755CC")
spatpredTime <- alphaKrigTime <- weightsXiLambdaKrigTime <- vector()
load("fullGPfixedLspatpredTimeVec.RData")
load("fullGPfixedLalphaKrigTimeVec.RData")
load("fullGPfixedLweightsXiLambdaKrigTimeVec.RData")
N <- length(spatpredTimeVec)
modelVec <- rep(c("fullGPfixedL", "NNGPblockFixedL", "NNGPsequenFixedL", "NNGPsequenVaryLj"), each = N)
spatpredTime <- c(spatpredTime, spatpredTimeVec)
alphaKrigTime <- c(alphaKrigTime, alphaKrigTimeVec)
weightsXiLambdaKrigTime <- c(weightsXiLambdaKrigTime, weightsXiLambdaKrigTimeVec)
load("NNGPblockFixedLspatpredTimeVec.RData")
load("NNGPblockFixedLalphaKrigTimeVec.RData")
load("NNGPblockFixedLweightsXiLambdaKrigTimeVec.RData")
spatpredTime <- c(spatpredTime, spatpredTimeVec)
alphaKrigTime <- c(alphaKrigTime, alphaKrigTimeVec)
weightsXiLambdaKrigTime <- c(weightsXiLambdaKrigTime, weightsXiLambdaKrigTimeVec)
load("NNGPsequenFixedLspatpredTimeVec.RData")
load("NNGPsequenFixedLalphaKrigTimeVec.RData")
load("NNGPsequenFixedLweightsXiLambdaKrigTimeVec.RData")
spatpredTime <- c(spatpredTime, spatpredTimeVec)
alphaKrigTime <- c(alphaKrigTime, alphaKrigTimeVec)
weightsXiLambdaKrigTime <- c(weightsXiLambdaKrigTime, weightsXiLambdaKrigTimeVec)
load("NNGPsequenVaryLjspatpredTimeVec.RData")
load("NNGPsequenVaryLjalphaKrigTimeVec.RData")
load("NNGPsequenVaryLjweightsXiLambdaKrigTimeVec.RData")
spatpredTime <- c(spatpredTime, spatpredTimeVec)
alphaKrigTime <- c(alphaKrigTime, alphaKrigTimeVec)
weightsXiLambdaKrigTime <- c(weightsXiLambdaKrigTime, weightsXiLambdaKrigTimeVec)
spatpredtimeDF <- data.frame(spatpredTime = spatpredTime, alphaKrigTime = alphaKrigTime / 1000,
                             weightsXiLambdaKrigTime = weightsXiLambdaKrigTime,
                             model = as.factor(modelVec))
spatpredtimeBox <- ggplot(spatpredtimeDF) + labs(y = "Time (in seconds)", x = "") + 
  geom_boxplot(aes(x = model, y = spatpredTime, color = model)) +
  scale_color_manual("Model", values = legendColors) +
  theme(axis.title.y = element_text(size = 18),
        axis.text.y = element_text(size = 16, color = "black"), 
        axis.text.x = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        legend.key = element_blank(),    
        legend.text = element_text(size = 18), 
        legend.title = element_blank())
spatpredtimeBox
alphaKrigTimeBox <- ggplot(spatpredtimeDF) + labs(y = "Time (in seconds)", x = "") + 
  geom_boxplot(aes(x = model, y = alphaKrigTime, color = model)) +
  scale_color_manual("Model", values = legendColors) +
  theme(axis.title.y = element_text(size = 18),
        axis.text.y = element_text(size = 16, color = "black"),
        axis.text.x = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        legend.key = element_blank(),    
        legend.text = element_text(size = 18), 
        legend.title = element_blank())
alphaKrigTimeBox
weightsXiLambdaKrigTimeBox <- ggplot(spatpredtimeDF) + 
  labs(y = "Time (in milliseconds)", x = "") + 
  geom_boxplot(aes(x = model, y = weightsXiLambdaKrigTime, color = model)) +
  scale_color_manual("Model", values = legendColors) +
  theme(axis.title.y = element_text(size = 18),
        axis.text.y = element_text(size = 16, color = "black"),
        axis.text.x = element_blank(), 
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(), 
        legend.key = element_blank(),    
        legend.text = element_text(size = 18), 
        legend.title = element_blank())
weightsXiLambdaKrigTimeBox
combinedSpatPredBox <- ggarrange(spatpredtimeBox, alphaKrigTimeBox, 
                                   weightsXiLambdaKrigTimeBox,
                                   labels = c("A", "B", "C"), align = "h",
                                   ncol = 3, nrow = 1,
                                   common.legend = TRUE, legend = "top")
combinedSpatPredBox
#ggsave("combinedSpatPredBox.png", width = 39, height = 13, units = "cm")

spatpredMetricMat <- matrix(0, 4, 3, 
                            dimnames = list(c("fullGPfixedL", "NNGPblockFixedL", "NNGPsequenFixedL", "NNGPsequenVaryLj"),
                                            c("meanMedianPostMeanMSE", "meanMedianPostMSE", "meanMedianPostVar")))
load("fullGPfixedLpostGmat_spatPredMetricSimu.RData")
load("fullGPfixedLpostMSEmat_spatPredMetricSimu.RData")
load("fullGPfixedLpostVarMat_spatPredMetricSimu.RData")
spatpredMetricMat[1, 1] <- mean(apply(postGmat, 2, median))
spatpredMetricMat[1, 2] <- mean(apply(postMSEmat, 2, median))
spatpredMetricMat[1, 3] <- mean(apply(postVarMat, 2, median))
load("NNGPblockFixedLpostGmat_spatPredMetricSimu.RData")
load("NNGPblockFixedLpostMSEmat_spatPredMetricSimu.RData")
load("NNGPblockFixedLpostVarMat_spatPredMetricSimu.RData")
spatpredMetricMat[2, 1] <- mean(apply(postGmat, 2, median))
spatpredMetricMat[2, 2] <- mean(apply(postMSEmat, 2, median))
spatpredMetricMat[2, 3] <- mean(apply(postVarMat, 2, median))
load("NNGPsequenFixedLpostGmat_spatPredMetricSimu.RData")
load("NNGPsequenFixedLpostMSEmat_spatPredMetricSimu.RData")
load("NNGPsequenFixedLpostVarMat_spatPredMetricSimu.RData")
spatpredMetricMat[3, 1] <- mean(apply(postGmat, 2, median))
spatpredMetricMat[3, 2] <- mean(apply(postMSEmat, 2, median))
spatpredMetricMat[3, 3] <- mean(apply(postVarMat, 2, median))
load("NNGPsequenVaryLjpostGmat_spatPredMetricSimu.RData")
load("NNGPsequenVaryLjpostMSEmat_spatPredMetricSimu.RData")
load("NNGPsequenVaryLjpostVarMat_spatPredMetricSimu.RData")
spatpredMetricMat[4, 1] <- mean(apply(postGmat, 2, median))
spatpredMetricMat[4, 2] <- mean(apply(postMSEmat, 2, median))
spatpredMetricMat[4, 3] <- mean(apply(postVarMat, 2, median))
#save(spatpredMetricMat, file = "spatpredMetric.RData")


==> spatempBFA/simu/spatPred/fullGPfixedL.R <==
rm(list=ls())
library(mvtnorm)
library(fields)
library(spatempBFA)
N1 <- 3 # number of samples
seeds <- c(11, 13, 17, 19, 23, 29, 31, 37, 41)
nSeed <- length(seeds)
n <- 50
N2 <- nSeed * n
K <- 4
O <- 1
h <- 15
M <- 400
sqrootM <- 20
L <- min(40, M)
LjVec <- rep(min(40, M), K)
Nu <- 300
Time <- 1:Nu
TimeDist <- as.matrix(dist(Time))
APsi = 0.1; BPsi = 4.5
testingRowNum <- 3
testingLocNum <- testingRowNum^2
testingRowSeq <- seq(9.5, 11.5, by = 1)
distNewNew <- rdist(expand.grid(testingRowSeq, testingRowSeq))
distOrigNew <- rdist(expand.grid(1:sqrootM, 1:sqrootM), expand.grid(testingRowSeq, testingRowSeq))
spatpredTimeVec <- alphaKrigTimeVec <- 
  weightsXiLambdaKrigTimeVec <- rep(0, N1 * N2)
postGmat <- postMSEmat <- postVarMat <- 
  matrix(0, nSeed, N1, dimnames = list(paste0("seed", seeds), paste0("sample", 1:N1)))
set.seed(29)
sigma2 <- 0.01
kappa <- 0.7
psi <- 2.3
Hpsi <- exp(-psi*TimeDist)
rho <- 0.8
D <- rdist(expand.grid(1:sqrootM, 1:sqrootM))
Mall <- M + testingLocNum
Dall <- rbind(cbind(D, distOrigNew), cbind(t(distOrigNew), distNewNew))
FrhoAll <- exp(-rho*Dall)
maxL <- 10
a1 = 1; a2 = 10
Hypers <- list(Sigma2 = list(A = 1, B = 1), 
               Rho = list(ARho = 0.1, BRho = 1),
               Kappa = list(SmallUpsilon = O + 1, BigTheta = diag(O)),
               Psi = list(APsi = APsi, BPsi = BPsi),
               Upsilon = list(Zeta = K + 1, Omega = diag(K)))
MCMC <- list(NBurn = 30000, NSims = 10000, NThin = 10, NPilot = 5)
count = 1
for(n1 in 1:N1){
  print(paste("n1 = ", n1, sep = ""))
  tempMat <- matrix(runif(K*K,0,1), K, K)
  Upsilon <- t(tempMat)%*%tempMat
  Eta <- rmvnorm(1, mean = rep(0, Nu*K), sigma = kronecker(Hpsi, Upsilon))
  LStarJ <- sample(maxL, size = K, replace = TRUE)
  Alpha <- list()
  for(j in 1:K) {
    Alpha[[j]] <-  t(rmvnorm(LStarJ[j], mean=rep(0, Mall*O), sigma = kappa*FrhoAll))
    #every list index an Mall by L_j matrix since O = 1
  }
  w <- list()
  for(j in 1:K){
    w[[j]] <- pnorm(Alpha[[j]])
    Lj <- LStarJ[j]
    w[[j]][,Lj] <- rep(1, Mall)
    temp <- rep(1, Mall)
    for(l in 1:Lj){
      w[[j]][,l] <- w[[j]][,l]*temp
      if(l<Lj) {temp <- temp * pnorm(Alpha[[j]][,l], lower.tail = FALSE)}
    }
  }
  Xi <- matrix(1, Mall, K)
  for(j in 1:K){
    Lj <- LStarJ[j]
    for(i in 1:Mall){
      Xi[i,j] <- sample(Lj, size=1, prob=w[[j]][i,])
    }
  }
  Delta <- sapply(c(a1,rep(a2,(K-1))), rgamma, n=1, rate=1)
  #Tau <- cumprod(Delta)
  Theta <- list()
  for(j in 1:K){
    Theta[[j]] <- rnorm(LStarJ[j], 0, sd=sqrt(1/Delta[j])) #vector of length Lj
  }
  Lambda <- matrix(0, Mall*O, K)
  for(j in 1:K){
    for(i in 1:Mall){
      Lambda[i,j] = Theta[[j]][Xi[i,j]]
    }
  }
  EtaMat <- matrix(Eta, K, Nu)
  meanMat <- Lambda%*%EtaMat #Mall*O\times Nu with O = 1
  Sigma.NuMO <- matrix(rnorm(Nu * Mall * O, sd = sqrt(sigma2)), Mall*O, Nu)
  Ymat <- meanMat + Sigma.NuMO #Mall*O\times Nu with O = 1
  Yobs <- as.vector(Ymat[1:M,])
  dat <- data.frame(Y = Yobs)
  Ytrueloc <- as.vector(t(Ymat[(M+1):Mall,]))
  
  regFixedL.simu <- bfaFixedL(Y ~ 0, data = dat, dist = D, time = Time,  K = K, 
                              starting = NULL, hypers = Hypers, tuning = NULL, mcmc = MCMC,
                              L = L,
                              family = "normal",
                              temporal.structure = "exponential",
                              spatial.structure = "continuous",
                              seed = 29, 
                              gamma.shrinkage = TRUE,
                              include.time = TRUE,
                              include.space = TRUE,
                              clustering = TRUE,
                              seasonPeriod = 1, 
                              equalTimeDist = TRUE,
                              spatApprox = FALSE, 
                              alphaMethod = "block", 
                              h = h, 
                              storeSpatPredPara = TRUE,
                              storeWeights = TRUE,
                              alphasWeightsToFiles = FALSE) 
  save(regFixedL.simu, file = paste0("fullGPfixedL", n1, ".RData"))
  for (nseed in 1:nSeed) {
    seed = seeds[nseed]
    for (n2 in 1:n) {
      t1 <- Sys.time()
      spatpredFixedL <- predictNewLocFixedL(regFixedL.simu, testingLocNum, distOrigNew, distNewNew, 
                                            NewX = NULL, NewTrials = NULL, Verbose = TRUE, seed = seed)
      t2 <- Sys.time()
      # save(spatpredFixedL, file = paste0("fullGPfixedL", n1, "spatpred", n2, "seed", seed, ".RData"))
      spatpredTimeVec[count] = difftime(t2, t1, units = "secs")
      alphaKrigTimeVec[count] = spatpredFixedL$alphaKrigTime
      weightsXiLambdaKrigTimeVec[count] = spatpredFixedL$weightsXiLambdaKrigTime
      count = count + 1
    }
    ylocPredList = spatpredFixedL$Y
    ylocPred <- t(matrix(unlist(ylocPredList), ncol = testingLocNum * Nu * O)) #(testingLocNum x T x O) x NKeep 
    ylocPredMean <- apply(ylocPred, 1, mean) # of length N = testingLocNum x O x T (rowMeans) note that O = 1 here
    postG <- mean((ylocPredMean - Ytrueloc)^2)
    diffMat <- sweep(ylocPred, 1, Ytrueloc, "-")
    postMSE = mean(rowMeans(diffMat^2))
    postVar = mean(apply(ylocPred, 1, var))
    postGmat[nseed, n1] <- postG
    postMSEmat[nseed, n1] <- postMSE
    postVarMat[nseed, n1] <- postVar
  }
}

save(spatpredTimeVec, file = "fullGPfixedLspatpredTimeVec.RData")
save(alphaKrigTimeVec, file = "fullGPfixedLalphaKrigTimeVec.RData")
save(weightsXiLambdaKrigTimeVec, file = "fullGPfixedLweightsXiLambdaKrigTimeVec.RData")
save(postGmat, file = "fullGPfixedLpostGmat_spatPredMetricSimu.RData")
save(postMSEmat, file = "fullGPfixedLpostMSEmat_spatPredMetricSimu.RData")
save(postVarMat, file = "fullGPfixedLpostVarMat_spatPredMetricSimu.RData")


==> spatempBFA/simu/toyExample/NNGPblockFixedL/NNGPblockFixedL.R <==
rm(list=ls())
library(mvtnorm)
library(fields)
library(spatempBFA)
library(coda)
numSpatOverallGroups <- 2
M <- 361
m = 352 # 9 testing spatial points
K <- 2
O <- 1
L <- min(10, M)
LjVec <- rep(min(10, M), K)
sqrootM <- 19
Nu <- 310 
trainingT <- 300 # training set T = 300
testingT <- 10
Time <- 1:trainingT
TimeDist <- as.matrix(dist(1:Nu))
APsi = 0.1; BPsi = 4.5
set.seed(29)
calcGroup <- function(row, col, sqrootM){
  return((row - 1)*sqrootM + col)
}
sigma2 <- 0.01 # actual sigma^2(i,o) (for i=1,2,...,M and o=1) values
psi <- 2.3
kappa <- 0.7
tempMat <- matrix(runif(K*K,0,1), K, K)
Upsilon <- t(tempMat)%*%tempMat
rho <- 0.8
D <- rdist(expand.grid(1:sqrootM, 1:sqrootM))
Frho <- exp(-rho*D)
Hpsi <- exp(-psi*TimeDist)
Eta <- rmvnorm(1, mean=rep(0, Nu*K), sigma=kronecker(Hpsi, Upsilon)) # actual Eta (c(Eta_1,...,Eta_T)) (vec of length Nu*K)
Lambda <- matrix(5, M * O, K)
theta2j <- c(10, -10)
rowColInd <- rbind(expand.grid(1:10, 1:9), expand.grid(10:19, 11:19))
whichGroup1 <- mapply(calcGroup, rowColInd[,2], rowColInd[,1], sqrootM = sqrootM)
spatGroupOverall <- rep(2,M)
spatGroupOverall[whichGroup1] <- 1
#matrix(spatGroupOverall, 19, 19)
Lambda[,2] = theta2j[spatGroupOverall]
Sigma.NuMO <- matrix(rnorm(Nu * M * O, sd = sqrt(sigma2)), M*O, Nu)
EtaMat <- matrix(Eta, K, Nu)
meanMat <- Lambda%*%EtaMat #M*O\times Nu
YtrainingTemp <- as.vector(meanMat[,1:trainingT] + Sigma.NuMO[,1:trainingT])
YtestingTemp <- as.vector(meanMat[,(trainingT+1):Nu] + Sigma.NuMO[,(trainingT+1):Nu])
testingRowCol <- expand.grid(c(4, 10, 16), c(4, 10, 16))
whichTesting <- mapply(calcGroup, testingRowCol[,2], testingRowCol[,1], sqrootM = sqrootM)
Dtraining <- as.matrix(D[-whichTesting, -whichTesting])
discardInd <- vector()
for(whichTestingLoc in whichTesting){
  discardInd <- c(discardInd, seq(from = whichTestingLoc, by = M, length.out = trainingT))
}
Ytraining <- YtrainingTemp[-discardInd]
YtestingSpat <- YtrainingTemp[discardInd] 
rm(YtrainingTemp)
distOrigNew = as.matrix(D[-whichTesting, whichTesting])
distNewNew = as.matrix(D[whichTesting, whichTesting])
dat = data.frame(Y = Ytraining); dist = Dtraining
tempTestingDiscardInd <- vector()
for(whichTestingLoc in whichTesting){
  tempTestingDiscardInd <- c(tempTestingDiscardInd, seq(from = whichTestingLoc, by = M, length.out = testingT))
}
YtestingTemp <- YtestingTemp[-tempTestingDiscardInd]
library(tidyverse)
xcoord <- rep(1:sqrootM, sqrootM)
ycoord <- rep(seq(sqrootM, 1, by = -1), each = sqrootM)
trainingTestingSpatGp <- rep(1, M); trainingTestingSpatGp[whichTesting] = 2
spatGroupOverall <- rep(2, M); spatGroupOverall[whichGroup1] <- 1

MCMC <- list(NBurn = 80000, NSims = 20000, NThin = 4, NPilot = 5)
regFixedL.simu.block <- bfaFixedL(Y ~ 0, data = dat, dist = Dtraining, time = Time,  K = K, 
                                  starting = NULL, hypers = NULL, tuning = NULL, mcmc = MCMC,
                                  L = L,
                                  family = "normal",
                                  temporal.structure = "exponential",
                                  spatial.structure = "continuous",
                                  seed = 29, 
                                  gamma.shrinkage = TRUE,
                                  include.time = TRUE,
                                  include.space = TRUE,
                                  clustering = TRUE,
                                  seasonPeriod = 1, 
                                  equalTimeDist = TRUE,
                                  spatApprox = TRUE, 
                                  alphaMethod = "block", 
                                  h = 15, 
                                  storeSpatPredPara = TRUE,
                                  storeWeights = TRUE,
                                  alphasWeightsToFiles = FALSE) 
save(regFixedL.simu.block, file="toyExNNGPblockFixedL.RData")
GibbsStepTimeFixedLblock <- regFixedL.simu.block$GibbsStepTime
save(GibbsStepTimeFixedLblock, file = "GibbsStepTimeFixedLblock.RData")
Diags.block <- diagnostics(regFixedL.simu.block, diags = c("dic", "dinf", "meanIC", "waic"), keepDeviance = TRUE)
save(Diags.block, file = "toyExNNGPblockFixedLDiags.RData")
Deviance.block <- as.mcmc(Diags.block$deviance)
save(Deviance.block, file = "toyExNNGPblockFixedLDeviance.RData")
spatpredFixedLblock <- predictNewLocFixedL(regFixedL.simu.block, 9, distOrigNew, distNewNew, 
                                           NewX = NULL, NewTrials = NULL, Verbose = TRUE, seed = 29)
save(spatpredFixedLblock, file = "toyExNNGPspatpredFixedLblock.RData")
temppredFixedLblock <- predictNewTime(regFixedL.simu.block, (trainingT+1):Nu, seed = 29)
save(temppredFixedLblock, file = "toyExNNGPtemppredFixedLblock.RData")
fittedClusGpMat <- matrix(0, m, 3)
clusFixedL10 <- clusteringFixedL(regFixedL.simu.block, o = 1, nkeep = 10, nCent = numSpatOverallGroups)
fittedClusGpMat[,1] <- clusFixedL10$cluster
clusFixedL100 <- clusteringFixedL(regFixedL.simu.block, o = 1, nkeep = 100, nCent = numSpatOverallGroups)
fittedClusGpMat[,2] <- clusFixedL100$cluster
clusFixedL1000 <- clusteringFixedL(regFixedL.simu.block, o = 1, nkeep = 1000, nCent = numSpatOverallGroups)
fittedClusGpMat[,3] <- clusFixedL1000$cluster
weightsNumIter <- c(10, 100, 1000)
colnames(fittedClusGpMat) <- paste(weightsNumIter, "iterWeights")
save(fittedClusGpMat, file = "NNGPblockFixedLtoyExfittedClusGpMat.RData")

temppredFixedLblock <- predictNewTime(regFixedL.simu.block, (trainingT+1):Nu, seed = 27)
save(temppredFixedLblock, file = "s27toyExNNGPtemppredFixedLblock.RData")
temppredFixedLblock <- predictNewTime(regFixedL.simu.block, (trainingT+1):Nu, seed = 19)
save(temppredFixedLblock, file = "s19toyExNNGPtemppredFixedLblock.RData")
temppredFixedLblock <- predictNewTime(regFixedL.simu.block, (trainingT+1):Nu, seed = 31)
save(temppredFixedLblock, file = "s31toyExNNGPtemppredFixedLblock.RData")
spatpredFixedLblock <- predictNewLocFixedL(regFixedL.simu.block, 9, 
                                           distOrigNew, distNewNew, 
                                           NewX = NULL, NewTrials = NULL, Verbose = TRUE, 
                                           seed = 27)
save(spatpredFixedLblock, file = "s27toyExNNGPspatpredFixedLblock.RData")
spatpredFixedLblock <- predictNewLocFixedL(regFixedL.simu.block, 9, 
                                           distOrigNew, distNewNew, 
                                           NewX = NULL, NewTrials = NULL, Verbose = TRUE, 
                                           seed = 31)
save(spatpredFixedLblock, file = "s31toyExNNGPspatpredFixedLblock.RData")
spatpredFixedLblock <- predictNewLocFixedL(regFixedL.simu.block, 9, 
                                           distOrigNew, distNewNew, 
                                           NewX = NULL, NewTrials = NULL, Verbose = TRUE, 
                                           seed = 19)
save(spatpredFixedLblock, file = "s19toyExNNGPspatpredFixedLblock.RData")

==> spatempBFA/simu/toyExample/NNGPsequenFixedL/NNGPsequenFixedL.R <==
rm(list=ls())
library(mvtnorm)
library(fields)
library(spatempBFA)
library(coda)
numSpatOverallGroups <- 2
M <- 361
m = 352 # 9 testing spatial points
K <- 2
O <- 1
L <- min(10, M)
LjVec <- rep(min(10, M), K)
sqrootM <- 19
Nu <- 310 
trainingT <- 300 # training set T = 300
testingT <- 10
Time <- 1:trainingT
TimeDist <- as.matrix(dist(1:Nu))
APsi = 0.1; BPsi = 4.5
set.seed(29)
calcGroup <- function(row, col, sqrootM){
  return((row - 1)*sqrootM + col)
}
sigma2 <- 0.01 # actual sigma^2(i,o) (for i=1,2,...,M and o=1) values
psi <- 2.3
kappa <- 0.7
tempMat <- matrix(runif(K*K,0,1), K, K)
Upsilon <- t(tempMat)%*%tempMat
rho <- 0.8
D <- rdist(expand.grid(1:sqrootM, 1:sqrootM))
Frho <- exp(-rho*D)
Hpsi <- exp(-psi*TimeDist)
Eta <- rmvnorm(1, mean=rep(0, Nu*K), sigma=kronecker(Hpsi, Upsilon)) # actual Eta (c(Eta_1,...,Eta_T)) (vec of length Nu*K)
Lambda <- matrix(5, M * O, K)
theta2j <- c(10, -10)
rowColInd <- rbind(expand.grid(1:10, 1:9), expand.grid(10:19, 11:19))
whichGroup1 <- mapply(calcGroup, rowColInd[,2], rowColInd[,1], sqrootM = sqrootM)
spatGroupOverall <- rep(2,M)
spatGroupOverall[whichGroup1] <- 1
#matrix(spatGroupOverall, 19, 19)
Lambda[,2] = theta2j[spatGroupOverall]
Sigma.NuMO <- matrix(rnorm(Nu * M * O, sd = sqrt(sigma2)), M*O, Nu)
EtaMat <- matrix(Eta, K, Nu)
meanMat <- Lambda%*%EtaMat #M*O\times Nu
YtrainingTemp <- as.vector(meanMat[,1:trainingT] + Sigma.NuMO[,1:trainingT])
YtestingTemp <- as.vector(meanMat[,(trainingT+1):Nu] + Sigma.NuMO[,(trainingT+1):Nu])
testingRowCol <- expand.grid(c(4, 10, 16), c(4, 10, 16))
whichTesting <- mapply(calcGroup, testingRowCol[,2], testingRowCol[,1], sqrootM = sqrootM)
Dtraining <- as.matrix(D[-whichTesting, -whichTesting])
discardInd <- vector()
for(whichTestingLoc in whichTesting){
  discardInd <- c(discardInd, seq(from = whichTestingLoc, by = M, length.out = trainingT))
}
Ytraining <- YtrainingTemp[-discardInd]
YtestingSpat <- YtrainingTemp[discardInd] 
rm(YtrainingTemp)
distOrigNew = as.matrix(D[-whichTesting, whichTesting])
distNewNew = as.matrix(D[whichTesting, whichTesting])
dat = data.frame(Y = Ytraining); dist = Dtraining
tempTestingDiscardInd <- vector()
for(whichTestingLoc in whichTesting){
  tempTestingDiscardInd <- c(tempTestingDiscardInd, seq(from = whichTestingLoc, by = M, length.out = testingT))
}
YtestingTemp <- YtestingTemp[-tempTestingDiscardInd]
library(tidyverse)
xcoord <- rep(1:sqrootM, sqrootM)
ycoord <- rep(seq(sqrootM, 1, by = -1), each = sqrootM)
trainingTestingSpatGp <- rep(1, M); trainingTestingSpatGp[whichTesting] = 2
spatGroupOverall <- rep(2, M); spatGroupOverall[whichGroup1] <- 1

MCMC <- list(NBurn = 80000, NSims = 20000, NThin = 4, NPilot = 5)
regFixedL.simu.sequen <- bfaFixedL(Y ~ 0, data = dat, dist = Dtraining, time = Time,  K = K, 
                                   starting = NULL, hypers = NULL, tuning = NULL, mcmc = MCMC,
                                   L = L,
                                   family = "normal",
                                   temporal.structure = "exponential",
                                   spatial.structure = "continuous",
                                   seed = 29, 
                                   gamma.shrinkage = TRUE,
                                   include.time = TRUE,
                                   include.space = TRUE,
                                   clustering = TRUE,
                                   seasonPeriod = 1, 
                                   equalTimeDist = TRUE,
                                   spatApprox = TRUE, 
                                   alphaMethod = "sequential", 
                                   h = 15, 
                                   storeSpatPredPara = TRUE,
                                   storeWeights = TRUE,
                                   alphasWeightsToFiles = FALSE) 
save(regFixedL.simu.sequen, file="toyExNNGPsequenFixedL.RData")
GibbsStepTimeFixedLsequen <- regFixedL.simu.sequen$GibbsStepTime
save(GibbsStepTimeFixedLsequen, file = "GibbsStepTimeFixedLsequen.RData")
Diags.sequen <- diagnostics(regFixedL.simu.sequen, diags = c("dic", "dinf", "meanIC", "waic"), keepDeviance = TRUE)
save(Diags.sequen, file = "toyExNNGPsequenFixedLDiags.RData")
Deviance.sequen <- as.mcmc(Diags.sequen$deviance)
save(Deviance.sequen, file = "toyExNNGPsequenFixedLDeviance.RData")
spatpredFixedLsequen <- predictNewLocFixedL(regFixedL.simu.sequen, 9, distOrigNew, distNewNew, 
                                            NewX = NULL, NewTrials = NULL, Verbose = TRUE, seed = 29)
save(spatpredFixedLsequen, file = "toyExNNGPspatpredFixedLsequen.RData")
temppredFixedLsequen <- predictNewTime(regFixedL.simu.sequen, (trainingT+1):Nu, seed = 29)
save(temppredFixedLsequen, file = "toyExNNGPtemppredFixedLsequen.RData")
fittedClusGpMat <- matrix(0, m, 3)
clusFixedL10 <- clusteringFixedL(regFixedL.simu.sequen, o = 1, nkeep = 10, nCent = numSpatOverallGroups)
fittedClusGpMat[,1] <- clusFixedL10$cluster
clusFixedL100 <- clusteringFixedL(regFixedL.simu.sequen, o = 1, nkeep = 100, nCent = numSpatOverallGroups)
fittedClusGpMat[,2] <- clusFixedL100$cluster
clusFixedL1000 <- clusteringFixedL(regFixedL.simu.sequen, o = 1, nkeep = 1000, nCent = numSpatOverallGroups)
fittedClusGpMat[,3] <- clusFixedL1000$cluster
weightsNumIter <- c(10, 100, 1000)
colnames(fittedClusGpMat) <- paste(weightsNumIter, "iterWeights")
save(fittedClusGpMat, file = "NNGPsequenFixedLtoyExfittedClusGpMat.RData")

temppredFixedLsequen <- predictNewTime(regFixedL.simu.sequen, (trainingT+1):Nu, seed = 27)
save(temppredFixedLsequen, file = "s27toyExNNGPtemppredFixedLsequen.RData")
temppredFixedLsequen <- predictNewTime(regFixedL.simu.sequen, (trainingT+1):Nu, seed = 19)
save(temppredFixedLsequen, file = "s19toyExNNGPtemppredFixedLsequen.RData")
temppredFixedLsequen <- predictNewTime(regFixedL.simu.sequen, (trainingT+1):Nu, seed = 31)
save(temppredFixedLsequen, file = "s31toyExNNGPtemppredFixedLsequen.RData")
spatpredFixedLsequen <- predictNewLocFixedL(regFixedL.simu.sequen, 9, 
                                            distOrigNew, distNewNew, 
                                            NewX = NULL, NewTrials = NULL, Verbose = TRUE, 
                                            seed = 27)
save(spatpredFixedLsequen, file = "s27toyExNNGPspatpredFixedLsequen.RData")
spatpredFixedLsequen <- predictNewLocFixedL(regFixedL.simu.sequen, 9, 
                                            distOrigNew, distNewNew, 
                                            NewX = NULL, NewTrials = NULL, Verbose = TRUE, 
                                            seed = 31)
save(spatpredFixedLsequen, file = "s31toyExNNGPspatpredFixedLsequen.RData")
spatpredFixedLsequen <- predictNewLocFixedL(regFixedL.simu.sequen, 9, 
                                            distOrigNew, distNewNew, 
                                            NewX = NULL, NewTrials = NULL, Verbose = TRUE, 
                                            seed = 19)
save(spatpredFixedLsequen, file = "s19toyExNNGPspatpredFixedLsequen.RData")

==> spatempBFA/simu/toyExample/NNGPsequenVaryLj/NNGPsequenVaryLj.R <==
rm(list=ls())
library(mvtnorm)
library(fields)
library(spatempBFA)
library(coda)
numSpatOverallGroups <- 2
M <- 361
m = 352 # 9 testing spatial points
K <- 2
O <- 1
L <- min(10, M)
LjVec <- rep(min(10, M), K)
sqrootM <- 19
Nu <- 310 
trainingT <- 300 # training set T = 300
testingT <- 10
Time <- 1:trainingT
TimeDist <- as.matrix(dist(1:Nu))
APsi = 0.1; BPsi = 4.5
set.seed(29)
calcGroup <- function(row, col, sqrootM){
  return((row - 1)*sqrootM + col)
}
sigma2 <- 0.01 # actual sigma^2(i,o) (for i=1,2,...,M and o=1) values
psi <- 2.3
kappa <- 0.7
tempMat <- matrix(runif(K*K,0,1), K, K)
Upsilon <- t(tempMat)%*%tempMat
rho <- 0.8
D <- rdist(expand.grid(1:sqrootM, 1:sqrootM))
Frho <- exp(-rho*D)
Hpsi <- exp(-psi*TimeDist)
Eta <- rmvnorm(1, mean=rep(0, Nu*K), sigma=kronecker(Hpsi, Upsilon)) # actual Eta (c(Eta_1,...,Eta_T)) (vec of length Nu*K)
Lambda <- matrix(5, M * O, K)
theta2j <- c(10, -10)
rowColInd <- rbind(expand.grid(1:10, 1:9), expand.grid(10:19, 11:19))
whichGroup1 <- mapply(calcGroup, rowColInd[,2], rowColInd[,1], sqrootM = sqrootM)
spatGroupOverall <- rep(2,M)
spatGroupOverall[whichGroup1] <- 1
#matrix(spatGroupOverall, 19, 19)
Lambda[,2] = theta2j[spatGroupOverall]
Sigma.NuMO <- matrix(rnorm(Nu * M * O, sd = sqrt(sigma2)), M*O, Nu)
EtaMat <- matrix(Eta, K, Nu)
meanMat <- Lambda%*%EtaMat #M*O\times Nu
YtrainingTemp <- as.vector(meanMat[,1:trainingT] + Sigma.NuMO[,1:trainingT])
YtestingTemp <- as.vector(meanMat[,(trainingT+1):Nu] + Sigma.NuMO[,(trainingT+1):Nu])
testingRowCol <- expand.grid(c(4, 10, 16), c(4, 10, 16))
whichTesting <- mapply(calcGroup, testingRowCol[,2], testingRowCol[,1], sqrootM = sqrootM)
Dtraining <- as.matrix(D[-whichTesting, -whichTesting])
discardInd <- vector()
for(whichTestingLoc in whichTesting){
  discardInd <- c(discardInd, seq(from = whichTestingLoc, by = M, length.out = trainingT))
}
Ytraining <- YtrainingTemp[-discardInd]
YtestingSpat <- YtrainingTemp[discardInd] 
rm(YtrainingTemp)
distOrigNew = as.matrix(D[-whichTesting, whichTesting])
distNewNew = as.matrix(D[whichTesting, whichTesting])
dat = data.frame(Y = Ytraining); dist = Dtraining
tempTestingDiscardInd <- vector()
for(whichTestingLoc in whichTesting){
  tempTestingDiscardInd <- c(tempTestingDiscardInd, seq(from = whichTestingLoc, by = M, length.out = testingT))
}
YtestingTemp <- YtestingTemp[-tempTestingDiscardInd]
library(tidyverse)
xcoord <- rep(1:sqrootM, sqrootM)
ycoord <- rep(seq(sqrootM, 1, by = -1), each = sqrootM)
trainingTestingSpatGp <- rep(1, M); trainingTestingSpatGp[whichTesting] = 2
spatGroupOverall <- rep(2, M); spatGroupOverall[whichGroup1] <- 1
# spatGpDF <- data.frame(x = xcoord, y = ycoord, actualGp <- as.factor(spatGroupOverall), 
#                        trainingTestingSpatGp <- as.factor(trainingTestingSpatGp))
# actualSpatPlot <- ggplot(spatGpDF) + geom_point(aes(x = x, y = y, col = actualGp), size = 7, show.legend = FALSE) + 
#   theme_void() + scale_color_manual(values = c("#55CC11", "#1177CC")) 
# actualSpatPlot
# trainingTestingPlot <- ggplot(spatGpDF) + geom_point(aes(x = x, y = y, col = trainingTestingSpatGp), size = 7, show.legend = FALSE) + 
#   theme_void() + scale_color_manual(values = c("#55CC11", "#1177CC")) 
# trainingTestingPlot

MCMC <- list(NBurn = 80000, NSims = 20000, NThin = 4, NPilot = 5)
regVaryLj.simu.sequen <- bfaVaryingLjs(Y ~ 0, data = dat, dist = Dtraining, time = Time,  K = K,
                                       starting = NULL, hypers = NULL, tuning = NULL, mcmc = MCMC,
                                       LjVec = LjVec,
                                       family = "normal",
                                       temporal.structure = "exponential",
                                       spatial.structure = "continuous",
                                       seed = 29, 
                                       gamma.shrinkage = TRUE,
                                       include.time = TRUE,
                                       include.space = TRUE,
                                       seasonPeriod = 1, 
                                       equalTimeDist = TRUE,
                                       spatApprox = TRUE, 
                                       alphaSequen = TRUE, 
                                       h = 15,
                                       storeSpatPredPara = TRUE, 
                                       storeWeights = TRUE) 
save(regVaryLj.simu.sequen, file="toyExNNGPsequenVaryLj.RData")
GibbsStepTimeVaryLjSequen <- regVaryLj.simu.sequen$GibbsStepTime
save(GibbsStepTimeVaryLjSequen, file = "GibbsStepTimeVaryLjSequen.RData")
Diags.sequenVaryLj <- diagnostics(regVaryLj.simu.sequen, diags = c("dic", "dinf", "meanIC", "waic"), keepDeviance = TRUE)
save(Diags.sequenVaryLj, file = "toyExNNGPsequenVaryLjDiags.RData")
Deviance.sequenVaryLj <- as.mcmc(Diags.sequenVaryLj$deviance)
save(Deviance.sequenVaryLj, file = "toyExNNGPsequenVaryLjDeviance.RData")
spatpredVaryLj <- predictNewLocVaryLj(regVaryLj.simu.sequen, 9, distOrigNew, distNewNew, 
                                      NewX = NULL, NewTrials = NULL, Verbose = TRUE, seed = 29)
save(spatpredVaryLj, file = "toyExNNGPspatpredVaryLj.RData")
temppredVaryLj <- predictNewTime(regVaryLj.simu.sequen, (trainingT+1):Nu, seed = 29)
save(temppredVaryLj, file = "toyExNNGPtemppredVaryLj.RData")
fittedClusGpMat <- matrix(0, m, 3)
clusVaryLj10 <- clusteringVaryLj(regVaryLj.simu.sequen, o = 1, nkeep = 10, nCent = numSpatOverallGroups)
fittedClusGpMat[,1] <- clusVaryLj10$cluster
clusVaryLj100 <- clusteringVaryLj(regVaryLj.simu.sequen, o = 1, nkeep = 100, nCent = numSpatOverallGroups)
fittedClusGpMat[,2] <- clusVaryLj100$cluster
clusVaryLj1000 <- clusteringVaryLj(regVaryLj.simu.sequen, o = 1, nkeep = 1000, nCent = numSpatOverallGroups)
fittedClusGpMat[,3] <- clusVaryLj1000$cluster
weightsNumIter <- c(10, 100, 1000)
colnames(fittedClusGpMat) <- paste(weightsNumIter, "iterWeights")
save(fittedClusGpMat, file = "NNGPsequenVaryLjtoyExfittedClusGpMat.RData")

temppredVaryLj <- predictNewTime(regVaryLj.simu.sequen, (trainingT+1):Nu, seed = 27)
save(temppredVaryLj, file = "s27toyExNNGPtemppredVaryLj.RData")
temppredVaryLj <- predictNewTime(regVaryLj.simu.sequen, (trainingT+1):Nu, seed = 19)
save(temppredVaryLj, file = "s19toyExNNGPtemppredVaryLj.RData")
temppredVaryLj <- predictNewTime(regVaryLj.simu.sequen, (trainingT+1):Nu, seed = 31)
save(temppredVaryLj, file = "s31toyExNNGPtemppredVaryLj.RData")
spatpredVaryLj <- predictNewLocVaryLj(regVaryLj.simu.sequen, 9, distOrigNew, distNewNew, 
                                      NewX = NULL, NewTrials = NULL, Verbose = TRUE, 
                                      seed = 27)
save(spatpredVaryLj, file = "s27toyExNNGPspatpredVaryLj.RData")
spatpredVaryLj <- predictNewLocVaryLj(regVaryLj.simu.sequen, 9, distOrigNew, distNewNew, 
                                      NewX = NULL, NewTrials = NULL, Verbose = TRUE, 
                                      seed = 31)
save(spatpredVaryLj, file = "s31toyExNNGPspatpredVaryLj.RData")
spatpredVaryLj <- predictNewLocVaryLj(regVaryLj.simu.sequen, 9, distOrigNew, distNewNew, 
                                      NewX = NULL, NewTrials = NULL, Verbose = TRUE, 
                                      seed = 19)
save(spatpredVaryLj, file = "s19toyExNNGPspatpredVaryLj.RData")

==> spatempBFA/simu/toyExample/analyze.R <==
rm(list=ls())
library(tidyverse)
library(ggpubr)
projDirec <- "C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/first paper/spatempBFA"
setwd(paste(projDirec, "simu/mainScalabilityVerificationSimu/toyExample", sep = "/"))
setwd("spBFA")
# load("toyExspBFAL10.RData"); reg.simu$runtime #  7.24 days
# rm(reg.simu)
# load("toyExspBFALInf.RData"); reg.simu.LInf$runtime #  3.08 days
# rm(reg.simu.LInf)
## use the spatempBFA package version with the DIAG_diagnostics.R 3 lines if ( ! ( is.FixedLbfa(object) | is.varyLjBFA(object) | is.FixedLbfaVAR1(object) | is.VAR1varyLjBFA(object) ) ) {
#stop('"object" must be of class FixedLbfa or varyLjBFA or FixedLbfaVAR1 or VAR1varyLjBFA')
#} commented out
# spBFADiagsComplete <- diagnostics(reg.simu)
# save(spBFADiagsComplete, file = "toyExspBFAL10DiagsComplete.RData")
# spBFADiagsLInfComplete <- diagnostics(reg.simu.LInf)
# save(spBFADiagsLInfComplete, file = "toyExspBFALInfDiagsComplete.RData")
load("toyExspBFAL10Diags.RData")
load("toyExspBFAL10Deviance.RData")
load("toyExspBFAL10temppred.RData")
load("toyExspBFALInfDiags.RData")
load("toyExspBFALInfDeviance.RData")
load("toyExspBFALInftemppred.RData")
spBFADiags <- Diags; spBFADeviance <- Deviance; spBFADiagsLInf <- Diags.LInf; spBFADevianceLInf <- Deviance.LInf
rm(Diags, Diags.LInf, Deviance, Deviance.LInf)
setwd("../fullGPfixedL")
# load("toyExfullGPfixedL.RData"); regFixedL.simu$runtime # 15.77 hours
# rm(regFixedL.simu)
load("toyExfullGPfixedLDiags.RData")
load("toyExfullGPfixedLDeviance.RData")
load("GibbsStepTimeFixedLfullGP.RData")
load("toyExFullGPtemppredFixedL.RData")
load("toyExFullGPspatpredFixedL.RData")
load("fullGPfixedLtoyExfittedClusGpMat.RData")
fittedClusGpMat.fullGPfixedL <- fittedClusGpMat
setwd("../NNGPblockFixedL")
# load("toyExNNGPblockFixedL.RData"); regFixedL.simu.block$runtime # 15.46 hours
# rm(regFixedL.simu.block)
load("toyExNNGPblockFixedLDiags.RData")
load("toyExNNGPblockFixedLDeviance.RData")
load("GibbsStepTimeFixedLblock.RData")
load("toyExNNGPtemppredFixedLblock.RData")
load("toyExNNGPspatpredFixedLblock.RData")
load("NNGPblockFixedLtoyExfittedClusGpMat.RData")
fittedClusGpMat.NNGPblockFixedL <- fittedClusGpMat
setwd("../NNGPsequenFixedL")
# load("toyExNNGPsequenFixedL.RData"); regFixedL.simu.sequen$runtime # 15.19 hours
# rm(regFixedL.simu.sequen)
load("toyExNNGPsequenFixedLDiags.RData")
load("toyExNNGPsequenFixedLDeviance.RData")
load("GibbsStepTimeFixedLsequen.RData")
load("toyExNNGPtemppredFixedLsequen.RData")
load("toyExNNGPspatpredFixedLsequen.RData")
load("NNGPsequenFixedLtoyExfittedClusGpMat.RData")
fittedClusGpMat.NNGPsequenFixedL <- fittedClusGpMat
setwd("../NNGPsequenVaryLj")
# load("toyExNNGPsequenVaryLj.RData"); regVaryLj.simu.sequen$runtime # 14.58 hours
# rm(regVaryLj.simu.sequen)
load("toyExNNGPsequenVaryLjDiags.RData")
load("toyExNNGPsequenVaryLjDeviance.RData")
load("GibbsStepTimeVaryLjsequen.RData")
load("toyExNNGPtemppredVaryLj.RData")
load("toyExNNGPspatpredVaryLj.RData")
load("NNGPsequenVaryLjtoyExfittedClusGpMat.RData")
fittedClusGpMat.NNGPsequenVaryLj <- fittedClusGpMat
rm(fittedClusGpMat)
setwd("..")
NKeep <- 5000
postDeviancesDF <- data.frame(MCMCiter = 1:NKeep, fullGPfixedL = as.vector(Deviance), NNGPblockFixedL = as.vector(Deviance.block),
                              NNGPsequenFixedL = as.vector(Deviance.sequen), NNGPsequenVaryLj = as.vector(Deviance.sequenVaryLj),
                              spBFAL10 = as.vector(spBFADeviance), spBFALInf = as.vector(spBFADevianceLInf))
fullGPfixedLpostDeviances <- ggplot(postDeviancesDF) + geom_line(aes(x = MCMCiter, y = fullGPfixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
fullGPfixedLpostDeviances
NNGPblockFixedLpostDeviances <- ggplot(postDeviancesDF) + geom_line(aes(x = MCMCiter, y = NNGPblockFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPblockFixedLpostDeviances
NNGPsequenFixedLpostDeviances <- ggplot(postDeviancesDF) + geom_line(aes(x = MCMCiter, y = NNGPsequenFixedL)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenFixedLpostDeviances
NNGPsequenVaryLjpostDeviances <- ggplot(postDeviancesDF) + geom_line(aes(x = MCMCiter, y = NNGPsequenVaryLj)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
NNGPsequenVaryLjpostDeviances
ggarrange(fullGPfixedLpostDeviances, NNGPblockFixedLpostDeviances, 
          NNGPsequenFixedLpostDeviances, NNGPsequenVaryLjpostDeviances,
          labels = c("A", "B", "C", "D"), align = "hv",
          ncol = 2, nrow = 2)
#ggsave("toyExPostDeviances.png", width = 16, height = 16, units = "cm")
spBFAL10Deviances <- ggplot(postDeviancesDF) + geom_line(aes(x = MCMCiter, y = spBFAL10)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
spBFAL10Deviances
spBFALInfDeviances <- ggplot(postDeviancesDF) + geom_line(aes(x = MCMCiter, y = spBFALInf)) + 
  labs(x = "MCMC Iteration", y = "Posterior Deviance") +
  theme(axis.title.x = element_text(size = 12),
        axis.title.y = element_text(size = 12),
        axis.text.x = element_text(size = 10, color = "black"),
        axis.text.y = element_text(size = 10, color = "black"),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank())
spBFALInfDeviances
ggarrange(fullGPfixedLpostDeviances, NNGPblockFixedLpostDeviances, 
          NNGPsequenFixedLpostDeviances, NNGPsequenVaryLjpostDeviances,
          spBFAL10Deviances, spBFALInfDeviances,
          labels = c("A", "B", "C", "D", "E", "F"), align = "h",
          ncol = 2, nrow = 3)
ggsave("toyExPostDeviances.png", width = 16, height = 24, units = "cm")
ggarrange(fullGPfixedLpostDeviances, NNGPsequenFixedLpostDeviances, spBFAL10Deviances,
          NNGPblockFixedLpostDeviances, NNGPsequenVaryLjpostDeviances, spBFALInfDeviances,
          labels = c("A", "C", "E", "B", "D", "F"), align = "v",
          ncol = 3, nrow = 2)
ggsave("toyExPostDeviancesSmall.png", width = 24, height = 16, units = "cm")
apply(GibbsStepTimeFixedLfullGP, 2, summary)
apply(GibbsStepTimeFixedLblock, 2, summary)
apply(GibbsStepTimeFixedLsequen, 2, summary)
apply(GibbsStepTimeVaryLjSequen, 2, summary)
# View(Diags)
# View(Diags.block)
# View(Diags.sequen)
# View(Diags.sequenVaryLj)
# View(spBFADiags)
# View(spBFADiagsLInf)
library(mvtnorm)
library(fields)
library(devtools)
setwd("C:/Users/annie/OneDrive - National University of Singapore/Documents/PhD/research/server/spatempBFA")
load_all(".")
library(spatempBFA)
library(coda)
numSpatOverallGroups <- 2
M <- 361
m = 352 # 9 testing spatial points
K <- 2
O <- 1
L <- min(10, M)
LjVec <- rep(min(10, M), K)
sqrootM <- 19
Nu <- 310 
trainingT <- 300 # training set T = 300
testingT <- 10
Time <- 1:trainingT
TimeDist <- as.matrix(dist(1:Nu))
APsi = 0.1; BPsi = 4.5
set.seed(29)
calcGroup <- function(row, col, sqrootM){
  return((row - 1)*sqrootM + col)
}
sigma2 <- 0.01 # actual sigma^2(i,o) (for i=1,2,...,M and o=1) values
psi <- 2.3
kappa <- 0.7
tempMat <- matrix(runif(K*K,0,1), K, K)
Upsilon <- t(tempMat)%*%tempMat
rho <- 0.8
D <- rdist(expand.grid(1:sqrootM, 1:sqrootM))
Frho <- exp(-rho*D)
Hpsi <- exp(-psi*TimeDist)
Eta <- rmvnorm(1, mean=rep(0, Nu*K), sigma=kronecker(Hpsi, Upsilon)) # actual Eta (c(Eta_1,...,Eta_T)) (vec of length Nu*K)
Lambda <- matrix(5, M * O, K)
theta2j <- c(10, -10)
rowColInd <- rbind(expand.grid(1:10, 1:9), expand.grid(10:19, 11:19))
whichGroup1 <- mapply(calcGroup, rowColInd[,2], rowColInd[,1], sqrootM = sqrootM)
spatGroupOverall <- rep(2,M)
spatGroupOverall[whichGroup1] <- 1
#matrix(spatGroupOverall, 19, 19)
Lambda[,2] = theta2j[spatGroupOverall]
Sigma.NuMO <- matrix(rnorm(Nu * M * O, sd = sqrt(sigma2)), M*O, Nu)
EtaMat <- matrix(Eta, K, Nu)
meanMat <- Lambda%*%EtaMat #M*O\times Nu
YtrainingTemp <- as.vector(meanMat[,1:trainingT] + Sigma.NuMO[,1:trainingT])
YtestingTemp <- as.vector(meanMat[,(trainingT+1):Nu] + Sigma.NuMO[,(trainingT+1):Nu])
testingRowCol <- expand.grid(c(4, 10, 16), c(4, 10, 16))
whichTesting <- mapply(calcGroup, testingRowCol[,2], testingRowCol[,1], sqrootM = sqrootM)
Dtraining <- as.matrix(D[-whichTesting, -whichTesting])
discardInd <- vector()
for(whichTestingLoc in whichTesting){
  discardInd <- c(discardInd, seq(from = whichTestingLoc, by = M, length.out = trainingT))
}
Ytraining <- YtrainingTemp[-discardInd]
YtestingSpat <- YtrainingTemp[discardInd]  
rm(YtrainingTemp)
spatGroupOverallTraining <- spatGroupOverall[-whichTesting]
distOrigNew = as.matrix(D[-whichTesting, whichTesting])
distNewNew = as.matrix(D[whichTesting, whichTesting])
dat = data.frame(Y = Ytraining); dist = Dtraining
tempTestingDiscardInd <- vector()
for(whichTestingLoc in whichTesting){
  tempTestingDiscardInd <- c(tempTestingDiscardInd, seq(from = whichTestingLoc, by = M, length.out = testingT))
}
YtestingTemp <- YtestingTemp[-tempTestingDiscardInd]
xcoord <- rep(1:sqrootM, sqrootM)
ycoord <- rep(seq(sqrootM, 1, by = -1), each = sqrootM)
trainingTestingSpatGp <- rep(1, M); trainingTestingSpatGp[whichTesting] = 2
spatGpDF <- data.frame(x = xcoord, y = ycoord, actualGp <- as.factor(spatGroupOverall), 
                       trainingTestingSpatGp <- as.factor(trainingTestingSpatGp))
trainingTestingPlotBW <- ggplot(spatGpDF) + geom_point(aes(x = x, y = y, col = trainingTestingSpatGp), size = 7, show.legend = FALSE) + 
  scale_color_manual(values = c("white", "black")) + labs(x = "", y = "") +
  theme(axis.text.x = element_blank(), axis.text.y = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(),
        panel.grid.major = element_line(color="grey"), panel.grid.minor = element_line(color="grey"))
trainingTestingPlotBW
#ggsave("toyExSpatTrainingTestingPlotBW.png", width=10, height=10, units="cm")
actualSpatPlotBW <- ggplot(spatGpDF) + geom_point(aes(x = x, y = y, col = actualGp), size = 7, show.legend = FALSE) + 
  scale_color_manual(values = c("black", "white")) + labs(x = "", y = "") +
  theme(axis.text.x = element_blank(), axis.text.y = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(),
        panel.grid.major = element_line(color="grey"), panel.grid.minor = element_line(color="grey"))
actualSpatPlotBW
#ggsave("toyExActualSpatClusterBW.png", width=10, height=10, units="cm")
ggarrange(trainingTestingPlotBW, actualSpatPlotBW, align = "h", ncol = 2, nrow = 1, 
          labels = c("A", "B"))
#ggsave("toyExBW.png", width=24, height=12, units="cm")
calcRandIndex <- function(predictedCluster, actualGroup, numObs){
  denominator <- numObs * (numObs-1) / 2
  numerator <- denominator
  for (i in 1:(numObs-1)){
    for (j in (i + 1):numObs){
      if ( (predictedCluster[i]==predictedCluster[j]) + (actualGroup[i]==actualGroup[j]) == 1) numerator = numerator - 1
    }
  }
  randIndex <- numerator / denominator
  return(randIndex)
}
calcAccuRatio <- function(predictedCluster, actualGroup, numObs){
  actualGroupsPoss1 = factor(actualGroup, labels=c(1,2))
  actualGroupsPoss2 = factor(actualGroup, labels=c(2,1))
  accuRatio <- max(sum(predictedCluster==actualGroupsPoss1), sum(predictedCluster==actualGroupsPoss2))/numObs 
  return(accuRatio)
}
fittedClusGpMat <- cbind(fittedClusGpMat.fullGPfixedL, fittedClusGpMat.NNGPblockFixedL,
                         fittedClusGpMat.NNGPsequenFixedL, fittedClusGpMat.NNGPsequenVaryLj)
# fittedClusGpMatList <- lapply(apply(fittedClusGpMat, 2, list), function(x) x[[1]])
# sapply(fittedClusGpMatList, calcAccuRatio, actualGroup = spatGroupOverallTraining, numObs = m)
# sapply(fittedClusGpMatList, calcRandIndex, actualGroup = spatGroupOverallTraining, numObs = m)
apply(fittedClusGpMat, 2, calcAccuRatio, actualGroup = spatGroupOverallTraining, numObs = m) # all 1's
apply(fittedClusGpMat, 2, calcRandIndex, actualGroup = spatGroupOverallTraining, numObs = m) # all 1's
xcoordTraining <- xcoord[-whichTesting]; ycoordTraining = ycoord[-whichTesting]
spatTrainingGpDF <- data.frame(x = xcoordTraining, y = ycoordTraining, 
                               actualTrainingSpatGp = as.factor(spatGroupOverallTraining))
actualTrainingSpatPlotBW <- ggplot(spatTrainingGpDF) + 
  geom_point(aes(x = x, y = y, col = actualTrainingSpatGp), 
             size = 7, show.legend = FALSE) + 
  scale_color_manual(values = c("black", "white")) + labs(x = "", y = "") +
  ggtitle("2 Actual Spatial Groups for the 352 Training Locations") +
  theme(plot.title = element_text(hjust = 0.5),
        axis.text.x = element_blank(), axis.text.y = element_blank(),
        axis.ticks.x = element_blank(), axis.ticks.y = element_blank(),
        panel.grid.major = element_line(color="grey"), 
        panel.grid.minor = element_line(color="grey"))
actualTrainingSpatPlotBW
#ggsave("actualTrainingSpatPlotBW.png", width = 12, height = 12, units="cm")

summary(YtestingSpat)
summary(abs(YtestingSpat))
spatPredMetricMat <- matrix(0, 3, 4, 
                            dimnames = list(c("postMeanMSE", "postMSE", "postVar"),
                                            c("fullGPfixedL", "NNGPblockFixedL", "NNGPsequenFixedL", "NNGPsequenVaryLj")))
testingLocNum <- M - m
ylocPredList = spatpredFixedL$Y
ylocPred <- t(matrix(unlist(ylocPredList), ncol = testingLocNum * trainingT * O)) #(testingLocNum x trainingT x O) x NKeep 
ylocPredMean <- apply(ylocPred, 1, mean) # of length N = testingLocNum x O x trainingT (rowMeans) note that O = 1 here
spatPredMetricMat[1, 1] <- mean((ylocPredMean - YtestingSpat)^2)
diffMat <- sweep(ylocPred, 1, YtestingSpat, "-")
spatPredMetricMat[2, 1] = mean(rowMeans(diffMat^2))
spatPredMetricMat[3, 1] = mean(apply(ylocPred, 1, var))
ylocPredList = spatpredFixedLblock$Y
ylocPred <- t(matrix(unlist(ylocPredList), ncol = testingLocNum * trainingT * O)) #(testingLocNum x trainingT x O) x NKeep 
ylocPredMean <- apply(ylocPred, 1, mean) # of length N = testingLocNum x O x trainingT (rowMeans) note that O = 1 here
spatPredMetricMat[1, 2] <- mean((ylocPredMean - YtestingSpat)^2)
diffMat <- sweep(ylocPred, 1, YtestingSpat, "-")
spatPredMetricMat[2, 2] = mean(rowMeans(diffMat^2))
spatPredMetricMat[3, 2] = mean(apply(ylocPred, 1, var))
ylocPredList = spatpredFixedLsequen$Y
ylocPred <- t(matrix(unlist(ylocPredList), ncol = testingLocNum * trainingT * O)) #(testingLocNum x trainingT x O) x NKeep 
ylocPredMean <- apply(ylocPred, 1, mean) # of length N = testingLocNum x O x trainingT (rowMeans) note that O = 1 here
spatPredMetricMat[1, 3] <- mean((ylocPredMean - YtestingSpat)^2)
diffMat <- sweep(ylocPred, 1, YtestingSpat, "-")
spatPredMetricMat[2, 3] = mean(rowMeans(diffMat^2))
spatPredMetricMat[3, 3] = mean(apply(ylocPred, 1, var))
ylocPredList = spatpredVaryLj$Y
ylocPred <- t(matrix(unlist(ylocPredList), ncol = testingLocNum * trainingT * O)) #(testingLocNum x trainingT x O) x NKeep 
ylocPredMean <- apply(ylocPred, 1, mean) # of length N = testingLocNum x O x trainingT (rowMeans) note that O = 1 here
spatPredMetricMat[1, 4] <- mean((ylocPredMean - YtestingSpat)^2)
diffMat <- sweep(ylocPred, 1, YtestingSpat, "-")
spatPredMetricMat[2, 4] = mean(rowMeans(diffMat^2))
spatPredMetricMat[3, 4] = mean(apply(ylocPred, 1, var))
spatPredMetricMat
spatPredKrigTime <- matrix(0, 2, 4, 
                            dimnames = list(c("alpha", "weightsXiLambda"),
                                            c("fullGPfixedL", "NNGPblockFixedL", "NNGPsequenFixedL", "NNGPsequenVaryLj")))
spatPredKrigTime[1, 1] = spatpredFixedL$alphaKrigTime
spatPredKrigTime[2, 1] = spatpredFixedL$weightsXiLambdaKrigTime
spatPredKrigTime[1, 2] = spatpredFixedLblock$alphaKrigTime
spatPredKrigTime[2, 2] = spatpredFixedLblock$weightsXiLambdaKrigTime
spatPredKrigTime[1, 3] = spatpredFixedLsequen$alphaKrigTime
spatPredKrigTime[2, 3] = spatpredFixedLsequen$weightsXiLambdaKrigTime
spatPredKrigTime[1, 4] = spatpredVaryLj$alphaKrigTime
spatPredKrigTime[2, 4] = spatpredVaryLj$weightsXiLambdaKrigTime
spatPredKrigTime

summary(YtestingTemp)
summary(abs(YtestingTemp))
tempPredMetricMat <- matrix(0, 3, 6, 
                            dimnames = list(c("postMeanMSE", "postMSE", "postVar"),
                                            c("fullGPfixedL", "NNGPblockFixedL", "NNGPsequenFixedL", "NNGPsequenVaryLj",
                                              "spBFAL10", "spBFALInf")))
# testingT = 10
ytempPredList = temppredFixedL$Y
ytempPred <- t(matrix(unlist(ytempPredList), ncol = testingT * m * O)) # (testingT x m x O) x NKeep 
ytempPredMean <- apply(ytempPred, 1, mean) # of length N = testingT x O x m (rowMeans) note that O = 1 here
tempPredMetricMat[1, 1] <- mean((ytempPredMean - ytempPred)^2)
diffMat <- sweep(ytempPred, 1, YtestingTemp, "-")
tempPredMetricMat[2, 1] = mean(rowMeans(diffMat^2))
tempPredMetricMat[3, 1] = mean(apply(ytempPred, 1, var))
ytempPredList = temppredFixedLblock$Y
ytempPred <- t(matrix(unlist(ytempPredList), ncol = testingT * m * O)) # (testingT x m x O) x NKeep 
ytempPredMean <- apply(ytempPred, 1, mean) # of length N = testingT x O x m (rowMeans) note that O = 1 here
tempPredMetricMat[1, 2] <- mean((ytempPredMean - ytempPred)^2)
diffMat <- sweep(ytempPred, 1, YtestingTemp, "-")
tempPredMetricMat[2, 2] = mean(rowMeans(diffMat^2))
tempPredMetricMat[3, 2] = mean(apply(ytempPred, 1, var))
ytempPredList = temppredFixedLsequen$Y
ytempPred <- t(matrix(unlist(ytempPredList), ncol = testingT * m * O)) # (testingT x m x O) x NKeep 
ytempPredMean <- apply(ytempPred, 1, mean) # of length N = testingT x O x m (rowMeans) note that O = 1 here
tempPredMetricMat[1, 3] <- mean((ytempPredMean - ytempPred)^2)
diffMat <- sweep(ytempPred, 1, YtestingTemp, "-")
tempPredMetricMat[2, 3] = mean(rowMeans(diffMat^2))
tempPredMetricMat[3, 3] = mean(apply(ytempPred, 1, var))
ytempPredList = temppredVaryLj$Y
ytempPred <- t(matrix(unlist(ytempPredList), ncol = testingT * m * O)) # (testingT x m x O) x NKeep 
ytempPredMean <- apply(ytempPred, 1, mean) # of length N = testingT x O x m (rowMeans) note that O = 1 here
tempPredMetricMat[1, 4] <- mean((ytempPredMean - ytempPred)^2)
diffMat <- sweep(ytempPred, 1, YtestingTemp, "-")
tempPredMetricMat[2, 4] = mean(rowMeans(diffMat^2))
tempPredMetricMat[3, 4] = mean(apply(ytempPred, 1, var))
ytempPredList = temppredspBFAL10$Y
ytempPred <- t(matrix(unlist(ytempPredList), ncol = testingT * m * O)) # (testingT x m x O) x NKeep 
ytempPredMean <- apply(ytempPred, 1, mean) # of length N = testingT x O x m (rowMeans) note that O = 1 here
tempPredMetricMat[1, 5] <- mean((ytempPredMean - ytempPred)^2)
diffMat <- sweep(ytempPred, 1, YtestingTemp, "-")
tempPredMetricMat[2, 5] = mean(rowMeans(diffMat^2))
tempPredMetricMat[3, 5] = mean(apply(ytempPred, 1, var))
ytempPredList = temppredspBFALInf$Y
ytempPred <- t(matrix(unlist(ytempPredList), ncol = testingT * m * O)) # (testingT x m x O) x NKeep 
ytempPredMean <- apply(ytempPred, 1, mean) # of length N = testingT x O x m (rowMeans) note that O = 1 here
tempPredMetricMat[1, 6] <- mean((ytempPredMean - ytempPred)^2)
diffMat <- sweep(ytempPred, 1, YtestingTemp, "-")
tempPredMetricMat[2, 6] = mean(rowMeans(diffMat^2))
tempPredMetricMat[3, 6] = mean(apply(ytempPred, 1, var))
tempPredMetricMat



==> spatempBFA/simu/toyExample/fullGPfixedL/fullGPfixedL.R <==
rm(list=ls())
library(mvtnorm)
library(fields)
library(spatempBFA)
library(coda)
numSpatOverallGroups <- 2
M <- 361
m = 352 # 9 testing spatial points
K <- 2
O <- 1
L <- min(10, M)
LjVec <- rep(min(10, M), K)
sqrootM <- 19
Nu <- 310 
trainingT <- 300 # training set T = 300
testingT <- 10
Time <- 1:trainingT
TimeDist <- as.matrix(dist(1:Nu))
APsi = 0.1; BPsi = 4.5
set.seed(29)
calcGroup <- function(row, col, sqrootM){
  return((row - 1)*sqrootM + col)
}
sigma2 <- 0.01 # actual sigma^2(i,o) (for i=1,2,...,M and o=1) values
psi <- 2.3
kappa <- 0.7
tempMat <- matrix(runif(K*K,0,1), K, K)
Upsilon <- t(tempMat)%*%tempMat
rho <- 0.8
D <- rdist(expand.grid(1:sqrootM, 1:sqrootM))
Frho <- exp(-rho*D)
Hpsi <- exp(-psi*TimeDist)
Eta <- rmvnorm(1, mean=rep(0, Nu*K), sigma=kronecker(Hpsi, Upsilon)) # actual Eta (c(Eta_1,...,Eta_T)) (vec of length Nu*K)
Lambda <- matrix(5, M * O, K)
theta2j <- c(10, -10)
rowColInd <- rbind(expand.grid(1:10, 1:9), expand.grid(10:19, 11:19))
whichGroup1 <- mapply(calcGroup, rowColInd[,2], rowColInd[,1], sqrootM = sqrootM)
spatGroupOverall <- rep(2,M)
spatGroupOverall[whichGroup1] <- 1
#matrix(spatGroupOverall, 19, 19)
Lambda[,2] = theta2j[spatGroupOverall]
Sigma.NuMO <- matrix(rnorm(Nu * M * O, sd = sqrt(sigma2)), M*O, Nu)
EtaMat <- matrix(Eta, K, Nu)
meanMat <- Lambda%*%EtaMat #M*O\times Nu
YtrainingTemp <- as.vector(meanMat[,1:trainingT] + Sigma.NuMO[,1:trainingT])
YtestingTemp <- as.vector(meanMat[,(trainingT+1):Nu] + Sigma.NuMO[,(trainingT+1):Nu])
testingRowCol <- expand.grid(c(4, 10, 16), c(4, 10, 16))
whichTesting <- mapply(calcGroup, testingRowCol[,2], testingRowCol[,1], sqrootM = sqrootM)
Dtraining <- as.matrix(D[-whichTesting, -whichTesting])
discardInd <- vector()
for(whichTestingLoc in whichTesting){
  discardInd <- c(discardInd, seq(from = whichTestingLoc, by = M, length.out = trainingT))
}
Ytraining <- YtrainingTemp[-discardInd]
YtestingSpat <- YtrainingTemp[discardInd] 
rm(YtrainingTemp)
distOrigNew = as.matrix(D[-whichTesting, whichTesting])
distNewNew = as.matrix(D[whichTesting, whichTesting])
dat = data.frame(Y = Ytraining); dist = Dtraining
tempTestingDiscardInd <- vector()
for(whichTestingLoc in whichTesting){
  tempTestingDiscardInd <- c(tempTestingDiscardInd, seq(from = whichTestingLoc, by = M, length.out = testingT))
}
YtestingTemp <- YtestingTemp[-tempTestingDiscardInd]
library(tidyverse)
xcoord <- rep(1:sqrootM, sqrootM)
ycoord <- rep(seq(sqrootM, 1, by = -1), each = sqrootM)
trainingTestingSpatGp <- rep(1, M); trainingTestingSpatGp[whichTesting] = 2
spatGroupOverall <- rep(2, M); spatGroupOverall[whichGroup1] <- 1

MCMC <- list(NBurn = 80000, NSims = 20000, NThin = 4, NPilot = 5)
regFixedL.simu <- bfaFixedL(Y ~ 0, data = dat, dist = Dtraining, time = Time,  K = K, 
                            starting = NULL, hypers = NULL, tuning = NULL, mcmc = MCMC,
                            L = L,
                            family = "normal",
                            temporal.structure = "exponential",
                            spatial.structure = "continuous",
                            seed = 29, 
                            gamma.shrinkage = TRUE,
                            include.time = TRUE,
                            include.space = TRUE,
                            clustering = TRUE,
                            seasonPeriod = 1, 
                            equalTimeDist = TRUE,
                            spatApprox = FALSE, 
                            alphaMethod = "block", 
                            h = 15, 
                            storeSpatPredPara = TRUE,
                            storeWeights = TRUE,
                            alphasWeightsToFiles = FALSE) 
save(regFixedL.simu, file="toyExfullGPfixedL.RData")
GibbsStepTimeFixedLfullGP <- regFixedL.simu$GibbsStepTime
save(GibbsStepTimeFixedLfullGP, file = "GibbsStepTimeFixedLfullGP.RData")
Diags <- diagnostics(regFixedL.simu, diags = c("dic", "dinf", "meanIC", "waic"), keepDeviance = TRUE)
save(Diags, file = "toyExfullGPfixedLDiags.RData")
Deviance <- as.mcmc(Diags$deviance)
save(Deviance, file = "toyExfullGPfixedLDeviance.RData")
spatpredFixedL <- predictNewLocFixedL(regFixedL.simu, 9, distOrigNew, distNewNew, 
                                      NewX = NULL, NewTrials = NULL, Verbose = TRUE, seed = 29)
save(spatpredFixedL, file = "toyExFullGPspatpredFixedL.RData")
temppredFixedL <- predictNewTime(regFixedL.simu, (trainingT+1):Nu, seed = 29)
save(temppredFixedL, file = "toyExFullGPtemppredFixedL.RData")
fittedClusGpMat <- matrix(0, m, 3)
clusFixedL10 <- clusteringFixedL(regFixedL.simu, o = 1, nkeep = 10, nCent = numSpatOverallGroups)
fittedClusGpMat[,1] <- clusFixedL10$cluster
clusFixedL100 <- clusteringFixedL(regFixedL.simu, o = 1, nkeep = 100, nCent = numSpatOverallGroups)
fittedClusGpMat[,2] <- clusFixedL100$cluster
clusFixedL1000 <- clusteringFixedL(regFixedL.simu, o = 1, nkeep = 1000, nCent = numSpatOverallGroups)
fittedClusGpMat[,3] <- clusFixedL1000$cluster
weightsNumIter <- c(10, 100, 1000)
colnames(fittedClusGpMat) <- paste(weightsNumIter, "iterWeights")
save(fittedClusGpMat, file = "fullGPfixedLtoyExfittedClusGpMat.RData")

temppredFixedL <- predictNewTime(regFixedL.simu, (trainingT+1):Nu, seed = 27)
save(temppredFixedL, file = "s27toyExFullGPtemppredFixedL.RData")
temppredFixedL <- predictNewTime(regFixedL.simu, (trainingT+1):Nu, seed = 19)
save(temppredFixedL, file = "s19toyExFullGPtemppredFixedL.RData")
temppredFixedL <- predictNewTime(regFixedL.simu, (trainingT+1):Nu, seed = 31)
save(temppredFixedL, file = "s31toyExFullGPtemppredFixedL.RData")
spatpredFixedL <- predictNewLocFixedL(regFixedL.simu, 9, distOrigNew, distNewNew, 
                                      NewX = NULL, NewTrials = NULL, Verbose = TRUE, 
                                      seed = 27)
save(spatpredFixedL, file = "s27toyExFullGPspatpredFixedL.RData")
spatpredFixedL <- predictNewLocFixedL(regFixedL.simu, 9, distOrigNew, distNewNew, 
                                      NewX = NULL, NewTrials = NULL, Verbose = TRUE, 
                                      seed = 31)
save(spatpredFixedL, file = "s31toyExFullGPspatpredFixedL.RData")
spatpredFixedL <- predictNewLocFixedL(regFixedL.simu, 9, distOrigNew, distNewNew, 
                                      NewX = NULL, NewTrials = NULL, Verbose = TRUE, 
                                      seed = 19)
save(spatpredFixedL, file = "s19toyExFullGPspatpredFixedL.RData")

==> spatempBFA/simu/toyExample/spBFA/spBFAL10.R <==
rm(list=ls())
library(mvtnorm)
library(fields)
library(spBFA)
library(coda)
numSpatOverallGroups <- 2
M <- 361
m = 352 # 9 testing spatial points
K <- 2
O <- 1
L <- min(10, M)
LjVec <- rep(min(10, M), K)
sqrootM <- 19
Nu <- 310 
trainingT <- 300 # training set T = 300
testingT <- 10
Time <- 1:trainingT
TimeDist <- as.matrix(dist(1:Nu))
APsi = 0.1; BPsi = 4.5
set.seed(29)
calcGroup <- function(row, col, sqrootM){
  return((row - 1)*sqrootM + col)
}
sigma2 <- 0.01 # actual sigma^2(i,o) (for i=1,2,...,M and o=1) values
psi <- 2.3
kappa <- 0.7
tempMat <- matrix(runif(K*K,0,1), K, K)
Upsilon <- t(tempMat)%*%tempMat
rho <- 0.8
D <- rdist(expand.grid(1:sqrootM, 1:sqrootM))
Frho <- exp(-rho*D)
Hpsi <- exp(-psi*TimeDist)
Eta <- rmvnorm(1, mean=rep(0, Nu*K), sigma=kronecker(Hpsi, Upsilon)) # actual Eta (c(Eta_1,...,Eta_T)) (vec of length Nu*K)
Lambda <- matrix(5, M * O, K)
theta2j <- c(10, -10)
rowColInd <- rbind(expand.grid(1:10, 1:9), expand.grid(10:19, 11:19))
whichGroup1 <- mapply(calcGroup, rowColInd[,2], rowColInd[,1], sqrootM = sqrootM)
spatGroupOverall <- rep(2,M)
spatGroupOverall[whichGroup1] <- 1
#matrix(spatGroupOverall, 19, 19)
Lambda[,2] = theta2j[spatGroupOverall]
Sigma.NuMO <- matrix(rnorm(Nu * M * O, sd = sqrt(sigma2)), M*O, Nu)
EtaMat <- matrix(Eta, K, Nu)
meanMat <- Lambda%*%EtaMat #M*O\times Nu
YtrainingTemp <- as.vector(meanMat[,1:trainingT] + Sigma.NuMO[,1:trainingT])
YtestingTemp <- as.vector(meanMat[,(trainingT+1):Nu] + Sigma.NuMO[,(trainingT+1):Nu])
testingRowCol <- expand.grid(c(4, 10, 16), c(4, 10, 16))
whichTesting <- mapply(calcGroup, testingRowCol[,2], testingRowCol[,1], sqrootM = sqrootM)
Dtraining <- as.matrix(D[-whichTesting, -whichTesting])
discardInd <- vector()
for(whichTestingLoc in whichTesting){
  discardInd <- c(discardInd, seq(from = whichTestingLoc, by = M, length.out = Nu))
}
Ytraining <- YtrainingTemp[-discardInd]
YtestingSpat <- YtrainingTemp[discardInd] 
rm(YtrainingTemp)
distOrigNew = as.matrix(D[-whichTesting, whichTesting])
distNewNew = as.matrix(D[whichTesting, whichTesting])
dat = data.frame(Y = Ytraining); dist = Dtraining
tempTestingDiscardInd <- vector()
for(whichTestingLoc in whichTesting){
  tempTestingDiscardInd <- c(tempTestingDiscardInd, seq(from = whichTestingLoc, by = M, length.out = testingT))
}
YtestingTemp <- YtestingTemp[-tempTestingDiscardInd]
library(tidyverse)
xcoord <- rep(1:sqrootM, sqrootM)
ycoord <- rep(seq(sqrootM, 1, by = -1), each = sqrootM)
trainingTestingSpatGp <- rep(1, M); trainingTestingSpatGp[whichTesting] = 2
spatGroupOverall <- rep(2, M); spatGroupOverall[whichGroup1] <- 1

MCMC <- list(NBurn = 80000, NSims = 20000, NThin = 4, NPilot = 5)
reg.simu <- bfa_sp(Y ~ 0, data = dat, dist = Dtraining, time = Time,  K = K, 
                   starting = NULL, hypers = NULL, tuning = NULL, mcmc = MCMC,
                   L = L,
                   family = "normal",
                   trials = NULL,
                   temporal.structure = "exponential",
                   spatial.structure = "continuous",
                   seed = 29, 
                   gamma.shrinkage = TRUE,
                   include.space = TRUE,
                   clustering = TRUE) 
save(reg.simu, file="toyExspBFAL10.RData")
Diags <- spBFA::diagnostics(reg.simu, diags = c("dic", "dinf", "waic"), keepDeviance = TRUE)
save(Diags, file="toyExspBFAL10Diags.RData")
Deviance <- as.mcmc(Diags$deviance)
save(Deviance, file = "toyExspBFAL10Deviance.RData")
#predict.spBFA <- function(object, NewTimes, NewX = NULL, NewTrials = NULL, type = "temporal", Verbose = TRUE, seed = 54, ...)
temppredspBFAL10 <- predict(reg.simu, (trainingT+1):Nu, seed = 29)
save(temppredspBFAL10, file = "toyExspBFAL10temppred.RData")
temppredspBFAL10 <- predict(reg.simu, (trainingT+1):Nu, seed = 19)
save(temppredspBFAL10, file = "s19toyExspBFAL10temppred.RData")
temppredspBFAL10 <- predict(reg.simu, (trainingT+1):Nu, seed = 27)
save(temppredspBFAL10, file = "s27toyExspBFAL10temppred.RData")
temppredspBFAL10 <- predict(reg.simu, (trainingT+1):Nu, seed = 31)
save(temppredspBFAL10, file = "s31toyExspBFAL10temppred.RData")

==> spatempBFA/simu/toyExample/spBFA/spBFALInf.R <==
rm(list=ls())
library(mvtnorm)
library(fields)
library(spBFA)
library(coda)
numSpatOverallGroups <- 2
M <- 361
m = 352 # 9 testing spatial points
K <- 2
O <- 1
L <- min(10, M)
LjVec <- rep(min(10, M), K)
sqrootM <- 19
Nu <- 310 
trainingT <- 300 # training set T = 300
testingT <- 10
Time <- 1:trainingT
TimeDist <- as.matrix(dist(1:Nu))
APsi = 0.1; BPsi = 4.5
set.seed(29)
calcGroup <- function(row, col, sqrootM){
  return((row - 1)*sqrootM + col)
}
sigma2 <- 0.01 # actual sigma^2(i,o) (for i=1,2,...,M and o=1) values
psi <- 2.3
kappa <- 0.7
tempMat <- matrix(runif(K*K,0,1), K, K)
Upsilon <- t(tempMat)%*%tempMat
rho <- 0.8
D <- rdist(expand.grid(1:sqrootM, 1:sqrootM))
Frho <- exp(-rho*D)
Hpsi <- exp(-psi*TimeDist)
Eta <- rmvnorm(1, mean=rep(0, Nu*K), sigma=kronecker(Hpsi, Upsilon)) # actual Eta (c(Eta_1,...,Eta_T)) (vec of length Nu*K)
Lambda <- matrix(5, M * O, K)
theta2j <- c(10, -10)
rowColInd <- rbind(expand.grid(1:10, 1:9), expand.grid(10:19, 11:19))
whichGroup1 <- mapply(calcGroup, rowColInd[,2], rowColInd[,1], sqrootM = sqrootM)
spatGroupOverall <- rep(2,M)
spatGroupOverall[whichGroup1] <- 1
#matrix(spatGroupOverall, 19, 19)
Lambda[,2] = theta2j[spatGroupOverall]
Sigma.NuMO <- matrix(rnorm(Nu * M * O, sd = sqrt(sigma2)), M*O, Nu)
EtaMat <- matrix(Eta, K, Nu)
meanMat <- Lambda%*%EtaMat #M*O\times Nu
YtrainingTemp <- as.vector(meanMat[,1:trainingT] + Sigma.NuMO[,1:trainingT])
YtestingTemp <- as.vector(meanMat[,(trainingT+1):Nu] + Sigma.NuMO[,(trainingT+1):Nu])
testingRowCol <- expand.grid(c(4, 10, 16), c(4, 10, 16))
whichTesting <- mapply(calcGroup, testingRowCol[,2], testingRowCol[,1], sqrootM = sqrootM)
Dtraining <- as.matrix(D[-whichTesting, -whichTesting])
discardInd <- vector()
for(whichTestingLoc in whichTesting){
  discardInd <- c(discardInd, seq(from = whichTestingLoc, by = M, length.out = Nu))
}
Ytraining <- YtrainingTemp[-discardInd]
YtestingSpat <- YtrainingTemp[discardInd] 
rm(YtrainingTemp)
distOrigNew = as.matrix(D[-whichTesting, whichTesting])
distNewNew = as.matrix(D[whichTesting, whichTesting])
dat = data.frame(Y = Ytraining); dist = Dtraining
tempTestingDiscardInd <- vector()
for(whichTestingLoc in whichTesting){
  tempTestingDiscardInd <- c(tempTestingDiscardInd, seq(from = whichTestingLoc, by = M, length.out = testingT))
}
YtestingTemp <- YtestingTemp[-tempTestingDiscardInd]
library(tidyverse)
xcoord <- rep(1:sqrootM, sqrootM)
ycoord <- rep(seq(sqrootM, 1, by = -1), each = sqrootM)
trainingTestingSpatGp <- rep(1, M); trainingTestingSpatGp[whichTesting] = 2
spatGroupOverall <- rep(2, M); spatGroupOverall[whichGroup1] <- 1

MCMC <- list(NBurn = 80000, NSims = 20000, NThin = 4, NPilot = 5)
reg.simu.LInf <- bfa_sp(Y ~ 0, data = dat, dist = Dtraining, time = Time,  K = K, 
                   starting = NULL, hypers = NULL, tuning = NULL, mcmc = MCMC,
                   L = Inf,
                   family = "normal",
                   trials = NULL,
                   temporal.structure = "exponential",
                   spatial.structure = "continuous",
                   seed = 29, 
                   gamma.shrinkage = TRUE,
                   include.space = TRUE,
                   clustering = TRUE) 
save(reg.simu.LInf, file="toyExspBFALInf.RData")
Diags.LInf <- spBFA::diagnostics(reg.simu.LInf, diags = c("dic", "dinf", "waic"), keepDeviance = TRUE)
save(Diags.LInf, file="toyExspBFALInfDiags.RData")
Deviance.LInf <- as.mcmc(Diags.LInf$deviance)
save(Deviance.LInf, file = "toyExspBFALInfDeviance.RData")
temppredspBFALInf <- predict(reg.simu.LInf, (trainingT+1):Nu, seed = 29)
save(temppredspBFALInf, file = "toyExspBFALInftemppred.RData")
temppredspBFALInf <- predict(reg.simu.LInf, (trainingT+1):Nu, seed = 19)
save(temppredspBFALInf, file = "s19toyExspBFALInftemppred.RData")
temppredspBFALInf <- predict(reg.simu.LInf, (trainingT+1):Nu, seed = 27)
save(temppredspBFALInf, file = "s27toyExspBFALInftemppred.RData")
temppredspBFALInf <- predict(reg.simu.LInf, (trainingT+1):Nu, seed = 31)
save(temppredspBFALInf, file = "s31toyExspBFALInftemppred.RData")


==> spatempBFA/src/CovarianceFunctions.cpp <==
#include <RcppArmadillo.h>
#include "MCMC_bfaSpatemp.h"

//Calculate inverse root of upper cholesky for log density of normal-----------------------------------------------
// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::mat GetRooti(arma::mat const& Cov) {
    arma::mat cholCov;
    try {
        cholCov = arma::chol(Cov);
    } catch(...) {
        cholCov = getCholRobust(Cov);
    }
    return arma::inv(arma::trimatu(cholCov));
}

// Only for the case when all time points are equi-spaced
// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::mat getRootiH(double Psi, int Nu, int TempCorInd, int seasonPeriod){
    double psi = Psi;//default AR(1), SAR(1)
    if (TempCorInd == 0 || TempCorInd == 3) {psi = exp(-Psi);}// for "exponential" or "sexponential" temporal.structure
    arma::mat rootiH(Nu, Nu, arma::fill::zeros);
    if (TempCorInd == 0 || TempCorInd == 1) {//no seasonality
        rootiH.diag() += (1 / sqrt(1 - std::pow(psi, 2)));
        rootiH(0, 0) = 1;
        rootiH.diag(1) -= psi / sqrt(1 - std::pow(psi, 2));
    }
    else if (TempCorInd == 2 || TempCorInd == 3) {//with seasonality
        rootiH.diag() += (1 / sqrt(1 - std::pow(psi, 2)));
        rootiH(arma::span(0, seasonPeriod - 1), arma::span(0, seasonPeriod - 1)).diag() *= sqrt(1 - std::pow(psi, 2));
        rootiH.diag(seasonPeriod) -= psi / sqrt(1 - std::pow(psi, 2));
    }
    
    return rootiH;
}

// Only for the case when all time points are equi-spaced 
// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::mat getInvH(double Psi, int Nu, int TempCorInd, int seasonPeriod){
  double psi = Psi;//default AR(1), SAR(1)
  if (TempCorInd == 0 || TempCorInd == 3) { psi = exp(-Psi); }// for "exponential" or "sexponential" temporal.structure
  arma::mat invH(Nu, Nu, arma::fill::zeros);
  if (TempCorInd == 0 || TempCorInd == 1) {//no seasonality
      invH.diag() += 1 + std::pow(psi, 2);
      invH(0, 0) = 1;
      invH((Nu - 1), (Nu - 1)) = 1;
      invH.diag(1) -= psi;
      invH.diag(-1) -= psi;
      invH *= 1 / (1 - std::pow(psi, 2));
  }
  else if (TempCorInd == 2 || TempCorInd == 3) {//with seasonality
      invH.diag() += 1 + std::pow(psi, 2);
      invH(arma::span(0, seasonPeriod - 1), arma::span(0, seasonPeriod - 1)).diag() /= (1 + std::pow(psi, 2));
      invH(arma::span(Nu - seasonPeriod, Nu - 1), arma::span(Nu - seasonPeriod, Nu - 1)).diag() /= (1 + std::pow(psi, 2));
      invH.diag(seasonPeriod) -= psi;
      invH.diag(-seasonPeriod) -= psi;
      invH *= 1 / (1 - std::pow(psi, 2));
  }
  
  return invH;
}


//Function to calculate temporal correlation structure-------------------------------------------------------------
// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::mat getH(double Psi, int TempCorInd, arma::mat const& TimeDist, int Nu, int seasonPeriod) {

  //Create ouput object
  arma::mat out(Nu, Nu);

  //exponential
  if (TempCorInd == 0) out = arma::exp(-Psi * TimeDist);

  //ar(1) continuous
  else if (TempCorInd == 1) {
      out = arma::eye(Nu, Nu);
      for (int j = 0; j < Nu; j++) {
          for (int k = 0; k < j; k++) {
              out(j, k) = std::pow(Psi, TimeDist(j, k));
          }
      }
      out = arma::symmatl(out);
  }

  //SAR(1)_seasonPeriod
  else if (TempCorInd == 2) {
      out = arma::eye(Nu, Nu);
      for (int j = 0; j < Nu; j++) {
          for (int k = 0; k < j; k++) {
              int power = TimeDist(j, k);
              if (power % seasonPeriod != 0) {
                  out(j, k) = 0;
              }
              else {
                  out(j, k) = std::pow(Psi, power / seasonPeriod);
              }
          }
      }
      out = arma::symmatl(out);
  }

  //Sexponential_seasonPeriod
  else if (TempCorInd == 3) {
      out = arma::eye(Nu, Nu);
      for (int j = 0; j < Nu; j++) {
          for (int k = 0; k < j; k++) {
              int power = TimeDist(j, k);
              if (power % seasonPeriod != 0) {
                  out(j, k) = 0;
              }
              else {
                  out(j, k) = exp(-Psi * (power / seasonPeriod));
              }
          }
      }
      out = arma::symmatl(out);
  }

  return out;
}



//Function to calculate spatial correlation structure-------------------------------------------------------------
// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::mat SpEXP(double rho, arma::mat const& SpDist) {
    return arma::exp(-rho * SpDist);
}

==> spatempBFA/src/DIAG_Conversion.cpp <==
#include <RcppArmadillo.h>
#include "DIAG_diagnostics.h"

//Function to convert Rcpp::List DatObj to a custom C++ struct datobj--------------------------------------------------
datobjDIAG ConvertDatObjDIAG(Rcpp::List DatObj_List) {
	//Set objects from List
	int M = DatObj_List["M"];
	int O = DatObj_List["O"];
	int C = DatObj_List["C"];
	int Nu = DatObj_List["Nu"];
	int N = DatObj_List["N"];
	int K = DatObj_List["K"];
	int P = DatObj_List["P"];
	arma::colvec YStar = DatObj_List["YStar"];
	arma::mat X = DatObj_List["X"];
	arma::cube Trials = DatObj_List["Trials"];
	arma::Col<int> FamilyInd = DatObj_List["FamilyInd"];
	//Convert to C++ struct
	datobjDIAG DatObj;
	DatObj.M = M;
	DatObj.Nu = Nu;
	DatObj.FamilyInd = FamilyInd;
	DatObj.YStar = YStar;
	DatObj.N = N;
	DatObj.O = O;
	DatObj.C = C;
	DatObj.K = K;
	DatObj.P = P;
	DatObj.X = X;
	DatObj.Trials = Trials;
	return DatObj;
}



//Function to convert Rcpp::List Para to a custom C++ struct para-----------------------------------------------------
paraDIAG ConvertParaDIAG(Rcpp::List Para_List) {
	//Set objects from List
	arma::mat Eta = Para_List["Eta"];
	arma::mat Beta = Para_List["Beta"];
	arma::mat Lambda = Para_List["Lambda"];
	arma::mat Sigma2 = Para_List["Sigma2"];
	arma::cube MuMean = Para_List["MuMean"];
	arma::cube CovMean = Para_List["CovMean"];
	//Convert to C++ struct
	paraDIAG Para;
	Para.Beta = Beta;
	Para.Lambda = Lambda;
	Para.Eta = Eta;
	Para.MuMean = MuMean;
	Para.CovMean = CovMean;
	Para.Sigma2 = Sigma2;
	return Para;
}


==> spatempBFA/src/DIAG_GetLogLik.cpp <==
#include <RcppArmadillo.h>
#include "DIAG_diagnostics.h"
#include <math.h>

// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::colvec GetLogLik(Rcpp::List DatObj_List, Rcpp::List Para_List, int NKeep, bool Verbose) {

    //Rcpp::Rcout << std::fixed << 1 + 1 << std::endl;
    //Convert Rcpp::Lists to C++ structs
    datobjDIAG DatObj = ConvertDatObjDIAG(DatObj_List);
    paraDIAG Para = ConvertParaDIAG(Para_List);

    //Set data object
    arma::Col<int> FamilyInd = DatObj.FamilyInd;
    int M = DatObj.M;
    int O = DatObj.O;
    int C = DatObj.C;
    int Nu = DatObj.Nu;
    int N = DatObj.N;
    int K = DatObj.K;
    int P = DatObj.P;
    arma::colvec YStar = DatObj.YStar;
    arma::mat X = DatObj.X;
    arma::mat EyeNu(Nu, Nu, arma::fill::eye);
    arma::cube Trials = DatObj.Trials;

    //Set parameters
    arma::mat BetaMat = Para.Beta;
    arma::mat LambdaMat = Para.Lambda;
    arma::mat EtaMat = Para.Eta;
    arma::mat Sigma2Mat = Para.Sigma2;

    //Declarations
    arma::cube MeanOut(N, 1, 1), YCube(N, 1, 1);
    arma::mat Lambda(M * O, K);
    arma::colvec Beta(P), Eta(Nu * K), Mean(N), MeanVec(Nu * M), YVec(Nu * M), LogLik(NKeep), PiVec(Nu * M), TrialsVec(Nu * M);
    int count = 0;
    double YS, SDS, MeanS, LogLiks, Pi;
    int YSInt, TrialInt;
    YCube(arma::span::all, arma::span(0, 0), arma::span(0, 0)) = YStar;
    arma::cube Y = arma::reshape(YCube, M, O, Nu);
    arma::vec PNormS(1);

    //Verbose output
    arma::vec VerboseSeq;
    if (Verbose) {
        //VerboseSeq << 0.25 << 0.50 << 0.75;
        VerboseSeq = { 0.25, 0.50, 0.75 }; 	// new standard modern C++ brace initialization
        // VerboseSeq << 0.25 << 0.50 << 0.75;
        VerboseSeq *= NKeep;
        Rcpp::Rcout << std::fixed << "Calculating Log-Lik: 0%.. ";
    }

    //Loop over scans
    for (int s = 0; s < NKeep; s++) {

        //Compute moments and get log-likelihood
        Eta = EtaMat.row(s).t();
        Lambda = arma::reshape(LambdaMat.row(s), K, M * O).t();
        Beta = BetaMat.row(s).t();
        Mean = arma::kron(EyeNu, Lambda) * Eta + X * Beta;
        arma::cube MeanOut(N, 1, 1);
        MeanOut(arma::span::all, arma::span(0, 0), arma::span(0, 0)) = Mean;
        MeanOut = arma::reshape(MeanOut, M, O, Nu);
        LogLiks = 0; count = 0;

        //Loop over spatial observation types
        for (arma::uword f = 0; f < O; f++) {

            //Set family type
            int FamilyType = FamilyInd[f];

            //Normal
            if (FamilyType == 0) {
                arma::mat Sigma2 = arma::reshape(Sigma2Mat.row(s), M, (O - C));
                arma::colvec VarVec = Sigma2.col(count);
                arma::colvec Var = arma::repmat(VarVec, Nu, 1);
                count++;
                MeanVec = arma::vectorise(MeanOut(arma::span::all, arma::span(f, f), arma::span::all));
                YVec = arma::vectorise(Y(arma::span::all, arma::span(f, f), arma::span::all));
                LogLiks += arma::sum(dlnormRcpp(YVec, MeanVec, Var));
            }

            //Probit
            if (FamilyType == 1) {
                arma::mat Sigma2 = arma::reshape(Sigma2Mat.row(s), M, (O - C));
                arma::colvec SDVec = arma::sqrt(Sigma2.col(count));
                arma::colvec SD = arma::repmat(SDVec, Nu, 1);
                count++;
                MeanVec = arma::vectorise(MeanOut(arma::span::all, arma::span(f, f), arma::span::all));
                YVec = arma::vectorise(Y(arma::span::all, arma::span(f, f), arma::span::all));
                for (int i = 0; i < (M * Nu); i++) {
                    YS = YVec(i);
                    SDS = SD(i);
                    MeanS = MeanVec(i);
                    PNormS(0) = pnormRcpp(-MeanS / SDS);
                    if (YS == 0) LogLiks += arma::as_scalar(arma::log(PNormS));
                    else LogLiks += arma::as_scalar(arma::log(1 - PNormS)); // if (YS == 1)
                }
            }

            //Tobit
            if (FamilyType == 2) {
                arma::mat Sigma2 = arma::reshape(Sigma2Mat.row(s), M, (O - C));
                arma::colvec SDVec = arma::sqrt(Sigma2.col(count));
                arma::colvec SD = arma::repmat(SDVec, Nu, 1);
                count++;
                MeanVec = arma::vectorise(MeanOut(arma::span::all, arma::span(f, f), arma::span::all));
                YVec = arma::vectorise(Y(arma::span::all, arma::span(f, f), arma::span::all));
                for (int i = 0; i < (M * Nu); i++) {
                    YS = YVec(i);
                    SDS = SD(i);
                    MeanS = MeanVec(i);
                    PNormS(0) = pnormRcpp(-MeanS / SDS);
                    if (YS == 0) LogLiks += arma::as_scalar(arma::log(PNormS));
                    else LogLiks += dlnorm(YS, MeanS, SDS * SDS); //if (YS > 0)
                }
            }

            //Categorical
            if (FamilyType == 3) {
                MeanVec = arma::vectorise(MeanOut(arma::span::all, arma::span(f, f), arma::span::all));
                PiVec = arma::exp(MeanVec) / (1 + arma::exp(MeanVec));
                TrialsVec = arma::vectorise(Trials(arma::span::all, arma::span(f, f), arma::span::all));
                YVec = arma::vectorise(Y(arma::span::all, arma::span(f, f), arma::span::all));
                for (int i = 0; i < (M * Nu); i++) {
                    YSInt = YVec(i);
                    TrialInt = TrialsVec(i);
                    Pi = PiVec(i);
                    LogLiks += dlbinom(YSInt, TrialInt, Pi);
                }
            }

            //End loop over spatial observation types 
        }

        //Save log-likelihood
        LogLik(s) = LogLiks;

        //Add a new percentage
        if (Verbose) {
            Rcpp::Rcout.precision(0);
            if (std::find(VerboseSeq.begin(), VerboseSeq.end(), s) != VerboseSeq.end())
                Rcpp::Rcout << std::fixed << 100 * (s) / NKeep << "%.. ";
        }

    //End loop over scans
    }

    //Output final percentage
    if (Verbose) Rcpp::Rcout << std::fixed << "100%.. Done!" << std::endl;

    //Return log-likelihood
    return LogLik;

}


// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
double GetLogLikMean(Rcpp::List DatObj_List, Rcpp::List Para_List) {

    //Convert Rcpp::Lists to C++ structs
    datobjDIAG DatObj = ConvertDatObjDIAG(DatObj_List);
    paraDIAG Para = ConvertParaDIAG(Para_List);

    //Set data object
    arma::Col<int> FamilyInd = DatObj.FamilyInd;
    arma::colvec YStar = DatObj.YStar;
    int O = DatObj.O;
    int C = DatObj.C;
    int M = DatObj.M;
    int Nu = DatObj.Nu;
    int N = DatObj.N;
    arma::cube Trials = DatObj.Trials;

    //Set parameter objects
    arma::cube MuMean = Para.MuMean;
    arma::cube CovMean = Para.CovMean;

    //Declarations
    int YSInt, TrialInt;
    double LogLikMean = 0, YS, MuS, SDS, Pi;
    arma::mat MuVec(M, Nu), CovVec(M, Nu), YVec(M, Nu), PiVec(M, Nu);
    arma::vec PNormS(1), SDVec(M * Nu), TrialsVec(Nu * M);
    arma::cube YCube(N, 1, 1);
    YCube(arma::span::all, arma::span(0, 0), arma::span(0, 0)) = YStar;
    arma::cube Y = arma::reshape(YCube, M, O, Nu);

    //Loop over spatial observation types
    for (arma::uword f = 0; f < O; f++) {

        //Set family type and extract objects
        int FamilyType = FamilyInd[f];
        MuVec = arma::vectorise(MuMean(arma::span::all, arma::span(f, f), arma::span::all));
        CovVec = arma::vectorise(CovMean(arma::span::all, arma::span(f, f), arma::span::all));
        YVec = arma::vectorise(Y(arma::span::all, arma::span(f, f), arma::span::all));

        //Normal
        if (FamilyType == 0) LogLikMean += arma::sum(dlnormRcpp(YVec, MuVec, CovVec));
        else if (FamilyType == 1) { //Probit
            for (int i = 0; i < (M * Nu); i++) {
                SDVec = arma::sqrt(CovVec);
                YS = YVec(i);
                MuS = MuVec(i);
                SDS = SDVec(i);
                PNormS(0) = pnormRcpp(-MuS / SDS);
                if (YS == 0) LogLikMean += arma::as_scalar(arma::log(PNormS));
                else LogLikMean += arma::as_scalar(arma::log(1 - PNormS)); // if YS == 1
            }
        }
        else if (FamilyType == 2) { //Tobit
            for (int i = 0; i < (M * Nu); i++) {
                SDVec = arma::sqrt(CovVec);
                YS = YVec(i);
                MuS = MuVec(i);
                SDS = SDVec(i);
                PNormS(0) = pnormRcpp(-MuS / SDS);
                if (YS == 0) LogLikMean += arma::as_scalar(arma::log(PNormS));
                else LogLikMean += dlnorm(YS, MuS, SDS * SDS); // if YS > 0
            }
        }
        else if (FamilyType == 3) { //Categorical
            PiVec = arma::exp(MuVec) / (1 + arma::exp(MuVec));
            TrialsVec = arma::vectorise(Trials(arma::span::all, arma::span(f, f), arma::span::all));
            for (int i = 0; i < (M * Nu); i++) {
                YSInt = YVec(i);
                TrialInt = TrialsVec(i);
                Pi = PiVec(i);
                LogLikMean += dlbinom(YSInt, TrialInt, Pi);
            }
        }

        //End loop over spatial types
    }

    //Return log-likelihood
    return LogLikMean;
}

==> spatempBFA/src/DIAG_SamplePPD.cpp <==
#include <RcppArmadillo.h>
#include "DIAG_diagnostics.h"

// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::mat SamplePPD(Rcpp::List DatObj_List, Rcpp::List Para_List, int NKeep, bool Verbose) {
    //Convert Rcpp::Lists to C++ structs
    datobjDIAG DatObj = ConvertDatObjDIAG(DatObj_List);
    paraDIAG Para = ConvertParaDIAG(Para_List);

    //Set data objects
    arma::Col<int> FamilyInd = DatObj.FamilyInd;
    arma::mat X = DatObj.X;
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int C = DatObj.C;
    int N = DatObj.N;
    int Nu = DatObj.Nu;
    int P = DatObj.P;
    arma::mat EyeNu(Nu, Nu, arma::fill::eye);
    arma::cube Trials = DatObj.Trials;

    //Set parameters
    arma::mat BetaMat = Para.Beta;
    arma::mat EtaMat = Para.Eta;
    arma::mat LambdaMat = Para.Lambda;
    arma::mat Sigma2Mat = Para.Sigma2;

    //Verbose output
    arma::vec VerboseSeq;
    if (Verbose) {
        //VerboseSeq << 0.25 << 0.50 << 0.75;
        VerboseSeq = { 0.25, 0.50, 0.75 }; 	// new standard modern C++ brace initialization
        // VerboseSeq << 0.25 << 0.50 << 0.75;
        VerboseSeq *= NKeep;
        Rcpp::Rcout << std::fixed << "Calculating PPD: 0%.. ";
    }

    //Initialize objects
    arma::colvec Mean(N), MeanVec(M * Nu), YStar(M * Nu), YMax(M * Nu, arma::fill::zeros), Eta(K * Nu), Beta(P);
    arma::cube YStarCube(M, O, Nu);
    arma::mat Lambda(M * O, Nu), MeanMat(M, Nu), TrialsMat(M, Nu), PiMat(M, Nu), YStarMat(M, Nu), PPD(N, NKeep);
    int count;
    arma::umat ProbitOnes;// can also be arma::uvec ProbitOnes;

    //Loop over scans
    for (int s = 0; s < NKeep; s++) {

        //Compute moments and get log-likelihood
        Eta = EtaMat.row(s).t();
        Lambda = arma::reshape(LambdaMat.row(s), K, M * O).t();
        Beta = BetaMat.row(s).t();
        Mean = arma::kron(EyeNu, Lambda) * Eta + X * Beta;
        arma::cube MeanOut(N, 1, 1);
        MeanOut(arma::span::all, arma::span(0, 0), arma::span(0, 0)) = Mean;
        MeanOut = arma::reshape(MeanOut, M, O, Nu);
        count = 0;

        //Loop over spatial observation types
        for (arma::uword f = 0; f < O; f++) {

            //Set family type
            int FamilyType = FamilyInd[f];

            //Normal based
            if ((FamilyType == 0) | (FamilyType == 1) | (FamilyType == 2)) {
                arma::mat Sigma2 = arma::reshape(Sigma2Mat.row(s), M, (O - C));
                arma::colvec SDVec = arma::sqrt(Sigma2.col(count));
                arma::colvec SD = arma::repmat(SDVec, Nu, 1);
                count++;
                MeanVec = arma::vectorise(MeanOut(arma::span::all, arma::span(f, f), arma::span::all));
                YStar = rnormVecRcpp(MeanVec, SD);
                if (FamilyType == 1) { // Probit
                    YStar = arma::max(YStar, YMax);
                    ProbitOnes = find(YStar > 0);
                    YStar(ProbitOnes) = arma::ones<arma::vec>(ProbitOnes.size());
                }
                if (FamilyType == 2) YStar = arma::max(YStar, YMax); // Tobit
                YStarCube(arma::span::all, arma::span(f, f), arma::span::all) = arma::reshape(YStar, M, Nu);
            }

            //Categorical
            if (FamilyType == 3) {
                MeanMat = MeanOut(arma::span::all, arma::span(f, f), arma::span::all);
                PiMat = arma::exp(MeanMat) / (1 + arma::exp(MeanMat));
                TrialsMat = Trials(arma::span::all, arma::span(f, f), arma::span::all);
                for (arma::uword t = 0; t < Nu; t++) {
                    for (arma::uword i = 0; i < M; i++) {
                        YStarMat(i, t) = rbinomRcpp(TrialsMat(i, t), PiMat(i, t));
                    }
                }
                YStarCube(arma::span::all, arma::span(f, f), arma::span::all) = YStarMat;
            }

            //End loop over spatial observation types 
        }

        //Reshape and save ppd
        PPD.col(s) = arma::vectorise(YStarCube);

        //Add a new percentage
        if (Verbose) {
            Rcpp::Rcout.precision(0);
            if (std::find(VerboseSeq.begin(), VerboseSeq.end(), s) != VerboseSeq.end())
                Rcpp::Rcout << std::fixed << 100 * (s) / NKeep << "%.. ";
        }

        //End loop
    }

    //Output final percentage
    if (Verbose) Rcpp::Rcout << std::fixed << "100%.. Done!" << std::endl;

    //Return PPD
    return PPD;
}

==> spatempBFA/src/DIAG_diagnostics.h <==
#ifndef __diagnostics__
#define __diagnostics__

//STRUCT DEFINITIONS
struct datobjDIAG {
	int M;
	int O;
	int C;
	int Nu;
	int N;
	int K;
	int P;
	arma::colvec YStar;
	arma::mat X;
	arma::cube Trials;
	arma::Col<int> FamilyInd; 
};
struct paraDIAG {
	arma::mat Lambda;
	arma::mat Eta;
	arma::mat Beta;
	arma::mat Sigma2;
	arma::cube MuMean;
	arma::cube CovMean;  
};

//DIAGNOSTIC FUNCTIONS
arma::colvec GetLogLik(Rcpp::List DatObj_List, Rcpp::List Para_List, int NKeep, bool Verbose);
double GetLogLikMean(Rcpp::List DatObj_List, Rcpp::List Para_List);
arma::mat SamplePPD(Rcpp::List DatObj_List, Rcpp::List Para_List, int NKeep, bool Verbose);

//DISTRIBUTION FUNCTIONS
double dlnorm(double x, double mu, double sigma2);
arma::colvec dlnormRcpp(arma::vec const& x, arma::vec const& mu, arma::vec const& sigma2);
double pnormRcpp(double q);
double dlbinom(int x, int n, double pi);
arma::vec rnormVecRcpp(arma::vec const& mean, arma::vec const& sd);
double rbinomRcpp(double n, double p);

//DIAGNOSTIC CONVERSION FUNCTIONS
datobjDIAG ConvertDatObjDIAG(Rcpp::List DatObj_List);
paraDIAG ConvertParaDIAG(Rcpp::List Para_List);

//UTILITY FUNCTIONS
arma::mat CholInv(arma::mat const& Cov);

#endif // __diagnostics__


==> spatempBFA/src/DistributionFunctions.cpp <==
#define ARMA_DONT_PRINT_ERRORS // To suppress the cholesky warning
#include <iostream>
#include <RcppArmadillo.h>
#include <RcppArmadilloExtensions/sample.h>
#include "MCMC_bfaSpatemp.h"

//Sample from a categorical distribution---------------------------------------------------
arma::vec sampleRcpp(arma::Col<int> const& x, int size, bool replace, arma::vec const& prob) {
  Rcpp::IntegerVector xIV = Rcpp::as<Rcpp::IntegerVector>(Rcpp::wrap(x));
  Rcpp::NumericVector probNV = Rcpp::as<Rcpp::NumericVector>(Rcpp::wrap(prob));
  Rcpp::IntegerVector ret = Rcpp::RcppArmadillo::sample(xIV, size, replace, probNV);
  return Rcpp::as<arma::vec>(ret);
}



//Log density of a multivariate normal-----------------------------------------------------
double lndMvn(arma::vec const& Y, arma::vec const& Mu, arma::mat const& Rooti){
  arma::vec Z = arma::vectorise(arma::trans(Rooti) * (Y - Mu));
  arma::vec Pi2(1); Pi2(0) = 2.0 * M_PI;
  return (-(Y.size() / 2.0) * arma::log(Pi2) - 0.5 * (arma::trans(Z) * Z) + arma::sum(arma::log(arma::diagvec(Rooti))))[0];
}



//Log density of a normal distribution
double dlnorm(double x, double mu, double sigma2) {
    return -0.5 * log(2.0 * M_PI * sigma2) - 0.5 * ((x - mu) * (x - mu)) / sigma2;
}



//Log density of a normal distribution - vectorized
arma::colvec dlnormRcpp(arma::vec const& x, arma::vec const& mu, arma::vec const& sigma2) {
  return -0.5 * log(2 * M_PI * sigma2) - 0.5 * ((x - mu) % (x - mu)) % (1 / sigma2);
}



//Function for sampling random standard uniform variable-----------------------------------
double randuRcpp() {
  return R::runif(0, 1);
}



//Function for sampling random binomial variable-----------------------------------
double rbinomRcpp(double n, double p) {
  return R::rbinom(n, p);
}



//Log density of binomial-----------------------------------
double dlbinom(int x, int n, double pi) { 
  double temp = std::lgamma(n + 1) - std::lgamma(x + 1) - std::lgamma((n - x) + 1);
  temp += x * std::log(pi) + (n - x) * std::log(1 - pi);
  return temp;
}



//Function for sampling random chi square variable-----------------------------------------
double rchisqRcpp(double df) {
  return R::rchisq(df);
}



//Distribution function of a standard normal-----------------------------------------------
double pnormRcpp(double q) {
  return R::pnorm5(q, 0, 1, 1, 0);
}



//Log distribution function of a standard normal-----------------------------------------------
double lpnormRcpp(double q) {
  return R::pnorm5(q, 0, 1, 1, 1);
}



//Distribution function of a standard normal upper tail-----------------------------------------------
double UpperpnormRcpp(double q) {
  return R::pnorm5(q, 0, 1, 0, 0);
}



//Log distribution function of a standard normal upper tail-----------------------------------------------
double lUpperpnormRcpp(double q) {
  return R::pnorm5(q, 0, 1, 0, 1);
}



//Inverse distribution function of a standard normal---------------------------------------
double qnormRcpp(double p) {
    return R::qnorm5(p, 0, 1, 1, 0);
}

//Inverse distribution function of a standard normal upper tail---------------------------------------
double UpperqnormRcpp(double p) {
    return R::qnorm5(p, 0, 1, 0, 0);
}



//Function for sampling from a standard normal distribution--------------------------------
arma::vec rnormSNRcpp(int n) {
  arma::vec out(n);
  for (int i = 0; i < n; i++) out(i) = R::rnorm(0, 1);
  return out;
}



//Sample from a standard normal distribution-----------------------------------------------
arma::vec rnormRcpp(int n, double mean, double sd) {
  arma::vec muvec(1);
  muvec(0) = mean;
  return arma::repmat(muvec, n, 1) + rnormSNRcpp(n) * sd;
}



//Sample from a multivariate normal distribution-------------------------------------------
arma::mat rmvnormRcpp(int n, arma::vec const& mean, arma::mat const& sigma) {
  int ncols = sigma.n_cols;
  arma::vec Yvec(n * ncols);
  Yvec = rnormSNRcpp(n * ncols);
  arma::mat Y = arma::reshape(Yvec, n, ncols);
  arma::mat cholSigma;
  try {
      cholSigma = arma::chol(sigma);
  } catch(...) {
      cholSigma = getCholRobust(sigma);
  }
  return arma::trans(arma::repmat(mean, 1, n).t() + Y * cholSigma);
}

arma::mat rmvnormRcppNew(int n, arma::vec const& mean, arma::mat const& cholSigma) {
    int ncols = cholSigma.n_cols;
    arma::vec Yvec(n * ncols);
    Yvec = rnormSNRcpp(n * ncols);
    arma::mat Y = arma::reshape(Yvec, n, ncols);
    return arma::trans(arma::repmat(mean, 1, n).t() + Y * cholSigma);
}



//Sample from a standard normal distribution vectorize-----------------------------------------------
arma::vec rnormVecRcpp(arma::vec const& mean, arma::vec const& sd) {
  return mean + rnormSNRcpp(mean.size()) % sd;
}



//Sample from an inverse gamma distribution-------------------------------------------
double rigammaRcpp(double shape, double rate) {
  return 1 / R::rgamma(shape, 1 / rate);
}



//Sample from a gamma distribution-------------------------------------------
double rgammaRcpp(double shape, double rate) {
  return R::rgamma(shape, 1 / rate);
}



// Sample from a normal distribution truncated below or above by a real number x. -----------------------
// This first version uses inverse sampling from a CDF. It has problems
// when the data gets too far from x due to precision issues with qnorm and pnorm.
// See "Simulation of truncated normal variables" C. Robert (2009). As such we also
// included truncated normal from the msm R package. This implementation uses an
// accept-reject method that is more efficient than the inverse sampling version
// for values far from x.
double rtnormRcpp(double mean, double sd, bool Above, double x) {

  //Declare Variables
  double RandU = randuRcpp();
  double cutoff = (x - mean) / sd;

  //Truncation Above by cutoff
  if (Above) return sd * qnormRcpp(RandU * pnormRcpp(cutoff)) + mean;// the value is from negative infinity to cutoff

  //Truncation Below by cutoff
  else return sd * qnormRcpp(RandU - pnormRcpp(cutoff) * (RandU - 1)) + mean;// the value is from cutoff to positive infinity 

}

double rtnormRcppMSM(double mean, double sd, double lower, double upper) {

  //Set truncated normal function
  // Rcpp::Environment msm("package:msm"); //this is equivalent to library(msm)
  Rcpp::Environment msm = Rcpp::Environment::namespace_env("msm"); //This is equivalent to PACKAGE::FUNCTION()
  Rcpp::Function rtnorm = msm["rtnorm"];

  //Evaluate pmvnorm
  SEXP rtnormSEXP;
  rtnormSEXP = rtnorm(Rcpp::Named("n", 1),
                      Rcpp::Named("mean", mean),
                      Rcpp::Named("sd", sd),
                      Rcpp::Named("lower", lower),
                      Rcpp::Named("upper", upper));

  //Convert output to double
  return Rcpp::as<double>(rtnormSEXP);

}


// Sample from a truncated multivariate normal distribution
arma::rowvec rtmvnormRcpp(arma::vec const& mean, arma::mat const& sigma, arma::vec const& lower, arma::vec const& upper) {
    // Rcpp::Environment tmvtnorm("package:tmvtnorm"); //this is equivalent to library(tmvtnorm)
    Rcpp::Environment tmvtnorm = Rcpp::Environment::namespace_env("tmvtnorm");
    Rcpp::Function rtmvnorm = tmvtnorm["rtmvnorm"];
    
    Rcpp::NumericVector Mean = Rcpp::NumericVector(mean.begin(), mean.end());
    Rcpp::NumericVector Lower = Rcpp::NumericVector(lower.begin(), lower.end());
    Rcpp::NumericVector Upper = Rcpp::NumericVector(upper.begin(), upper.end());
    SEXP rtmvnormSEXP;
    rtmvnormSEXP = rtmvnorm(Rcpp::Named("n", 1),
                            Rcpp::Named("mean", Mean),
                            Rcpp::Named("sigma", sigma),
                            Rcpp::Named("lower", Lower),
                            Rcpp::Named("upper", Upper),
                            Rcpp::Named("algorithm", "rejection"));

    return Rcpp::as<arma::rowvec>(rtmvnormSEXP);
}



//Sample from a Wishart distribution using the Bartlett decomposition----------------------
arma::mat rwishRcpp(double n, arma::mat const& V) {
  int p = V.n_rows;
  arma::mat L;
  try {
      L = arma::chol(V);
  } catch(...) {
      L = getCholRobust(V);
  }
  arma::mat A(p, p, arma::fill::zeros);
  arma::vec XiSqr(1);
  for (int i = 0; i < p; i++) {
    XiSqr(0) = rchisqRcpp(n - i);
    A(i, i) = arma::as_scalar(arma::sqrt(XiSqr)); 
  }
  if (p > 1) {
    arma::vec RandSN = rnormSNRcpp(p * (p - 1) / 2);
    int counter = 0;
    for (int i = 0; i < p; i++) {
      for (int j = 0; j < i; j++){
        A(j, i) = RandSN(counter);
        counter++;
      }
    }
  }
  arma::mat AL = A * L;
  return arma::trans(AL) * AL;
}


//Sample from an Inverse-Wishart distribution----------------------------------------------
//arma::mat riwishRcpp(double n, arma::mat const& V) {
//  return arma::inv_sympd(rwishRcpp(n, arma::inv_sympd(V)));
//}


//Vectorized Polya-Gamma via the pgdraw package------------------------------------------------------------------
arma::vec pgRcpp(arma::vec const& b, arma::vec const& c) {
  
  //This is equivalent to library(pgdraw)
  Rcpp::Environment pgdraw_env = Rcpp::Environment::namespace_env("pgdraw"); //This is equivalent to PACKAGE::FUNCTION()
  Rcpp::Function pgdraw = pgdraw_env["pgdraw"];
  
  Rcpp::NumericVector B = Rcpp::NumericVector(b.begin(), b.end());
  Rcpp::NumericVector C = Rcpp::NumericVector(c.begin(), c.end());
  SEXP pgdrawSEXP = pgdraw(Rcpp::Named("b", B),
                           Rcpp::Named("c", C));
  
  //Convert output to Armadillo vector
  return Rcpp::as<arma::vec>(pgdrawSEXP);
  
}


==> spatempBFA/src/MCMC_Conversion.cpp <==
#include <RcppArmadillo.h>
#include "MCMC_bfaSpatemp.h"

//Functions to convert Rcpp::List DatObj to custom C++ struct datobjFixedL or datobjVaryLj--------------------------------------------------
datobjFixedL ConvertDatObjFixedL(Rcpp::List DatObj_List) {

	//Set objects from List
	arma::mat YStarWide = DatObj_List["YStarWide"];
	arma::colvec YStar = DatObj_List["YStar"];
	arma::mat SpDist = DatObj_List["SpDist"];
	arma::mat TimeDist = DatObj_List["TimeDist"];
	arma::colvec Time = DatObj_List["Time"];
	int N = DatObj_List["N"];
	int K = DatObj_List["K"];
	int L = DatObj_List["L"];
	int M = DatObj_List["M"];
	int Nu = DatObj_List["Nu"];
	int O = DatObj_List["O"];
	int C = DatObj_List["C"];
	int TempCorInd = DatObj_List["TempCorInd"];
	int SpCorInd = DatObj_List["SpCorInd"];
	int GS = DatObj_List["GS"];
	int IT = DatObj_List["IT"];
	int IS = DatObj_List["IS"];
	int CL = DatObj_List["CL"];
	int ET = DatObj_List["ET"];
	int SA = DatObj_List["SA"];
	int seasonPeriod = DatObj_List["seasonPeriod"];
	arma::Col<int> FamilyInd = DatObj_List["FamilyInd"];
	int h = DatObj_List["h"];
	int alphaMethodInd = DatObj_List["alphaMethodInd"];
	int spatPred = DatObj_List["spatPred"];
	int storeW = DatObj_List["storeW"];
	int alphaWsFiles = DatObj_List["alphaWsFiles"];
	arma::mat EyeNu = DatObj_List["EyeNu"];
	arma::Col<int> SeqL = DatObj_List["SeqL"];
	arma::cube Trials = DatObj_List["Trials"];
	arma::cube Chi = DatObj_List["Chi"];
	arma::mat X = DatObj_List["X"];
	int P = DatObj_List["P"];
	arma::Col<int> Indeces = DatObj_List["Indeces"];

	//Convert to C++ struct
	datobjFixedL DatObj;
	DatObj.YStarWide = YStarWide;
	DatObj.YStar = YStar;
	DatObj.SpDist = SpDist;
	DatObj.TimeDist = TimeDist;
	DatObj.Time = Time;
	DatObj.N = N;
	DatObj.K = K;
	DatObj.L = L;
	DatObj.M = M;
	DatObj.Nu = Nu;
	DatObj.O = O;
	DatObj.C = C;
	DatObj.GS = GS;
	DatObj.IT = IT;
	DatObj.IS = IS;
	DatObj.CL = CL;
	DatObj.ET = ET;
	DatObj.SA = SA;
	DatObj.seasonPeriod = seasonPeriod;
	DatObj.TempCorInd = TempCorInd;
	DatObj.SpCorInd = SpCorInd;
	DatObj.FamilyInd = FamilyInd;
	DatObj.h = h;
	DatObj.alphaMethodInd = alphaMethodInd;
	DatObj.spatPred = spatPred;
	DatObj.storeW = storeW;
	DatObj.alphaWsFiles = alphaWsFiles;
	DatObj.EyeNu = EyeNu;
	DatObj.SeqL = SeqL;
	DatObj.Trials = Trials;
	DatObj.Chi = Chi;
	DatObj.P = P;
	DatObj.X = X;
	DatObj.Indeces = Indeces;
	return DatObj;

}

VAR1datobjFixedL VAR1ConvertDatObjFixedL(Rcpp::List DatObj_List) {

	//Set objects from List
	arma::mat YStarWide = DatObj_List["YStarWide"];
	arma::colvec YStar = DatObj_List["YStar"];
	arma::mat SpDist = DatObj_List["SpDist"];
	int N = DatObj_List["N"];
	int K = DatObj_List["K"];
	int L = DatObj_List["L"];
	int M = DatObj_List["M"];
	int Nu = DatObj_List["Nu"];
	int O = DatObj_List["O"];
	int C = DatObj_List["C"];
	int SpCorInd = DatObj_List["SpCorInd"];
	int GS = DatObj_List["GS"];
	int IS = DatObj_List["IS"];
	int CL = DatObj_List["CL"];
	int SA = DatObj_List["SA"];
	arma::Col<int> FamilyInd = DatObj_List["FamilyInd"];
	int h = DatObj_List["h"];
	int alphaMethodInd = DatObj_List["alphaMethodInd"];
	int spatPred = DatObj_List["spatPred"];
	int storeW = DatObj_List["storeW"];
	int alphaWsFiles = DatObj_List["alphaWsFiles"];
	arma::Col<int> SeqL = DatObj_List["SeqL"];
	arma::cube Trials = DatObj_List["Trials"];
	arma::cube Chi = DatObj_List["Chi"];
	arma::mat X = DatObj_List["X"];
	int P = DatObj_List["P"];
	arma::Col<int> Indeces = DatObj_List["Indeces"];

	//Convert to C++ struct
	VAR1datobjFixedL DatObj;
	DatObj.YStarWide = YStarWide;
	DatObj.YStar = YStar;
	DatObj.SpDist = SpDist;
	DatObj.N = N;
	DatObj.K = K;
	DatObj.L = L;
	DatObj.M = M;
	DatObj.Nu = Nu;
	DatObj.O = O;
	DatObj.C = C;
	DatObj.GS = GS;
	DatObj.IS = IS;
	DatObj.CL = CL;
	DatObj.SA = SA;
	DatObj.SpCorInd = SpCorInd;
	DatObj.FamilyInd = FamilyInd;
	DatObj.h = h;
	DatObj.alphaMethodInd = alphaMethodInd;
	DatObj.spatPred = spatPred;
	DatObj.storeW = storeW;
	DatObj.alphaWsFiles = alphaWsFiles;
	DatObj.SeqL = SeqL;
	DatObj.Trials = Trials;
	DatObj.Chi = Chi;
	DatObj.P = P;
	DatObj.X = X;
	DatObj.Indeces = Indeces;
	return DatObj;

}


datobjVaryLj ConvertDatObjVaryLj(Rcpp::List DatObj_List) {

	//Set objects from List
	arma::mat YStarWide = DatObj_List["YStarWide"];
	arma::colvec YStar = DatObj_List["YStar"];
	arma::mat SpDist = DatObj_List["SpDist"];
	arma::mat TimeDist = DatObj_List["TimeDist"];
	arma::colvec Time = DatObj_List["Time"];
	int N = DatObj_List["N"];
	int K = DatObj_List["K"];
	int M = DatObj_List["M"];
	int Nu = DatObj_List["Nu"];
	int O = DatObj_List["O"];
	int C = DatObj_List["C"];
	int TempCorInd = DatObj_List["TempCorInd"];
	int SpCorInd = DatObj_List["SpCorInd"];
	int GS = DatObj_List["GS"];
	int IT = DatObj_List["IT"];
	int IS = DatObj_List["IS"];
	int ET = DatObj_List["ET"];
	int SA = DatObj_List["SA"];
	int seasonPeriod = DatObj_List["seasonPeriod"];
	int alphaSequenInd = DatObj_List["alphaSequenInd"];
	arma::Col<int> FamilyInd = DatObj_List["FamilyInd"];
	int h = DatObj_List["h"];
	int spatPred = DatObj_List["spatPred"];
	int storeW = DatObj_List["storeW"];
	arma::mat EyeNu = DatObj_List["EyeNu"];
	arma::cube Trials = DatObj_List["Trials"];
	arma::cube Chi = DatObj_List["Chi"];
	arma::mat X = DatObj_List["X"];
	int P = DatObj_List["P"];
	arma::Col<int> Indeces = DatObj_List["Indeces"];

	//Convert to C++ struct
	datobjVaryLj DatObj;
	DatObj.YStarWide = YStarWide;
	DatObj.YStar = YStar;
	DatObj.SpDist = SpDist;
	DatObj.TimeDist = TimeDist;
	DatObj.Time = Time;
	DatObj.N = N;
	DatObj.K = K;
	DatObj.M = M;
	DatObj.Nu = Nu;
	DatObj.O = O;
	DatObj.C = C;
	DatObj.GS = GS;
	DatObj.IT = IT;
	DatObj.IS = IS;
	DatObj.ET = ET;
	DatObj.SA = SA;
	DatObj.seasonPeriod = seasonPeriod;
	DatObj.alphaSequenInd = alphaSequenInd;
	DatObj.TempCorInd = TempCorInd;
	DatObj.SpCorInd = SpCorInd;
	DatObj.FamilyInd = FamilyInd;
	DatObj.h = h;
	DatObj.spatPred = spatPred;
	DatObj.storeW = storeW;
	DatObj.EyeNu = EyeNu;
	DatObj.Trials = Trials;
	DatObj.Chi = Chi;
	DatObj.P = P;
	DatObj.X = X;
	DatObj.Indeces = Indeces;
	return DatObj;

}

VAR1datobjVaryLj VAR1ConvertDatObjVaryLj(Rcpp::List DatObj_List) {

	//Set objects from List
	arma::mat YStarWide = DatObj_List["YStarWide"];
	arma::colvec YStar = DatObj_List["YStar"];
	arma::mat SpDist = DatObj_List["SpDist"];
	int N = DatObj_List["N"];
	int K = DatObj_List["K"];
	int M = DatObj_List["M"];
	int Nu = DatObj_List["Nu"];
	int O = DatObj_List["O"];
	int C = DatObj_List["C"];
	int SpCorInd = DatObj_List["SpCorInd"];
	int GS = DatObj_List["GS"];
	int IS = DatObj_List["IS"];
	int SA = DatObj_List["SA"];
	int alphaSequenInd = DatObj_List["alphaSequenInd"];
	arma::Col<int> FamilyInd = DatObj_List["FamilyInd"];
	int h = DatObj_List["h"];
	int spatPred = DatObj_List["spatPred"];
	int storeW = DatObj_List["storeW"];
	arma::cube Trials = DatObj_List["Trials"];
	arma::cube Chi = DatObj_List["Chi"];
	arma::mat X = DatObj_List["X"];
	int P = DatObj_List["P"];
	arma::Col<int> Indeces = DatObj_List["Indeces"];

	//Convert to C++ struct
	VAR1datobjVaryLj DatObj;
	DatObj.YStarWide = YStarWide;
	DatObj.YStar = YStar;
	DatObj.SpDist = SpDist;
	DatObj.N = N;
	DatObj.K = K;
	DatObj.M = M;
	DatObj.Nu = Nu;
	DatObj.O = O;
	DatObj.C = C;
	DatObj.GS = GS;
	DatObj.IS = IS;
	DatObj.SA = SA;
	DatObj.alphaSequenInd = alphaSequenInd;
	DatObj.SpCorInd = SpCorInd;
	DatObj.FamilyInd = FamilyInd;
	DatObj.h = h;
	DatObj.spatPred = spatPred;
	DatObj.storeW = storeW;
	DatObj.Trials = Trials;
	DatObj.Chi = Chi;
	DatObj.P = P;
	DatObj.X = X;
	DatObj.Indeces = Indeces;
	return DatObj;

}



//Function to convert Rcpp::List HyPara to a custom C++ struct hypara--------------------------------------------------
hypara ConvertHyPara(Rcpp::List HyPara_List) {

  //Set objects from List
  double A = HyPara_List["A"];
  double B = HyPara_List["B"];
  double SmallUpsilon = HyPara_List["SmallUpsilon"];
  double A1 = HyPara_List["A1"];
  double A2 = HyPara_List["A2"];
  double APsi = HyPara_List["APsi"];
  double BPsi = HyPara_List["BPsi"];
  double ARho = HyPara_List["ARho"];
  double BRho = HyPara_List["BRho"];
  double Gamma = HyPara_List["Gamma"];
  double Beta = HyPara_List["Beta"];
  double Zeta = HyPara_List["Zeta"];
  arma::mat Omega = HyPara_List["Omega"];
  arma::mat BigTheta = HyPara_List["BigTheta"];
  arma::colvec SigmaBetaInvMuBeta = HyPara_List["SigmaBetaInvMuBeta"];
  arma::mat SigmaBetaInv = HyPara_List["SigmaBetaInv"];
  
  //Convert to C++ struct
  hypara HyPara;
  HyPara.A = A;
  HyPara.B = B;
  HyPara.SmallUpsilon = SmallUpsilon;
  HyPara.A1 = A1;
  HyPara.A2 = A2;
  HyPara.APsi = APsi;
  HyPara.BPsi = BPsi;
  HyPara.ARho = ARho;
  HyPara.BRho = BRho;
  HyPara.Gamma = Gamma;
  HyPara.Beta = Beta;
  HyPara.Zeta = Zeta;
  HyPara.Omega = Omega;
  HyPara.BigTheta = BigTheta;
  HyPara.SigmaBetaInvMuBeta = SigmaBetaInvMuBeta;
  HyPara.SigmaBetaInv = SigmaBetaInv;
  return HyPara;

}

VAR1hypara VAR1ConvertHyPara(Rcpp::List HyPara_List) {

  //Set objects from List
  double A = HyPara_List["A"];
  double B = HyPara_List["B"];
  double SmallUpsilon = HyPara_List["SmallUpsilon"];
  double A1 = HyPara_List["A1"];
  double A2 = HyPara_List["A2"];
  double ARho = HyPara_List["ARho"];
  double BRho = HyPara_List["BRho"];
  double Zeta = HyPara_List["Zeta"];
  arma::mat V = HyPara_List["V"];
  arma::colvec Mvec = HyPara_List["Mvec"];
  arma::mat Omega = HyPara_List["Omega"];
  arma::mat BigTheta = HyPara_List["BigTheta"];
  arma::colvec SigmaBetaInvMuBeta = HyPara_List["SigmaBetaInvMuBeta"];
  arma::mat SigmaBetaInv = HyPara_List["SigmaBetaInv"];
  
  //Convert to C++ struct
  VAR1hypara HyPara;
  HyPara.A = A;
  HyPara.B = B;
  HyPara.SmallUpsilon = SmallUpsilon;
  HyPara.A1 = A1;
  HyPara.A2 = A2;
  HyPara.ARho = ARho;
  HyPara.BRho = BRho;
  HyPara.Zeta = Zeta;
  HyPara.V = V;
  HyPara.Mvec = Mvec;
  HyPara.Omega = Omega;
  HyPara.BigTheta = BigTheta;
  HyPara.SigmaBetaInvMuBeta = SigmaBetaInvMuBeta;
  HyPara.SigmaBetaInv = SigmaBetaInv;
  return HyPara;

}



//Function to convert Rcpp::List MetrObj to a custom C++ struct metrobj-----------------------------------------------
metrobj ConvertMetrObj(Rcpp::List MetrObj_List) {

  //Set objects from List
  double MetropPsi = MetrObj_List["MetropPsi"];
  int AcceptancePsi = MetrObj_List["AcceptancePsi"];
  double MetropRho = MetrObj_List["MetropRho"];
  int AcceptanceRho = MetrObj_List["AcceptanceRho"];
  arma::vec OriginalTuners = MetrObj_List["OriginalTuners"];
  
  //Convert to C++ struct
  metrobj MetrObj;
  MetrObj.MetropPsi = MetropPsi;
  MetrObj.AcceptancePsi = AcceptancePsi;
  MetrObj.MetropRho = MetropRho;
  MetrObj.AcceptanceRho = AcceptanceRho;
  MetrObj.OriginalTuners = OriginalTuners;
  return MetrObj;

}

VAR1metrobj VAR1ConvertMetrObj(Rcpp::List MetrObj_List) {

  //Set objects from List
  double MetropRho = MetrObj_List["MetropRho"];
  int AcceptanceRho = MetrObj_List["AcceptanceRho"];
  double OriginalTuner = MetrObj_List["OriginalTuner"];
  
  //Convert to C++ struct
  VAR1metrobj MetrObj;
  MetrObj.MetropRho = MetropRho;
  MetrObj.AcceptanceRho = AcceptanceRho;
  MetrObj.OriginalTuner = OriginalTuner;
  return MetrObj;

}


//Functions to convert Rcpp::List Para to a custom C++ struct paraFixedL or paraVaryLj-----------------------------------------------------
paraFixedL ConvertParaFixedL(Rcpp::List Para_List) {
	arma::mat Sigma2 = Para_List["Sigma2"];
	arma::mat Kappa = Para_List["Kappa"];
	arma::colvec Beta = Para_List["Beta"];
	double Psi = Para_List["Psi"];
	arma::mat Upsilon = Para_List["Upsilon"];
	arma::mat UpsilonInv = Para_List["UpsilonInv"];
	arma::mat RootiUpsilon = Para_List["RootiUpsilon"];
	arma::mat Lambda = Para_List["Lambda"];
	arma::mat BigPhi = Para_List["BigPhi"];
	arma::colvec Eta = Para_List["Eta"];
	arma::mat HPsi = Para_List["HPsi"];
	arma::mat RootiHPsi = Para_List["RootiHPsi"];
	arma::mat HPsiInv = Para_List["HPsiInv"];
	arma::colvec Mean = Para_List["Mean"];
	arma::mat RootiKappa = Para_List["RootiKappa"];
	arma::mat KappaInv = Para_List["KappaInv"];
	arma::cube Cov = Para_List["Cov"];
	arma::colvec XBeta = Para_List["XBeta"];
	
	paraFixedL Para;
	Para.Sigma2 = Sigma2;
	Para.Kappa = Kappa;
	Para.Beta = Beta;
	Para.Psi = Psi;
	Para.Upsilon = Upsilon;
	Para.UpsilonInv = UpsilonInv;
	Para.RootiUpsilon = RootiUpsilon;
	Para.Lambda = Lambda;
	Para.BigPhi = BigPhi;
	Para.Eta = Eta;
	Para.HPsi = HPsi;
	Para.RootiHPsi = RootiHPsi;
	Para.HPsiInv = HPsiInv;
	Para.Mean = Mean;
	Para.RootiKappa = RootiKappa;
	Para.KappaInv = KappaInv;
	Para.Cov = Cov;
	Para.XBeta = XBeta;
	return Para;
}

VAR1paraFixedL VAR1ConvertParaFixedL(Rcpp::List Para_List) {
	arma::mat Sigma2 = Para_List["Sigma2"];
	arma::mat Kappa = Para_List["Kappa"];
	arma::colvec Beta = Para_List["Beta"];
	arma::mat A = Para_List["A"];
	arma::mat Upsilon = Para_List["Upsilon"];
	arma::mat UpsilonInv = Para_List["UpsilonInv"];
	arma::mat Lambda = Para_List["Lambda"];
	arma::mat BigPhi = Para_List["BigPhi"];
	arma::colvec Eta = Para_List["Eta"];
	arma::colvec Mean = Para_List["Mean"];
	arma::mat RootiKappa = Para_List["RootiKappa"];
	arma::mat KappaInv = Para_List["KappaInv"];
	arma::cube Cov = Para_List["Cov"];
	arma::colvec XBeta = Para_List["XBeta"];
	
	VAR1paraFixedL Para;
	Para.Sigma2 = Sigma2;
	Para.Kappa = Kappa;
	Para.Beta = Beta;
	Para.A = A;
	Para.Upsilon = Upsilon;
	Para.UpsilonInv = UpsilonInv;
	Para.Lambda = Lambda;
	Para.BigPhi = BigPhi;
	Para.Eta = Eta;
	Para.Mean = Mean;
	Para.RootiKappa = RootiKappa;
	Para.KappaInv = KappaInv;
	Para.Cov = Cov;
	Para.XBeta = XBeta;
	return Para;
}


paraCLfixedL ConvertParaCLfixedL(Rcpp::List ParaCL_List) {	
	arma::umat Xi = ParaCL_List["Xi"];
	arma::mat Theta = ParaCL_List["Theta"];
	arma::colvec Delta = ParaCL_List["Delta"];
	arma::colvec Tau = ParaCL_List["Tau"];
	arma::cube Alpha = ParaCL_List["Alpha"];
	arma::cube Z = ParaCL_List["Z"];
	arma::cube Weights = ParaCL_List["Weights"];
	arma::cube logWeights = ParaCL_List["logWeights"];

	paraCLfixedL ParaCL;	
	ParaCL.Xi = Xi;
	ParaCL.Theta = Theta;
	ParaCL.Delta = Delta;
	ParaCL.Tau = Tau;	
	ParaCL.Alpha = Alpha;
	ParaCL.Z = Z;	
	ParaCL.Weights = Weights;
	ParaCL.logWeights = logWeights;
	
	return ParaCL;
}


paraVaryLj ConvertParaVaryLj(Rcpp::List Para_List) {

	//Set objects from List
	arma::mat Sigma2 = Para_List["Sigma2"];
	arma::mat Kappa = Para_List["Kappa"];
	arma::colvec Delta = Para_List["Delta"];
	arma::colvec Beta = Para_List["Beta"];
	double Psi = Para_List["Psi"];
	arma::mat Upsilon = Para_List["Upsilon"];
	arma::mat UpsilonInv = Para_List["UpsilonInv"];
	arma::mat RootiUpsilon = Para_List["RootiUpsilon"];
	arma::umat Xi = Para_List["Xi"];
	arma::mat Lambda = Para_List["Lambda"];
	arma::colvec Tau = Para_List["Tau"];
	arma::mat BigPhi = Para_List["BigPhi"];
	arma::colvec Eta = Para_List["Eta"];
	arma::mat HPsi = Para_List["HPsi"];
	arma::mat RootiHPsi = Para_List["RootiHPsi"];
	arma::mat HPsiInv = Para_List["HPsiInv"];
	arma::colvec Mean = Para_List["Mean"];
	arma::mat U = Para_List["U"];
	arma::colvec LjVec = Para_List["LjVec"];
	arma::mat RootiKappa = Para_List["RootiKappa"];
	arma::mat KappaInv = Para_List["KappaInv"];
	arma::cube Cov = Para_List["Cov"];
	arma::colvec XBeta = Para_List["XBeta"];

	//Convert to C++ struct
	paraVaryLj Para;
	Para.Sigma2 = Sigma2;
	Para.Kappa = Kappa;
	Para.Delta = Delta;
	Para.Beta = Beta;
	Para.Psi = Psi;
	Para.Upsilon = Upsilon;
	Para.UpsilonInv = UpsilonInv;
	Para.RootiUpsilon = RootiUpsilon;
	Para.Xi = Xi;
	Para.Lambda = Lambda;
	Para.Tau = Tau;
	Para.BigPhi = BigPhi;
	Para.Eta = Eta;
	Para.HPsi = HPsi;
	Para.RootiHPsi = RootiHPsi;
	Para.HPsiInv = HPsiInv;
	Para.Mean = Mean;
	Para.U = U;
	Para.LjVec = LjVec;
	Para.RootiKappa = RootiKappa;
	Para.KappaInv = KappaInv;
	Para.Cov = Cov;
	Para.XBeta = XBeta;
	return Para;
}

VAR1paraVaryLj VAR1ConvertParaVaryLj(Rcpp::List Para_List) {

	//Set objects from List
	arma::mat Sigma2 = Para_List["Sigma2"];
	arma::mat Kappa = Para_List["Kappa"];
	arma::colvec Delta = Para_List["Delta"];
	arma::colvec Beta = Para_List["Beta"];
	arma::mat A = Para_List["A"];
	arma::mat Upsilon = Para_List["Upsilon"];
	arma::mat UpsilonInv = Para_List["UpsilonInv"];
	arma::umat Xi = Para_List["Xi"];
	arma::mat Lambda = Para_List["Lambda"];
	arma::colvec Tau = Para_List["Tau"];
	arma::mat BigPhi = Para_List["BigPhi"];
	arma::colvec Eta = Para_List["Eta"];
	arma::colvec Mean = Para_List["Mean"];
	arma::mat U = Para_List["U"];
	arma::colvec LjVec = Para_List["LjVec"];
	arma::mat RootiKappa = Para_List["RootiKappa"];
	arma::mat KappaInv = Para_List["KappaInv"];
	arma::cube Cov = Para_List["Cov"];
	arma::colvec XBeta = Para_List["XBeta"];

	//Convert to C++ struct
	VAR1paraVaryLj Para;
	Para.Sigma2 = Sigma2;
	Para.Kappa = Kappa;
	Para.Delta = Delta;
	Para.Beta = Beta;
	Para.A = A;
	Para.Upsilon = Upsilon;
	Para.UpsilonInv = UpsilonInv;
	Para.Xi = Xi;
	Para.Lambda = Lambda;
	Para.Tau = Tau;
	Para.BigPhi = BigPhi;
	Para.Eta = Eta;
	Para.Mean = Mean;
	Para.U = U;
	Para.LjVec = LjVec;
	Para.RootiKappa = RootiKappa;
	Para.KappaInv = KappaInv;
	Para.Cov = Cov;
	Para.XBeta = XBeta;
	return Para;
}



//Function to convert Rcpp::List SpatPara to a custom C++ struct spatPara1 -----------------------------------------------------
spatpara1 ConvertSpatPara1(Rcpp::List SpatPara_List) {

	//Set objects from List
	double Rho = SpatPara_List["Rho"];
	arma::mat SpCovInv = SpatPara_List["SpCovInv"];
	arma::mat RootiSpCov = SpatPara_List["RootiSpCov"];
	arma::colvec DwVec = SpatPara_List["DwVec"];

	//Convert to C++ struct
	spatpara1 SpatPara;
	SpatPara.Rho = Rho;
	SpatPara.SpCovInv = SpCovInv;
	SpatPara.RootiSpCov = RootiSpCov;
	SpatPara.DwVec = DwVec;
	return SpatPara;
}

//Function to convert Rcpp::List SpatPara to a custom C++ struct spatPara1 -----------------------------------------------------
spatpara1VaryLj ConvertSpatPara1VaryLj(Rcpp::List SpatPara_List) {

	//Set objects from List
	double Rho = SpatPara_List["Rho"];
	arma::mat SpCov = SpatPara_List["SpCov"];
	arma::mat SpCovInv = SpatPara_List["SpCovInv"];
	arma::mat RootiSpCov = SpatPara_List["RootiSpCov"];
	arma::colvec DwVec = SpatPara_List["DwVec"];

	//Convert to C++ struct
	spatpara1VaryLj SpatPara;
	SpatPara.Rho = Rho;
	SpatPara.SpCov = SpCov;
	SpatPara.SpCovInv = SpCovInv;
	SpatPara.RootiSpCov = RootiSpCov;
	SpatPara.DwVec = DwVec;
	return SpatPara;
}

// Function to convert Rcpp::List SpatPara to a custom C++ struct spatPara2---------------------------------------------------- -
spatpara2 ConvertSpatPara2(Rcpp::List SpatPara_List) {

	//Set objects from List
	double Rho = SpatPara_List["Rho"];
	arma::mat SpCovInv = SpatPara_List["SpCovInv"];
	double detSpCov = SpatPara_List["detSpCov"];
	arma::umat nnInd = SpatPara_List["nnInd"];

	//Convert to C++ struct
	spatpara2 SpatPara;
	SpatPara.Rho = Rho;
	SpatPara.SpCovInv = SpCovInv;
	SpatPara.detSpCov = detSpCov;
	SpatPara.nnInd = nnInd;
	return SpatPara;
}

// Function to convert Rcpp::List SpatPara to a custom C++ struct spatPara2VaryLj---------------------------------------------------- -
spatpara2VaryLj ConvertSpatPara2VaryLj(Rcpp::List SpatPara_List) {

	//Set objects from List
	double Rho = SpatPara_List["Rho"];
	arma::mat SpCov = SpatPara_List["SpCov"];
	arma::mat SpCovInv = SpatPara_List["SpCovInv"];
	double detSpCov = SpatPara_List["detSpCov"];
	arma::umat nnInd = SpatPara_List["nnInd"];

	//Convert to C++ struct
	spatpara2VaryLj SpatPara;
	SpatPara.Rho = Rho;
	SpatPara.SpCov = SpCov;
	SpatPara.SpCovInv = SpCovInv;
	SpatPara.detSpCov = detSpCov;
	SpatPara.nnInd = nnInd;
	return SpatPara;
}

// Function to convert Rcpp::List SpatPara to a custom C++ struct spatPara3---------------------------------------------------- -
spatpara3 ConvertSpatPara3(Rcpp::List SpatPara_List) {

	//Set objects from List
	double Rho = SpatPara_List["Rho"];
	arma::mat SpCovInv = SpatPara_List["SpCovInv"];
	double detSpCov = SpatPara_List["detSpCov"];
	arma::umat nnInd = SpatPara_List["nnInd"];
	arma::mat Bs = SpatPara_List["Bs"];
	arma::colvec Fs = SpatPara_List["Fs"];
	arma::field<arma::mat> whichJs = whichJsCalc(nnInd);

	//Convert to C++ struct
	spatpara3 SpatPara;
	SpatPara.Rho = Rho;
	SpatPara.SpCovInv = SpCovInv;
	SpatPara.detSpCov = detSpCov;
	SpatPara.nnInd = nnInd;
	SpatPara.Bs = Bs;
	SpatPara.Fs = Fs;
	SpatPara.whichJs = whichJs;
	return SpatPara;
}



//Function to convert Rcpp::List DatAug to a custom C++ struct dataug-----------------------------------------------------
dataug ConvertDatAug(Rcpp::List DatAug_List) {

  //Set objects from List
  int NBelow = DatAug_List["NBelow"];
  int NAbove = DatAug_List["NAbove"];
  arma::uvec WhichBelow = DatAug_List["WhichBelow"];
  arma::uvec WhichAbove = DatAug_List["WhichAbove"];

  //Convert to C++ struct
  dataug DatAug;
  DatAug.NBelow = NBelow;
  DatAug.NAbove = NAbove;
  DatAug.WhichBelow = WhichBelow;
  DatAug.WhichAbove = WhichAbove;
  return DatAug;
}



//Function to convert Rcpp::List McmcObj to a custom C++ struct mcmcmobj-----------------------------------------------------
mcmcobj ConvertMcmcObj(Rcpp::List McmcObj_List) {

  //Set objects from List
  int NBurn = McmcObj_List["NBurn"];
  int NSims = McmcObj_List["NSims"];
  int NThin = McmcObj_List["NThin"];
  int NPilot = McmcObj_List["NPilot"];
  int NTotal = McmcObj_List["NTotal"];
  int NKeep = McmcObj_List["NKeep"];
  arma::vec WhichKeep = McmcObj_List["WhichKeep"];
  arma::vec WhichPilotAdapt = McmcObj_List["WhichPilotAdapt"];
  int PilotAdaptDenominator = McmcObj_List["PilotAdaptDenominator"];
  arma::vec WhichBurnInProgress = McmcObj_List["WhichBurnInProgress"];
  arma::vec WhichBurnInProgressInt = McmcObj_List["WhichBurnInProgressInt"];
  arma::vec WhichSamplerProgress = McmcObj_List["WhichSamplerProgress"];
  arma::vec BurnInProgress = McmcObj_List["BurnInProgress"];
  int BarLength = McmcObj_List["BarLength"];

  //Convert to C++ struct
  mcmcobj McmcObj;
  McmcObj.NBurn = NBurn;
  McmcObj.NSims = NSims;
  McmcObj.NThin = NThin;
  McmcObj.NPilot = NPilot;
  McmcObj.NTotal = NTotal;
  McmcObj.NKeep = NKeep;
  McmcObj.WhichKeep = WhichKeep;
  McmcObj.WhichPilotAdapt = WhichPilotAdapt;
  McmcObj.PilotAdaptDenominator = PilotAdaptDenominator;
  McmcObj.WhichBurnInProgress = WhichBurnInProgress;
  McmcObj.WhichBurnInProgressInt = WhichBurnInProgressInt;
  McmcObj.WhichSamplerProgress = WhichSamplerProgress;
  McmcObj.BurnInProgress = BurnInProgress;
  McmcObj.BarLength = BarLength;
  return McmcObj;
}





==> spatempBFA/src/MCMC_SamplersFixedL.cpp <==
#define ARMA_DONT_PRINT_ERRORS //So the cholesky warning is suppressed
#include <iostream>
#include <fstream>
#include <string>
#include <RcppArmadillo.h>
#include "MCMC_bfaSpatemp.h"

//Function to sample latent polya-gamma process using Gibbs sampling step------------------------------------------------
arma::mat SampleOmega(int f, datobjFixedL DatObj, paraFixedL Para) {
  
  //Set data objects
  int M = DatObj.M;
  int Nu = DatObj.Nu;
  int N = DatObj.N;
  int O = DatObj.O;
  arma::mat TrialsMat = DatObj.Trials(arma::span::all, arma::span(f, f), arma::span::all);
  
  //Set parameters
  arma::colvec Mean = Para.Mean;
  
  //Moments
  arma::cube MeanOut(N, 1, 1);
  MeanOut(arma::span::all, arma::span(0, 0), arma::span(0, 0)) = Mean;
  MeanOut = arma::reshape(MeanOut, M, O, Nu);
  arma::mat MeanMat = MeanOut(arma::span::all, arma::span(f, f), arma::span::all);

  //Sample latent Variable from full conditional
  arma::mat omega = arma::reshape(pgRcpp(arma::vectorise(TrialsMat), arma::vectorise(MeanMat)), M, Nu);
  return omega;
  
}



//Function to sample latent probit process using Gibbs sampling step------------------------------------------------
datobjFixedL SampleUpper(datobjFixedL DatObj, paraFixedL Para, dataug DatAug) {
  
  //Set data objects
  //Set data objects
  arma::colvec YStar = DatObj.YStar;
  
  //Set parameters
  arma::colvec Mean = Para.Mean;
  arma::cube Cov = Para.Cov;
  
  //Set data augmentation objects
  arma::uvec WhichAbove = DatAug.WhichAbove;
  int NAbove = DatAug.NAbove;
  
  //Moments
  arma::colvec Mu = Mean(WhichAbove);
  arma::colvec SDFull = arma::sqrt(arma::vectorise(Cov));
  arma::colvec SD = SDFull(WhichAbove);
  
  //Sample latent Variable from full conditional
  for (arma::uword i = 0; i < NAbove; i++) {
    double Temp = rtnormRcpp(Mu(i), SD(i), false, 0);
    if (!arma::is_finite(Temp)) Temp = rtnormRcppMSM(Mu(i), SD(i), 0, arma::datum::inf);
    if (!arma::is_finite(Temp)) Rcpp::stop("infinte value sampled in Probit sampling step. Most likely cause for this error is that the data being used is inappropriate (i.e., too far from zero) for a Probit model. Consider scaling towards zero and re-running.");
    YStar(WhichAbove(i)) = Temp;
  }
  DatObj.YStar = YStar;
  return DatObj;
  
}



//Function to sample latent tobit|probit process using Gibbs sampling step------------------------------------------------
datobjFixedL SampleLower(datobjFixedL DatObj, paraFixedL Para, dataug DatAug) {
  
  //Set data objects
  arma::colvec YStar = DatObj.YStar;
  
  //Set parameters
  arma::colvec Mean = Para.Mean;
  arma::cube Cov = Para.Cov;
  
  //Set data augmentation objects
  int NBelow = DatAug.NBelow;
  arma::uvec WhichBelow = DatAug.WhichBelow;
  
  //Moments
  arma::colvec Mu = Mean(WhichBelow);
  arma::colvec SDFull = arma::sqrt(arma::vectorise(Cov));
  arma::colvec SD = SDFull(WhichBelow);
  
  //Sample latent Variable from full conditional
  for (arma::uword i = 0; i < NBelow; i++) {
    double Temp = rtnormRcpp(Mu(i), SD(i), true, 0);
    if (!arma::is_finite(Temp)) Temp = rtnormRcppMSM(Mu(i), SD(i), -arma::datum::inf, 0);
    if (!arma::is_finite(Temp)) Rcpp::stop("infinte value sampled in Tobit/Probit sampling step. Most likely cause for this error is that the data being used is inappropriate (i.e., too far from zero) for a Tobit model. Consider scaling towards zero and re-running.");
    YStar(WhichBelow(i)) = Temp;
  }
  DatObj.YStar = YStar;
  return DatObj;
  
}



//Function to sample latent process from its full conditional------------------------------------------------------
std::pair<datobjFixedL, paraFixedL> SampleY(datobjFixedL DatObj, paraFixedL Para, dataug DatAug) {//called when if (any(FamilyInd != 0))
  
  //Set data objects
  arma::Col<int> FamilyInd = DatObj.FamilyInd;
  int N = DatObj.N;
  int M = DatObj.M;
  int O = DatObj.O;
  int Nu = DatObj.Nu;
  arma::cube Chi = DatObj.Chi;
  
  //Set parameter objects
  arma::cube Cov = Para.Cov;
  
  //Begin by updating all Tobit/Probit latent variables
  if (DatAug.NBelow > 0) DatObj = SampleLower(DatObj, Para, DatAug); //Tobit|Probit
  if (DatAug.NAbove > 0) DatObj = SampleUpper(DatObj, Para, DatAug); //Probit
  
  if (any(FamilyInd == 3)) {
    arma::colvec YStar = DatObj.YStar;
    //Update Polya-Gamma latent variables
    arma::cube YStarOut(N, 1, 1);
    YStarOut(arma::span::all, arma::span(0, 0), arma::span(0, 0)) = YStar;
    YStarOut = arma::reshape(YStarOut, M, O, Nu);
  
    //Loop over latent dimensions
    for (arma::uword f = 0; f < O; f++) {
  
      //Observation specifics
      int FamInd = FamilyInd(f);
  
      //Polya-Gamma latent process updates
      if (FamInd == 3) {
        
        //Sample omega
        arma::mat chi = Chi(arma::span::all, arma::span(f, f), arma::span::all);
        arma::mat omega = SampleOmega(f, DatObj, Para); //M x Nu
        arma::mat omegaInv = arma::pow(omega, -1);
        
        //Update Polya-Gamma objects
        YStarOut(arma::span::all, arma::span(f, f), arma::span::all) = (chi % omegaInv);
        Cov(arma::span::all, arma::span(f, f), arma::span::all) = omegaInv;
  
      }
      
    //End loop over observation dimension
    }
    YStar = arma::vectorise(YStarOut);
    //Save output
    DatObj.YStar = YStar;
    Para.Cov = Cov;
  }
  
  DatObj.YStarWide = arma::reshape(DatObj.YStar, M * O, Nu);
  return std::pair<datobjFixedL, paraFixedL>(DatObj, Para);

}



//Function to sample sigma2(s_i) using a Gibbs sampler step---------------------------------------------------------------
paraFixedL SampleSigma2(datobjFixedL DatObj, paraFixedL Para, hypara HyPara) {
  
  //Set data objects
  arma::Col<int> FamilyInd = DatObj.FamilyInd;
  int Nu = DatObj.Nu;
  int O = DatObj.O;
  int M = DatObj.M;
  int C = DatObj.C;
  arma::mat YStarWide = DatObj.YStarWide;
  
  //Set parameter objects
  arma::colvec Mean = Para.Mean;
  arma::mat MeanMat = arma::reshape(Mean, M * O, Nu);
  arma::mat Sigma2 = Para.Sigma2;
  arma::cube Cov = Para.Cov;

  //Set hyperparameter objects
  double A = HyPara.A;
  double B = HyPara.B;
  
  //Shape is constant over locations
  double Shape = A + 0.5 * Nu;
  
  //Declarations
  arma::uword Index;
  
  //Loop over observations
  arma::uvec NotCount = find(FamilyInd != 3);
  for (arma::uword c = 0; c < (O - C); c++) {
    
    //Set the observation 
    int o = NotCount(c);
    
    //Loop over locations
    for (arma::uword i = 0; i < M; i++) {
    
      //Location specific objects
      Index = i + M * o;
      arma::rowvec Diff = YStarWide.row(Index) - MeanMat.row(Index);
  
      //Calculate rate
      double Resids = arma::as_scalar(Diff * arma::trans(Diff));
    
      //Sample sigma2Io
      double Rate = B + 0.5 * Resids;
      Sigma2(i, c) = rigammaRcpp(Shape, Rate);
      
    //End loop over locations  
    }
    
    //Update covariance
    Cov(arma::span::all, arma::span(o, o), arma::span::all) = arma::repmat(Sigma2.col(c), 1, Nu);

  //End loop over observations 
  }
  
  //Update parameters object
  Para.Sigma2 = Sigma2;
  Para.Cov = Cov;
  return Para;
  
}



//Function to sample new value of psi using a Metropolis sampler step-----------------------------------------------
std::pair<paraFixedL, metrobj> SamplePsi(datobjFixedL DatObj, paraFixedL Para, hypara HyPara, metrobj MetrObj) {
  //Set data objects
  arma::mat TimeDist = DatObj.TimeDist;
  int Nu = DatObj.Nu;
  int K = DatObj.K;
  int TempCorInd = DatObj.TempCorInd;
  int seasonPeriod = DatObj.seasonPeriod;
  arma::colvec ZeroKbyNu(K * Nu, arma::fill::zeros); 
  int ET = DatObj.ET;
  //Set parameter objects
  double Psi = Para.Psi;
  arma::mat RootiHPsi = Para.RootiHPsi;
  arma::mat RootiUpsilon = Para.RootiUpsilon;
  arma::colvec Eta = Para.Eta;
  //Set hyperparameter objects
  double APsi = HyPara.APsi;
  double BPsi = HyPara.BPsi;
  double Gamma = HyPara.Gamma;
  double Beta = HyPara.Beta;
  //Set metropolis objects
  double MetropPsi = sqrt(MetrObj.MetropPsi);
  double AcceptancePsi = MetrObj.AcceptancePsi;
  //Transform current state to real line
  double BigDelta = log((Psi - APsi) / (BPsi - Psi));
  
  double PsiProposal, BigDeltaProposal;
  arma::mat RootiHPsiProposal(Nu, Nu);
  arma::mat CholHPsiProposal(Nu, Nu), HPsiProposal(Nu, Nu);//only used when ET==1
  //double psi = Psi;//default AR(1), SAR(1)
  //if (TempCorInd == 0 || TempCorInd == 3) {psi = exp(-Psi);}// for "exponential" or "sexponential" temporal.structure
  if (ET == 1) {// when equalTimeDist = TRUE
    //Sample a new Proposal
    BigDeltaProposal = arma::as_scalar(rnormRcpp(1, BigDelta, MetropPsi));
    //Compute Phi Proposal
    PsiProposal = (BPsi * exp(BigDeltaProposal) + APsi) / (1 + exp(BigDeltaProposal));
    RootiHPsiProposal = getRootiH(Psi, Nu, TempCorInd, seasonPeriod);
  }
  else{//if ET == 0, i.e., when equalTimeDist = FALSE
    //Numerical fix for when the propopsal cholesky doesn't exist
    bool Cholesky = false;
    while (!Cholesky) {
      //Sample a new Proposal
      BigDeltaProposal = arma::as_scalar(rnormRcpp(1, BigDelta, MetropPsi));
      //Compute Phi Proposal
      PsiProposal = (BPsi * exp(BigDeltaProposal) + APsi) / (1 + exp(BigDeltaProposal));
      //Proposal temporal correlation
      HPsiProposal = getH(PsiProposal, TempCorInd, TimeDist, Nu, seasonPeriod);
      Cholesky = arma::chol(CholHPsiProposal, HPsiProposal); 
    }
    RootiHPsiProposal = arma::inv(arma::trimatu(CholHPsiProposal));
  }
  
  //Eta structure components
  arma::mat RootiEta = arma::kron(RootiHPsi, RootiUpsilon);
  arma::mat RootiEtaProposal = arma::kron(RootiHPsiProposal, RootiUpsilon);
  
  double Component1A = lndMvn(Eta, ZeroKbyNu, RootiEtaProposal);
  double Component1B = lndMvn(Eta, ZeroKbyNu, RootiEta);
  double Component1 = Component1A - Component1B; 
  //Prior component
  double Component2 = 0; //exponential
  if ((TempCorInd == 1) || ((TempCorInd == 2))) { //ar1 or sar1 transformed beta prior for psi
    double Component2A = (Gamma - 1) * log(1 + PsiProposal) + (Beta - 1) * log(1 - PsiProposal);
    double Component2B = (Gamma - 1) * log(1 + Psi) + (Beta - 1) * log(1 - Psi);
    Component2 = Component2A - Component2B;
  }
  double Component3A = BigDeltaProposal;
  double Component3B = BigDelta;
  double Component3 = Component3A - Component3B;
  double Component4 = 2 * log((1 + exp(BigDelta)) / (1 + exp(BigDeltaProposal)));
  //Compute log acceptance ratio
  double LogR = Component1 + Component2 + Component3 + Component4;
  
  //Metropolis update
  double RandU = randuRcpp();
  if (log(RandU) < LogR) {
    //Keep Count of Acceptances
    AcceptancePsi++;
    MetrObj.AcceptancePsi = AcceptancePsi;
    //Update parameters object
    Para.RootiHPsi = RootiHPsiProposal;
    Para.Psi = PsiProposal;
    if (ET == 1) {
      Para.HPsiInv = getInvH(Psi, Nu, TempCorInd, seasonPeriod);
    }
    else {//if ET == 0
      Para.HPsi = HPsiProposal;
      Para.HPsiInv = RootiHPsiProposal * arma::trans(RootiHPsiProposal);
    }
  }
  
  //Return output object
  return std::pair<paraFixedL, metrobj>(Para, MetrObj);
}



//Function to sample Upsilon using a Gibbs sampler step-------------------------------------------------------------------
paraFixedL SampleUpsilon(datobjFixedL DatObj, paraFixedL Para, hypara HyPara) {
  
  //Set data objects
  int Nu = DatObj.Nu;
  int K = DatObj.K;

  //Set parameters
  arma::mat BigPhi = Para.BigPhi;
  arma::mat HPsiInv = Para.HPsiInv;

  //Set hyperparameter objects
  double Zeta = HyPara.Zeta;
  arma::mat Omega = HyPara.Omega;
  
  //Compute SPhiPsi
  arma::mat SPhiPsi = BigPhi * HPsiInv * arma::trans(BigPhi);
  
  //Sample Upsilon
  double n = Zeta + Nu;
  arma::mat V = SPhiPsi + Omega;
  arma::mat Upsilon(K, K), UpsilonInv(K, K), RootiUpsilon(K, K);
  if (K > 1) {
    UpsilonInv = rwishRcpp(n, CholInv(V));
    Upsilon = CholInv(UpsilonInv);
    RootiUpsilon = GetRooti(Upsilon);
  } 
  else {
    Upsilon(0, 0) = rigammaRcpp(0.5 * n, 0.5 * arma::as_scalar(V));
    UpsilonInv = 1 / Upsilon;
    RootiUpsilon = arma::sqrt(UpsilonInv);
  }
  
  //Update parameters object
  Para.Upsilon = Upsilon;
  Para.UpsilonInv = UpsilonInv;
  Para.RootiUpsilon = RootiUpsilon;
  return Para;
}



//Function to sample beta using a Gibbs sampler step---------------------------------------------------------------
paraFixedL SampleBeta(datobjFixedL DatObj, paraFixedL Para, hypara HyPara) {
  
  //Set data objects
  arma::mat EyeNu = DatObj.EyeNu;
  arma::mat YStarWide = DatObj.YStarWide;
  int Nu = DatObj.Nu;
  int P = DatObj.P;
  arma::mat X = DatObj.X;
  arma::Col<int> Indeces = DatObj.Indeces;
  
  //Set parameters
  arma::mat Lambda = Para.Lambda;
  //arma::mat Sigma2 = Para.Sigma2;
  arma::cube Cov = Para.Cov;
  arma::colvec Eta = Para.Eta;
  arma::mat BigPhi = Para.BigPhi;
  
  //Set hyperparameters
  arma::mat SigmaBetaInv = HyPara.SigmaBetaInv;
  arma::colvec SigmaBetaInvMuBeta = HyPara.SigmaBetaInvMuBeta;

  //Compute moments
  arma::mat Sum1(P, P, arma::fill::zeros);
  arma::colvec Sum2(P, arma::fill::zeros);
  for (arma::uword t = 0; t < Nu; t++) {
    arma::mat SigmaTInv = arma::diagmat(arma::vectorise(1 / Cov.slice(t)));
    arma::mat XT = X.rows(find(Indeces == t));
    arma::mat tXTSigmaTInv = arma::trans(XT) * SigmaTInv;
    Sum1 += tXTSigmaTInv * XT;
    Sum2 += tXTSigmaTInv * (YStarWide.col(t) - Lambda * BigPhi.col(t));
  }
  
  //Sample Beta
  arma::mat CovBeta = CholInv(Sum1 + SigmaBetaInv);
  arma::colvec MeanBeta = CovBeta * (Sum2 + SigmaBetaInvMuBeta);
  arma::colvec Beta = rmvnormRcpp(1, MeanBeta, CovBeta);
  
  //Update parameters dependent on delta
  arma::colvec XBeta = X * Beta;
  arma::colvec Mean = arma::kron(EyeNu, Lambda) * Eta + XBeta;

  //Update parameters object
  Para.Beta = Beta;
  Para.Mean = Mean;
  Para.XBeta = XBeta;
  return Para;
  
}



//Function to sample eta using a Gibbs sampler step---------------------------------------------------------------
paraFixedL SampleEta(datobjFixedL DatObj, paraFixedL Para, hypara HyPara) {
  //Set data objects
  int K = DatObj.K;
  arma::mat EyeNu = DatObj.EyeNu;
  arma::mat EyeK(K, K, arma::fill::eye);
  arma::mat YStarWide = DatObj.YStarWide; 
  int Nu = DatObj.Nu;
  int M = DatObj.M;
  int O = DatObj.O;
  int ET = DatObj.ET;
  int TempCorInd = DatObj.TempCorInd;
  int seasonPeriod = DatObj.seasonPeriod;
  int IT = DatObj.IT;
      
  //Set parameters
  arma::mat BigPhi = Para.BigPhi;
  arma::mat Lambda = Para.Lambda;
  arma::cube Cov = Para.Cov;
  arma::mat UpsilonInv = Para.UpsilonInv;
  arma::colvec XBeta = Para.XBeta;
  arma::mat XBetaMat = arma::reshape(XBeta, M * O, Nu);
  
  if (IT == 0) {
      arma::mat CondPrecEta = UpsilonInv;
      arma::colvec EtaT(K);
      arma::mat SigmaInv = arma::diagmat(arma::vectorise(1 / Cov.slice(0)));
      arma::mat tLambdaSigmaInv = arma::trans(Lambda) * SigmaInv;  
      arma::mat CovEtaT = CholInv(tLambdaSigmaInv * Lambda + CondPrecEta);
      arma::mat cholSigma;
      try {
          cholSigma = arma::chol(CovEtaT);
      }
      catch (...) {
          cholSigma = getCholRobust(CovEtaT);
      }
      //Loop over t
      for (arma::uword t = 0; t < Nu; t++) {
          //Sample EtaT                   
          arma::colvec MeanEtaT = CovEtaT * (tLambdaSigmaInv * (YStarWide.col(t) - XBetaMat.col(t)));
          EtaT = rmvnormRcppNew(1, MeanEtaT, cholSigma);
          BigPhi.col(t) = EtaT;
          //End loop over t
      }
  }
  else {// if IT==1
      if (ET == 1) {//if equalTimeDist = TRUE
          double Psi = Para.Psi;
          double psi = Psi;//default ar1 or sar 1
          if (TempCorInd == 0 || TempCorInd == 3) {//exponential or sexponential
              psi = exp(-Psi);
          }
          double HStarInv = (1 + std::pow(psi, 2)) / (1 - std::pow(psi, 2));
          //for t=2,3,...,(T-1); HStarInv = 1 / (1 - psi ^ 2) for t=1 and t=T (if no seasonality);
          //for t=d+1,d+2,...,(T-d); HStarInv = 1 / (1 - psi ^ 2) for t=1,...,d, and t=T-d+1,...,T (if with seasonality period = d);
          //in C++ we should minus 1 to the actual t
          arma::mat CondPrecEta = HStarInv * UpsilonInv;
          arma::colvec EtaT(K);
          arma::mat SigmaInv = arma::diagmat(arma::vectorise(1 / Cov.slice(0)));
          arma::mat tLambdaSigmaInv = arma::trans(Lambda) * SigmaInv;
          //Loop over t
          for (arma::uword t = 0; t < Nu; t++) {
              arma::mat BigPhiMinusT = BigPhi;
              BigPhiMinusT.shed_col(t);
              arma::rowvec HPlus((Nu - 1), arma::fill::zeros);
              if (TempCorInd == 0 || TempCorInd == 1) {//no seasonality
                  if (t == 0) {
                      HPlus(0) = psi;
                      HStarInv = 1 / (1 - std::pow(psi, 2));
                      CondPrecEta = HStarInv * UpsilonInv;
                  }
                  else if (t == (Nu - 1)) {
                      HPlus((Nu - 2)) = psi;
                      HStarInv = 1 / (1 - std::pow(psi, 2));
                      CondPrecEta = HStarInv * UpsilonInv;
                  }
                  else {
                      HPlus(t) = psi / (1 + std::pow(psi, 2));
                      HPlus(t - 1) = HPlus(t);
                  }
              }
              else if (TempCorInd == 2 || TempCorInd == 3) {//with seasonality
                  if (t < seasonPeriod) {
                      HStarInv = 1 / (1 - std::pow(psi, 2));
                      CondPrecEta = HStarInv * UpsilonInv;
                      HPlus(seasonPeriod + t - 1) = psi;
                  }
                  else if (t >= (Nu - seasonPeriod)) {
                      HStarInv = 1 / (1 - std::pow(psi, 2));
                      CondPrecEta = HStarInv * UpsilonInv;
                      HPlus((t - seasonPeriod)) = psi;
                  }
                  else {
                      HPlus(t - seasonPeriod) = psi / (1 + std::pow(psi, 2));
                      HPlus(t + seasonPeriod - 1) = HPlus(t - seasonPeriod);
                  }
              }
              arma::colvec CondMuEta = arma::kron(HPlus, EyeK) * arma::vectorise(BigPhiMinusT);
              //Sample EtaT
              arma::mat CovEtaT = CholInv(tLambdaSigmaInv * Lambda + CondPrecEta);
              arma::colvec MeanEtaT = CovEtaT * (tLambdaSigmaInv * (YStarWide.col(t) - XBetaMat.col(t)) + CondPrecEta * CondMuEta);
              EtaT = rmvnormRcpp(1, MeanEtaT, CovEtaT);
              BigPhi.col(t) = EtaT;
              //End loop over t
          }
      }
      else if (ET == 0) {//if ET = 0, i.e., if equalTimeDist = FALSE
        //Declarations
          arma::mat HPsi = Para.HPsi;
          arma::vec SeqNu = arma::linspace<arma::vec>(0, Nu - 1, Nu);
          arma::uvec IndecesT(1), IndecesMinusT(Nu - 1);
          arma::colvec EtaT(K);
          arma::mat SigmaInv = arma::diagmat(arma::vectorise(1 / Cov.slice(0)));
          arma::mat tLambdaSigmaInv = arma::trans(Lambda) * SigmaInv;
          //Loop over t
          for (arma::uword t = 0; t < Nu; t++) {
              //Conditional moments
              IndecesMinusT = find(SeqNu != t);
              IndecesT(0) = t;
              arma::mat BigPhiMinusT = BigPhi;
              BigPhiMinusT.shed_col(t);
              arma::rowvec HPlus = HPsi(IndecesT, IndecesMinusT) * CholInv(HPsi(IndecesMinusT, IndecesMinusT));
              double HStarInv = 1 / (arma::as_scalar(HPsi(IndecesT, IndecesT) - HPlus * HPsi(IndecesMinusT, IndecesT)));
              arma::colvec CondMuEta = arma::kron(HPlus, EyeK) * arma::vectorise(BigPhiMinusT);
              arma::mat CondPrecEta = HStarInv * UpsilonInv;
              //Sample EtaT
              arma::mat CovEtaT = CholInv(tLambdaSigmaInv * Lambda + CondPrecEta);
              arma::colvec MeanEtaT = CovEtaT * (tLambdaSigmaInv * (YStarWide.col(t) - XBetaMat.col(t)) + CondPrecEta * CondMuEta);
              EtaT = rmvnormRcpp(1, MeanEtaT, CovEtaT);
              BigPhi.col(t) = EtaT;
              //End loop over visits
          }
      }
  }
  
  //Update parameters dependent on eta
  arma::colvec Eta = arma::vectorise(BigPhi);  
  //Update parameters object
  Para.Eta = Eta;
  Para.BigPhi = BigPhi;
  Para.Mean = arma::kron(EyeNu, Lambda) * Eta + XBeta;
  return Para;
}



//Function to sample delta using a Gibbs sampler step---------------------------------------------------------------
paraCLfixedL SampleDelta(datobjFixedL DatObj, paraFixedL Para, hypara HyPara, paraCLfixedL ParaCL) {
    //Set data objects
    int K = DatObj.K;
    int L = DatObj.L;
    int GS = DatObj.GS;
    //Set parameter objects
    arma::mat Theta = ParaCL.Theta;
    arma::colvec Delta = ParaCL.Delta;
    //Set hyperparameter objects
    double A1 = HyPara.A1;
    double A2 = HyPara.A2;
    //Gamma shrinkage prior
    if (GS == 1) {
        double AH;
        for (arma::uword h = 0; h < K; h++) {
            arma::colvec DeltaMinusH = Delta;
            DeltaMinusH(h) = 1;
            //Asign hyperparameter
            if (h == 0) AH = A1;
            else if (h > 0) AH = A2;
            double Resids = 0;
            for (arma::uword j = h; j < K; j++) {
                arma::colvec ThetaJ = Theta.col(j);
                double tThetaTheta = arma::as_scalar(arma::trans(ThetaJ) * ThetaJ);
                Resids += tThetaTheta * arma::prod(DeltaMinusH(arma::span(0, j)));
            }
            double Shape = AH;
            Shape += 0.5 * (K - h) * L;
            double Rate = 1 + 0.5 * Resids;
            Delta(h) = rgammaRcpp(Shape, Rate);
        }
    }
    //NO Gamma shrinkage prior
    else {
        for (arma::uword j = 0; j < K; j++) {
            arma::colvec ThetaJ = Theta.col(j);
            double tThetaTheta = arma::as_scalar(arma::trans(ThetaJ) * ThetaJ);
            double Shape = A1 + 0.5 * L;
            double Rate = A2 + 0.5 * tThetaTheta;
            Delta(j) = rgammaRcpp(Shape, Rate); 
        }
    }
    //Update parameters object
    ParaCL.Delta = Delta;
    if (GS == 1) { ParaCL.Tau = arma::cumprod(Delta); }
    else { ParaCL.Tau = Delta; } //if (GS == 0) 
    return ParaCL;  
}



//Functions to sample new value of rho using a Metropolis sampler step-----------------------------------------------
std::pair<spatpara1, metrobj> SampleRho(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL, spatpara1 SpatPara, hypara HyPara, metrobj MetrObj) {
    int SpCorInd = DatObj.SpCorInd;
    if (SpCorInd == 0) {//spatial.structure = "continuous"
        //Set data objects
        int M = DatObj.M;
        int O = DatObj.O;
        arma::mat SpDist = DatObj.SpDist;
        int L = DatObj.L;
        int K = DatObj.K;
        arma::colvec ZeroOM(O * M, arma::fill::zeros);
        //Set parameter objects
        double Rho = SpatPara.Rho;
        arma::mat RootiKappa = Para.RootiKappa;
        arma::mat RootiSpCov = SpatPara.RootiSpCov;

        //Set hyperparameter objects
        double ARho = HyPara.ARho;
        double BRho = HyPara.BRho;
        //Set metropolis objects
        double MetropRho = sqrt(MetrObj.MetropRho);
        double AcceptanceRho = MetrObj.AcceptanceRho;
        //Transform current state to real line
        double BigDelta = log((Rho - ARho) / (BRho - Rho));

        //Numerical fix for when the propopsal cholesky doesn't exist
        double RhoProposal, BigDeltaProposal;
        arma::mat CholSpCovProposal(M, M), SpCovProposal(M, M);
        bool Cholesky = false;
        while (!Cholesky) {
            //Sample a new Proposal
            BigDeltaProposal = arma::as_scalar(rnormRcpp(1, BigDelta, MetropRho));
            //Compute Phi Proposal
            RhoProposal = (BRho * exp(BigDeltaProposal) + ARho) / (1 + exp(BigDeltaProposal));
            //Proposal spatial correlation
            SpCovProposal = SpEXP(RhoProposal, SpDist);
            Cholesky = arma::chol(CholSpCovProposal, SpCovProposal);
        }
        arma::mat RootiSpCovProposal = arma::inv(arma::trimatu(CholSpCovProposal));

        //Alpha structure components
        double Component1A = 0, Component1B = 0;
        arma::mat RootiAlpha, RootiAlphaProposal;
        if (DatObj.CL == 1) {
            RootiAlpha = arma::kron(RootiSpCov, RootiKappa);
            RootiAlphaProposal = arma::kron(RootiSpCovProposal, RootiKappa);
            arma::cube Alpha = ParaCL.Alpha;
            //Loop over columns of j
            for (arma::uword j = 0; j < K; j++) {
                arma::mat AlphaJ = Alpha.slice(j);
                //Loop over mixture components
                for (arma::uword l = 0; l < L - 1; l++) {
                    arma::colvec AlphaJL = AlphaJ.row(l).t();
                    Component1A += lndMvn(AlphaJL, ZeroOM, RootiAlphaProposal);
                    Component1B += lndMvn(AlphaJL, ZeroOM, RootiAlpha);
                }
            }
        }
        else {//if DatObj.CL == 0 
            RootiAlpha = arma::kron(RootiKappa, RootiSpCov);
            RootiAlphaProposal = arma::kron(RootiKappa, RootiSpCovProposal);
            arma::mat Lambda = Para.Lambda;
            //Loop over columns of j
            for (arma::uword j = 0; j < K; j++) {
                arma::colvec LambdaJ = Lambda.col(j);
                Component1A += lndMvn(LambdaJ, ZeroOM, RootiAlphaProposal);
                Component1B += lndMvn(LambdaJ, ZeroOM, RootiAlpha);                
            }
        }

        double Component1 = Component1A - Component1B;
        double Component2A = BigDeltaProposal;
        double Component2B = BigDelta;
        double Component2 = Component2A - Component2B;
        double Component3 = 2 * log((1 + exp(BigDelta)) / (1 + exp(BigDeltaProposal)));
        //Compute log acceptance ratio
        double LogR = Component1 + Component2 + Component3;

        //Metropolis update
        double RandU = randuRcpp();
        if (log(RandU) < LogR) {
            //Keep Count of Acceptances
            AcceptanceRho++;
            MetrObj.AcceptanceRho = AcceptanceRho;
            //Update parameters object
            SpatPara.Rho = RhoProposal;
            SpatPara.RootiSpCov = RootiSpCovProposal;
            SpatPara.SpCovInv = RootiSpCovProposal * arma::trans(RootiSpCovProposal);
        }
    }
    else { //when SpCorInd == 1, i.e., spatial.structure = "discrete"
        //Set data objects
        int M = DatObj.M;
        int O = DatObj.O;
        arma::mat SpDist = DatObj.SpDist;
        int L = DatObj.L;
        int K = DatObj.K;
        arma::colvec ZeroOM(O * M, arma::fill::zeros); 
        //Set parameter objects
        double Rho = SpatPara.Rho;
        arma::mat KappaInv = Para.KappaInv;
        arma::mat RootiKappa = arma::trans(getCholRobust(KappaInv)); //transpose of the cholesky factor of KappaInv instead; not the real rooti but corresponds to RootiSpCov here
        arma::mat RootiSpCov = SpatPara.RootiSpCov; //transpose of the cholesky factor of SpCovInv instead; not the real rooti but works here too
        arma::colvec DwVec = SpatPara.DwVec;
        arma::mat Dw = arma::diagmat(DwVec);

        //Set hyperparameter objects
        double ARho = HyPara.ARho;
        double BRho = HyPara.BRho;
        //Set metropolis objects
        double MetropRho = sqrt(MetrObj.MetropRho);
        double AcceptanceRho = MetrObj.AcceptanceRho;
        //Transform current state to real line
        double BigDelta = log((Rho - ARho) / (BRho - Rho));

        //Numerical fix for when the propopsal cholesky doesn't exist
        double RhoProposal, BigDeltaProposal;
        arma::mat RootiSpCovProposal(M, M), SpCovInvProposal(M, M);
        bool Cholesky = false;
        while (!Cholesky) {
            //Sample a new Proposal
            BigDeltaProposal = arma::as_scalar(rnormRcpp(1, BigDelta, MetropRho));
            //Compute Phi Proposal
            RhoProposal = (BRho * exp(BigDeltaProposal) + ARho) / (1 + exp(BigDeltaProposal));
            //Proposal spatial correlation
            SpCovInvProposal = Dw - RhoProposal * SpDist;
            Cholesky = arma::chol(RootiSpCovProposal, SpCovInvProposal);
        }
        RootiSpCovProposal = arma::trans(RootiSpCovProposal);

        //Alpha structure components
        double Component1A = 0, Component1B = 0;
        arma::mat RootiAlpha, RootiAlphaProposal;
        if (DatObj.CL == 1) {
            RootiAlpha = arma::kron(RootiSpCov, RootiKappa);
            RootiAlphaProposal = arma::kron(RootiSpCovProposal, RootiKappa);
            arma::cube Alpha = ParaCL.Alpha;
            //Loop over columns of j
            for (arma::uword j = 0; j < K; j++) {
                arma::mat AlphaJ = Alpha.slice(j);
                //Loop over mixture components
                for (arma::uword l = 0; l < L - 1; l++) {
                    arma::colvec AlphaJL = AlphaJ.row(l).t();
                    Component1A += lndMvn(AlphaJL, ZeroOM, RootiAlphaProposal);
                    Component1B += lndMvn(AlphaJL, ZeroOM, RootiAlpha);
                }
            }
        }
        else {//if DatObj.CL == 0 
            RootiAlpha = arma::kron(RootiKappa, RootiSpCov);
            RootiAlphaProposal = arma::kron(RootiKappa, RootiSpCovProposal);
            arma::mat Lambda = Para.Lambda;
            //Loop over columns of j
            for (arma::uword j = 0; j < K; j++) {
                arma::colvec LambdaJ = Lambda.col(j);
                Component1A += lndMvn(LambdaJ, ZeroOM, RootiAlphaProposal);
                Component1B += lndMvn(LambdaJ, ZeroOM, RootiAlpha);
            }
        }

        double Component1 = Component1A - Component1B;
        double Component2A = BigDeltaProposal;
        double Component2B = BigDelta;
        double Component2 = Component2A - Component2B;
        double Component3 = 2 * log((1 + exp(BigDelta)) / (1 + exp(BigDeltaProposal)));
        //Compute log acceptance ratio
        double LogR = Component1 + Component2 + Component3;

        //Metropolis update
        double RandU = randuRcpp();
        if (log(RandU) < LogR) {
            //Keep Count of Acceptances
            AcceptanceRho++;
            MetrObj.AcceptanceRho = AcceptanceRho;
            //Update parameters object
            SpatPara.Rho = RhoProposal;
            SpatPara.RootiSpCov = RootiSpCovProposal;
            SpatPara.SpCovInv = SpCovInvProposal;
        }
    }
    //Return output object
    return std::pair<spatpara1, metrobj>(SpatPara, MetrObj);
}

std::pair<spatpara2, metrobj> SampleRho(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL, spatpara2 SpatPara, hypara HyPara, metrobj MetrObj) {//when IS == 1 && SpCorInd == 0 && DatObj.SA == 1
    //Set data objects
    int M = DatObj.M;
    int O = DatObj.O;
    arma::mat SpDist = DatObj.SpDist;
    int L = DatObj.L;
    int K = DatObj.K;
    int h = DatObj.h;
    //Set parameter objects
    double Rho = SpatPara.Rho;
    arma::mat KappaInv = Para.KappaInv;
    arma::mat SpCovInvApprox = SpatPara.SpCovInv;
    double detSpCovApprox = SpatPara.detSpCov;
    arma::umat nnInd = SpatPara.nnInd;

    //Set hyperparameter objects
    double ARho = HyPara.ARho;
    double BRho = HyPara.BRho;
    //Set metropolis objects
    double MetropRho = sqrt(MetrObj.MetropRho);
    double AcceptanceRho = MetrObj.AcceptanceRho;
    //Transform current state to real line
    double BigDelta = log((Rho - ARho) / (BRho - Rho));

    //Numerical fix for when the propopsal cholesky doesn't exist
    double RhoProposal, BigDeltaProposal;
    double detSpCovApproxProposal = 1;
    arma::mat SpCovInvApproxProposal(M, M, arma::fill::zeros);
    arma::mat SpCovProposal(M, M);
    //Sample a new Proposal
    BigDeltaProposal = arma::as_scalar(rnormRcpp(1, BigDelta, MetropRho));
    //Compute Phi Proposal
    RhoProposal = (BRho * exp(BigDeltaProposal) + ARho) / (1 + exp(BigDeltaProposal));
    //Proposal spatial correlation
    SpCovProposal = SpEXP(RhoProposal, SpDist);

    //calculate SpCovInvApproxProposal and detSpCovApproxProposal
    int nnMaxNum;
    SpCovInvApproxProposal(0, 0) = 1; // 1 / Fs(0) as BsStarRow0's first entry is 1 and all other entries are 0
    for (int i = 1; i < M; i++) {
        if (i < h) nnMaxNum = i - 1;
        else nnMaxNum = h - 1;
        //arma::Row<arma::uword> nni = nnInd(arma::span(i, i), arma::span(0, nnMaxNum));
        arma::uvec nni = nnInd(arma::span(i, i), arma::span(0, nnMaxNum)).t();
        arma::rowvec SpCovProposalRowi = SpCovProposal.row(i);
        arma::mat SpCovProposalinni = SpCovProposalRowi(nni);
        arma::mat Bsi = SpCovProposalinni.t() * CholInv(SpCovProposal(nni, nni));
        double Fsi = arma::as_scalar(1 - Bsi * SpCovProposalinni);
        detSpCovApproxProposal *= Fsi;
        //nni.insert_cols(nnMaxNum + 1, arma::uvec({ arma::uword(i) }));
        //Bsi.insert_cols(nnMaxNum + 1, arma::vec({ -1 }));
        //SpCovInvApproxProposal(nni, nni) += arma::trans(Bsi) * (1 / Fsi) * (Bsi);
        SpCovInvApproxProposal(nni, nni) += arma::trans(-Bsi) * (1 / Fsi) * (-Bsi);
        arma::rowvec SpCovInvApproxProposalRowi(M, arma::fill::zeros);
        SpCovInvApproxProposalRowi(nni) = -Bsi / Fsi;
        SpCovInvApproxProposalRowi(i) = 1 / Fsi;
        SpCovInvApproxProposal.row(i) = SpCovInvApproxProposalRowi;
        SpCovInvApproxProposal.col(i) = SpCovInvApproxProposalRowi.t();
    }

    //Alpha structure components
    double component1 = 0;
    double logDetDiff = O * log(detSpCovApproxProposal / detSpCovApprox);
    arma::mat SpCovInvDiff = SpCovInvApproxProposal - SpCovInvApprox;
    arma::sp_mat kronInvDiff(arma::kron(SpCovInvDiff, KappaInv));
    arma::sp_mat kronInvDiff2(arma::kron(KappaInv, SpCovInvDiff));
    //arma::mat kronInvDiff = arma::kron(SpCovInvDiff, KappaInv);
    //arma::mat kronInvDiff2 = arma::kron(KappaInv, SpCovInvDiff);

    if (DatObj.CL == 1) {//alphaMethod must = "block" here if DatObj.CL == 1
        component1 -= logDetDiff * (L - 1) * K;
        arma::cube Alpha = ParaCL.Alpha;
        //Loop over columns of j
        for (arma::uword j = 0; j < K; j++) {           
            arma::mat AlphaJ = Alpha.slice(j);
            //Loop over mixture components
            for (arma::uword l = 0; l < L - 1; l++) {
                arma::rowvec AlphaJL = AlphaJ.row(l);
                component1 -= arma::as_scalar(AlphaJL * kronInvDiff * arma::trans(AlphaJL));
            }
        }
        component1 /= 2;
    }
    else {//if DatObj.CL == 0 so that L = 1
        component1 -= logDetDiff * K;
        arma::mat Lambda = Para.Lambda;
        //Loop over columns of j
        for (arma::uword j = 0; j < K; j++) {
            //Objects that depend on j           
            arma::colvec LambdaJ = Lambda.col(j);
            component1 -= arma::as_scalar(arma::trans(LambdaJ) * kronInvDiff2 * LambdaJ);
        }
        component1 /= 2;
    }

    double Component2A = BigDeltaProposal;
    double Component2B = BigDelta;
    double Component2 = Component2A - Component2B;
    double Component3 = 2 * log((1 + exp(BigDelta)) / (1 + exp(BigDeltaProposal)));
    //Compute log acceptance ratio
    double LogR = component1 + Component2 + Component3;

    //Metropolis update
    double RandU = randuRcpp();
    if (log(RandU) < LogR) {
        //Keep Count of Acceptances
        AcceptanceRho++;
        MetrObj.AcceptanceRho = AcceptanceRho;
        //Update parameters object
        SpatPara.Rho = RhoProposal;
        SpatPara.detSpCov = detSpCovApproxProposal;
        SpatPara.SpCovInv = SpCovInvApproxProposal;
    }

    //Return output object
    return std::pair<spatpara2, metrobj>(SpatPara, MetrObj);
}

std::pair<spatpara3, metrobj> SampleRho(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL, spatpara3 SpatPara, hypara HyPara, metrobj MetrObj) {//when IS == 1 && SpCorInd == 0 && DatObj.SA == 1, DatObj.CL == 1, alphaMethod == "sequential"
        //Set data objects
        int M = DatObj.M;
        int O = DatObj.O;
        arma::mat SpDist = DatObj.SpDist;
        int L = DatObj.L;
        int K = DatObj.K;
        int h = DatObj.h;
        //Set parameter objects
        double Rho = SpatPara.Rho;
        arma::mat KappaInv = Para.KappaInv;
        arma::mat SpCovInvApprox = SpatPara.SpCovInv;
        double detSpCovApprox = SpatPara.detSpCov;
        arma::cube Alpha = ParaCL.Alpha;
        arma::umat nnInd = SpatPara.nnInd;

        //Set hyperparameter objects
        double ARho = HyPara.ARho;
        double BRho = HyPara.BRho;
        //Set metropolis objects
        double MetropRho = sqrt(MetrObj.MetropRho);
        double AcceptanceRho = MetrObj.AcceptanceRho;
        //Transform current state to real line
        double BigDelta = log((Rho - ARho) / (BRho - Rho));

        //Numerical fix for when the propopsal cholesky doesn't exist
        double RhoProposal, BigDeltaProposal;
        double detSpCovApproxProposal = 1;
        arma::mat SpCovInvApproxProposal(M, M, arma::fill::zeros);
        arma::mat SpCovProposal(M, M);
        //Sample a new Proposal
        BigDeltaProposal = arma::as_scalar(rnormRcpp(1, BigDelta, MetropRho));
        //Compute Phi Proposal
        RhoProposal = (BRho * exp(BigDeltaProposal) + ARho) / (1 + exp(BigDeltaProposal));
        //Proposal spatial correlation
        SpCovProposal = SpEXP(RhoProposal, SpDist);

        //calculate SpCovInvApproxProposal, detSpCovApproxProposal, and Fs, Bs
        arma::colvec Fs(M, arma::fill::ones);
        arma::mat Bs(M, h, arma::fill::zeros);
        SpCovInvApproxProposal(0, 0) = 1; // 1 / Fs(0) as BsStarRow0's first entry is 1 and all other entries are 0
        int nnMaxNum;
        for (int i = 1; i < M; i++) {
            if (i < h) nnMaxNum = i - 1;
            else nnMaxNum = h - 1;
            arma::uvec nni = nnInd(arma::span(i, i), arma::span(0, nnMaxNum)).t();
            arma::rowvec SpCovProposalRowi = SpCovProposal.row(i);
            arma::mat SpCovProposalinni = SpCovProposalRowi(nni);
            arma::mat Bsi = SpCovProposalinni.t() * CholInv(SpCovProposal(nni, nni));
            Bs(arma::span(i, i), arma::span(0, nnMaxNum)) = Bsi;
            double Fsi = arma::as_scalar(1 - Bsi * SpCovProposalinni);
            Fs(i) = Fsi;
            detSpCovApproxProposal *= Fsi;
            //nni.insert_cols(nnMaxNum + 1, arma::uvec({ arma::uword(i) }));
            //Bsi.insert_cols(nnMaxNum + 1, arma::vec({ -1 }));
            //SpCovInvApproxProposal(nni, nni) += arma::trans(Bsi) * (1 / Fsi) * (Bsi);
            SpCovInvApproxProposal(nni, nni) += arma::trans(-Bsi) * (1 / Fsi) * (-Bsi);
            arma::rowvec SpCovInvApproxProposalRowi(M, arma::fill::zeros);
            SpCovInvApproxProposalRowi(nni) = -Bsi / Fsi;
            SpCovInvApproxProposalRowi(i) = 1 / Fsi;
            SpCovInvApproxProposal.row(i) = SpCovInvApproxProposalRowi;
            SpCovInvApproxProposal.col(i) = SpCovInvApproxProposalRowi.t();
        }

        //Alpha structure components
        double component1 = 0;
        double logDetDiff = O * log(detSpCovApproxProposal / detSpCovApprox);
        arma::sp_mat kronInvDiff(arma::kron((SpCovInvApproxProposal - SpCovInvApprox), KappaInv));
        //arma::mat kronInvDiff = arma::kron((SpCovInvApproxProposal - SpCovInvApprox), KappaInv);
        
        //Loop over columns of j (DatObj.CL must = 1 here)
        for (arma::uword j = 0; j < K; j++) {
            component1 -= logDetDiff * (L - 1);
            arma::mat AlphaJ = Alpha.slice(j);
            //Loop over mixture components
            for (arma::uword l = 0; l < L - 1; l++) {
                arma::rowvec AlphaJL = AlphaJ.row(l);
                component1 -= arma::as_scalar(AlphaJL * kronInvDiff * arma::trans(AlphaJL));
            }
        }
        component1 /= 2;

        double Component2A = BigDeltaProposal;
        double Component2B = BigDelta;
        double Component2 = Component2A - Component2B;
        double Component3 = 2 * log((1 + exp(BigDelta)) / (1 + exp(BigDeltaProposal)));
        //Compute log acceptance ratio
        double LogR = component1 + Component2 + Component3;

        //Metropolis update
        double RandU = randuRcpp();
        if (log(RandU) < LogR) {
            //Keep Count of Acceptances
            AcceptanceRho++;
            MetrObj.AcceptanceRho = AcceptanceRho;
            //Update parameters object
            SpatPara.Rho = RhoProposal;
            SpatPara.detSpCov = detSpCovApproxProposal;
            SpatPara.SpCovInv = SpCovInvApproxProposal;
            SpatPara.Bs = Bs;
            SpatPara.Fs = Fs;
        }
    //Return output object
    return std::pair<spatpara3, metrobj>(SpatPara, MetrObj);
}



//Functions to sample kappa using a Gibbs sampler step---------------------------------------------------------------
paraFixedL SampleKappa(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL, spatpara1 SpatPara, hypara HyPara) {//CL = 1
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int L = DatObj.L;
    arma::cube Alpha = ParaCL.Alpha;
    arma::mat SpCovInv = SpatPara.SpCovInv;
    double SmallUpsilon = HyPara.SmallUpsilon;
    arma::mat BigTheta = HyPara.BigTheta;
    arma::mat Resids(O, O, arma::fill::zeros);
    for (arma::uword j = 0; j < K; j++) {
        for (arma::uword l = 0; l < L - 1; l++) {
            arma::rowvec AlphaJL = Alpha.slice(j).row(l);
            arma::mat AlphaJLMat = arma::reshape(AlphaJL, O, M);
            Resids += AlphaJLMat * SpCovInv * arma::trans(AlphaJLMat);
        }
    }
    double Shape = SmallUpsilon + M * (L - 1) * K;
    arma::mat Rate = Resids + BigTheta;
    arma::mat Kappa(O, O), KappaInv(O, O), RootiKappa(O, O);
    if (O == 1) {
        Kappa(0, 0) = rigammaRcpp(0.5 * arma::as_scalar(Shape), 0.5 * arma::as_scalar(Rate));
        KappaInv = 1 / Kappa;
        RootiKappa = arma::sqrt(KappaInv);
    }
    else if (O > 1) {
        KappaInv = rwishRcpp(Shape, CholInv(Rate));
        Kappa = CholInv(KappaInv);
        RootiKappa = GetRooti(Kappa);
    }

    Para.Kappa = Kappa;
    Para.KappaInv = KappaInv;
    Para.RootiKappa = RootiKappa;
    return Para;
}

paraFixedL SampleKappa(datobjFixedL DatObj, paraFixedL Para, spatpara1 SpatPara, hypara HyPara) {//CL = 0
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    arma::mat Lambda = Para.Lambda;
    arma::mat SpCovInv = SpatPara.SpCovInv;
    double SmallUpsilon = HyPara.SmallUpsilon;
    arma::mat BigTheta = HyPara.BigTheta;
    arma::mat Resids(O, O, arma::fill::zeros);
    for (arma::uword j = 0; j < K; j++) {
        arma::colvec LambdaJ = Lambda.col(j);
        arma::mat LambdaJMat = arma::reshape(LambdaJ, M, O);
        Resids += arma::trans(LambdaJMat) * SpCovInv * LambdaJMat;
    }
    double Shape = SmallUpsilon + M * K;
    arma::mat Rate = Resids + BigTheta;
    arma::mat Kappa(O, O), KappaInv(O, O), RootiKappa(O, O);
    if (O == 1) {
        Kappa(0, 0) = rigammaRcpp(0.5 * arma::as_scalar(Shape), 0.5 * arma::as_scalar(Rate));
        KappaInv = 1 / Kappa;
        RootiKappa = arma::sqrt(KappaInv);
    }
    else if (O > 1) {
        KappaInv = rwishRcpp(Shape, CholInv(Rate));
        Kappa = CholInv(KappaInv);
        RootiKappa = GetRooti(Kappa);
    }

    Para.Kappa = Kappa;
    Para.KappaInv = KappaInv;
    Para.RootiKappa = RootiKappa;
    return Para;
}

paraFixedL SampleKappa(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL, spatpara2 SpatPara, hypara HyPara) {//CL = 1
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int L = DatObj.L;
    arma::cube Alpha = ParaCL.Alpha;
    arma::sp_mat SpCovInv(SpatPara.SpCovInv);
    //arma::mat SpCovInv = SpatPara.SpCovInv;
    double SmallUpsilon = HyPara.SmallUpsilon;
    arma::mat BigTheta = HyPara.BigTheta;
    arma::mat Resids(O, O, arma::fill::zeros);
    for (arma::uword j = 0; j < K; j++) {
        for (arma::uword l = 0; l < L - 1; l++) {
            arma::rowvec AlphaJL = Alpha.slice(j).row(l);
            arma::mat AlphaJLMat = arma::reshape(AlphaJL, O, M);
            Resids += AlphaJLMat * SpCovInv * arma::trans(AlphaJLMat);        
        }
    }
    double Shape = SmallUpsilon + M * (L - 1) * K;
    arma::mat Rate = Resids + BigTheta;
    arma::mat Kappa(O, O), KappaInv(O, O), RootiKappa(O, O);
    if (O == 1) {
        Kappa(0, 0) = rigammaRcpp(0.5 * arma::as_scalar(Shape), 0.5 * arma::as_scalar(Rate));
        KappaInv = 1 / Kappa;
        RootiKappa = arma::sqrt(KappaInv);
    }
    else if (O > 1) {
        KappaInv = rwishRcpp(Shape, CholInv(Rate));
        Kappa = CholInv(KappaInv);
        RootiKappa = GetRooti(Kappa);
    }

    Para.Kappa = Kappa;
    Para.KappaInv = KappaInv;
    Para.RootiKappa = RootiKappa;
    return Para;
}

paraFixedL SampleKappa(datobjFixedL DatObj, paraFixedL Para, spatpara2 SpatPara, hypara HyPara) {//CL = 0
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    arma::mat Lambda = Para.Lambda;
    arma::sp_mat SpCovInv(SpatPara.SpCovInv);
    //arma::mat SpCovInv = SpatPara.SpCovInv;
    double SmallUpsilon = HyPara.SmallUpsilon;
    arma::mat BigTheta = HyPara.BigTheta;
    arma::mat Resids(O, O, arma::fill::zeros);
    for (arma::uword j = 0; j < K; j++) {
        arma::colvec LambdaJ = Lambda.col(j);
        arma::mat LambdaJMat = arma::reshape(LambdaJ, M, O);
        Resids += arma::trans(LambdaJMat) * SpCovInv * LambdaJMat;    
    }
    double Shape = SmallUpsilon + M * K;
    arma::mat Rate = Resids + BigTheta;
    arma::mat Kappa(O, O), KappaInv(O, O), RootiKappa(O, O);
    if (O == 1) {
        Kappa(0, 0) = rigammaRcpp(0.5 * arma::as_scalar(Shape), 0.5 * arma::as_scalar(Rate));
        KappaInv = 1 / Kappa;
        RootiKappa = arma::sqrt(KappaInv);
    }
    else if (O > 1) {
        KappaInv = rwishRcpp(Shape, CholInv(Rate));
        Kappa = CholInv(KappaInv);
        RootiKappa = GetRooti(Kappa);
    }

    Para.Kappa = Kappa;
    Para.KappaInv = KappaInv;
    Para.RootiKappa = RootiKappa;
    return Para;
}

paraFixedL SampleKappa(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL, spatpara3 SpatPara, hypara HyPara) {
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int L = DatObj.L;
    arma::cube Alpha = ParaCL.Alpha;
    arma::sp_mat SpCovInv(SpatPara.SpCovInv);
    //arma::mat SpCovInv = SpatPara.SpCovInv;
    double SmallUpsilon = HyPara.SmallUpsilon;
    arma::mat BigTheta = HyPara.BigTheta;
    arma::mat Resids(O, O, arma::fill::zeros);
    for (arma::uword j = 0; j < K; j++) {
        for (arma::uword l = 0; l < L - 1; l++) {
            arma::rowvec AlphaJL = Alpha.slice(j).row(l);
            arma::mat AlphaJLMat = arma::reshape(AlphaJL, O, M);
            Resids += AlphaJLMat * SpCovInv * arma::trans(AlphaJLMat);
        }
    }
    double Shape = SmallUpsilon + M * (L - 1) * K;
    arma::mat Rate = Resids + BigTheta;
    arma::mat Kappa(O, O), KappaInv(O, O), RootiKappa(O, O);
    if (O == 1) {
        Kappa(0, 0) = rigammaRcpp(0.5 * arma::as_scalar(Shape), 0.5 * arma::as_scalar(Rate));
        KappaInv = 1 / Kappa;
        RootiKappa = arma::sqrt(KappaInv);
    }
    else if (O > 1) {
        KappaInv = rwishRcpp(Shape, CholInv(Rate));
        Kappa = CholInv(KappaInv);
        RootiKappa = GetRooti(Kappa);
    }

    Para.Kappa = Kappa;
    Para.KappaInv = KappaInv;
    Para.RootiKappa = RootiKappa;
    return Para;
}



//Functions to sample alphajl(s_i)'s (when CL = 1) / lambdajio's (when CL = 0) using a Gibbs sampler step---------------------------------------------------------------
paraCLfixedL SampleAlpha(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL, spatpara1 SpatPara, int keptIter, bool storePostPara) {//CL = 1
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int L = DatObj.L;
    int alphaWsFiles = DatObj.alphaWsFiles;
    arma::mat EyeOM(O * M, O * M, arma::fill::eye);

    arma::mat KappaInv = Para.KappaInv;
    arma::cube Z = ParaCL.Z;
    arma::cube Alpha = ParaCL.Alpha;
    arma::mat SpCovInv = SpatPara.SpCovInv;

    arma::mat CovAlpha = CholInv(EyeOM + arma::kron(SpCovInv, KappaInv));
    arma::mat cholSigma;
    try {
        cholSigma = arma::chol(CovAlpha);
    }
    catch (...) {
        cholSigma = getCholRobust(CovAlpha);
    }
    for (arma::uword j = 0; j < K; j++) {
        arma::mat AlphaJ(L - 1, M * O);
        arma::mat ZJ = Z.slice(j);
        for (arma::uword l = 0; l < L - 1; l++) {
            arma::colvec MeanAlpha = CovAlpha * arma::trans(ZJ.row(l));
            arma::colvec AlphaJL = rmvnormRcppNew(1, MeanAlpha, cholSigma);
            AlphaJ.row(l) = arma::trans(AlphaJL);
        }
        Alpha.slice(j) = AlphaJ;
    }

    arma::cube logWeights = GetLogWeightsFixedL(Alpha, K, M, L, O);
    ParaCL.Alpha = Alpha;
    ParaCL.logWeights = logWeights;
    if (alphaWsFiles == 1 && storePostPara == true) {
        if (DatObj.spatPred == 1) {
            //std::string filename = "fixedLalphaIter" + to_string(keptIter) + ".txt";
            Alpha.save("fixedLalphaKeptIter" + std::__cxx11::to_string(keptIter) + ".txt", arma::arma_ascii);
        }
        if (DatObj.storeW == 1) {
            logWeights.save("fixedLlogweightsKeptIter" + std::__cxx11::to_string(keptIter) + ".txt", arma::arma_ascii);
        }
    }
    if (DatObj.storeW == 1 && storePostPara == true) {
        arma::cube Weights = GetWeightsFixedL(Alpha, K, M, L, O);
        if (alphaWsFiles == 1) {
            Weights.save("fixedLweightsKeptIter" + std::__cxx11::to_string(keptIter) + ".txt", arma::arma_ascii);
        }       
        else { // if alphaWsFiles == 0
            ParaCL.Weights = Weights; 
        }
    }
    return ParaCL;        
}

paraFixedL SampleLambda(datobjFixedL DatObj, paraFixedL Para, spatpara1 SpatPara) {//CL = 0
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int Nu = DatObj.Nu;
    arma::mat EyeNu = DatObj.EyeNu;
    arma::mat X = DatObj.X;
    arma::Col<int> Indeces = DatObj.Indeces;
    arma::mat YStarWide = DatObj.YStarWide;

    arma::mat KappaInv = Para.KappaInv;
    arma::mat SpCovInv = SpatPara.SpCovInv;
    arma::mat BigPhi = Para.BigPhi;
    arma::cube Cov = Para.Cov;
    arma::colvec Beta = Para.Beta;
    arma::mat Lambda = Para.Lambda;
    arma::colvec Eta = Para.Eta;
    arma::colvec XBeta = Para.XBeta;

    arma::mat CovAlphaFixed = arma::kron(KappaInv, SpCovInv);//since alpha's here is the columns of Lambda (ordered spatially first and then by observation type)
    arma::mat SigmaTInv = arma::diagmat(arma::vectorise(1 / Cov.slice(0)));
    for (arma::uword j = 0; j < K; j++) {
        arma::mat LambdaMinusJ = Lambda, BigPhiMinusJ = BigPhi;
        LambdaMinusJ.shed_col(j);
        BigPhiMinusJ.shed_row(j);
        double sum1 = 0;
        arma::colvec sum2(M * O, arma::fill::zeros);
        for (arma::uword t = 0; t < Nu; t++) {            
            arma::mat XT = X.rows(find(Indeces == t));
            double EtaTJ = BigPhi(j, t);
            arma::colvec BigPhiMinusJt = BigPhiMinusJ.col(t);
            arma::colvec LambdaSum = LambdaMinusJ * BigPhiMinusJt;
            arma::colvec MuTJ = (YStarWide.col(t) - XT * Beta - LambdaSum);
            sum1 += std::pow(EtaTJ, 2);
            sum2 += EtaTJ * MuTJ;
        }
        arma::mat CovAlpha = CholInv(sum1 * SigmaTInv + CovAlphaFixed);
        arma::colvec MeanAlpha = CovAlpha * SigmaTInv * sum2;
        arma::colvec AlphaJ = rmvnormRcpp(1, MeanAlpha, CovAlpha);
        /*arma::mat cholSigma;
        try {
            cholSigma = arma::chol(CovAlpha);
        }
        catch (...) {
            cholSigma = getCholRobust(CovAlpha);
        }
        arma::colvec MeanAlpha = CovAlpha * SigmaTInv * sum2;
        arma::colvec AlphaJ = rmvnormRcppNew(1, MeanAlpha, cholSigma);*/
        Lambda.col(j) = AlphaJ;
    }

    Para.Lambda = Lambda;
    Para.Mean = arma::kron(EyeNu, Lambda) * Eta + XBeta;
    return Para;
}

paraCLfixedL SampleAlpha(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL, spatpara2 SpatPara, int keptIter, bool storePostPara) {//CL = 1
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int L = DatObj.L;
    int alphaWsFiles = DatObj.alphaWsFiles;
    arma::mat EyeOM(O * M, O * M, arma::fill::eye);

    arma::mat KappaInv = Para.KappaInv;
    arma::cube Z = ParaCL.Z;
    arma::cube Alpha = ParaCL.Alpha;
    arma::mat SpCovInv = SpatPara.SpCovInv;

    arma::mat CovAlpha = CholInv(EyeOM + arma::kron(SpCovInv, KappaInv));
    arma::mat cholSigma;
    try {
        cholSigma = arma::chol(CovAlpha);
    }
    catch (...) {
        cholSigma = getCholRobust(CovAlpha);
    }
    for (arma::uword j = 0; j < K; j++) {
        arma::mat AlphaJ(L - 1, M * O);
        arma::mat ZJ = Z.slice(j);
        for (arma::uword l = 0; l < L - 1; l++) {
            arma::colvec MeanAlpha = CovAlpha * arma::trans(ZJ.row(l));
            arma::colvec AlphaJL = rmvnormRcppNew(1, MeanAlpha, cholSigma);
            AlphaJ.row(l) = arma::trans(AlphaJL);
        }
        Alpha.slice(j) = AlphaJ;
    }

    arma::cube logWeights = GetLogWeightsFixedL(Alpha, K, M, L, O);
    ParaCL.Alpha = Alpha;
    ParaCL.logWeights = logWeights;
    if (alphaWsFiles == 1 && storePostPara == true) {
        if (DatObj.spatPred == 1) {
            //std::string filename = "fixedLalphaIter" + to_string(keptIter) + ".txt";
            Alpha.save("fixedLalphaKeptIter" + std::__cxx11::to_string(keptIter) + ".txt", arma::arma_ascii);
        }
        if (DatObj.storeW == 1) {
            logWeights.save("fixedLlogweightsKeptIter" + std::__cxx11::to_string(keptIter) + ".txt", arma::arma_ascii);
        }
    }
    if (DatObj.storeW == 1 && storePostPara == true) {
        arma::cube Weights = GetWeightsFixedL(Alpha, K, M, L, O);
        if (alphaWsFiles == 1) {
            Weights.save("fixedLweightsKeptIter" + std::__cxx11::to_string(keptIter) + ".txt", arma::arma_ascii);
        }
        else { // if alphaWsFiles == 0
            ParaCL.Weights = Weights;
        }
    }
    return ParaCL;
}

paraFixedL SampleLambda(datobjFixedL DatObj, paraFixedL Para, spatpara2 SpatPara) {//CL = 0
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int Nu = DatObj.Nu;
    arma::mat EyeNu = DatObj.EyeNu;
    arma::mat X = DatObj.X;
    arma::Col<int> Indeces = DatObj.Indeces;
    arma::mat YStarWide = DatObj.YStarWide;

    arma::mat KappaInv = Para.KappaInv;
    arma::mat SpCovInv = SpatPara.SpCovInv;
    arma::mat BigPhi = Para.BigPhi;
    arma::cube Cov = Para.Cov;
    arma::colvec Beta = Para.Beta;
    arma::mat Lambda = Para.Lambda;
    arma::colvec Eta = Para.Eta;
    arma::colvec XBeta = Para.XBeta;

    arma::mat CovAlphaFixed = arma::kron(KappaInv, SpCovInv);//since alpha's here is the columns of Lambda (ordered spatially first and then by observation type)
    arma::mat SigmaTInv = arma::diagmat(arma::vectorise(1 / Cov.slice(0)));
    for (arma::uword j = 0; j < K; j++) {
        arma::mat LambdaMinusJ = Lambda, BigPhiMinusJ = BigPhi;
        LambdaMinusJ.shed_col(j);
        BigPhiMinusJ.shed_row(j);
        double sum1 = 0;
        arma::colvec sum2(M * O, arma::fill::zeros);
        for (arma::uword t = 0; t < Nu; t++) {
            arma::mat XT = X.rows(find(Indeces == t));
            double EtaTJ = BigPhi(j, t);
            arma::colvec BigPhiMinusJt = BigPhiMinusJ.col(t);
            arma::colvec LambdaSum = LambdaMinusJ * BigPhiMinusJt;
            arma::colvec MuTJ = (YStarWide.col(t) - XT * Beta - LambdaSum);
            sum1 += std::pow(EtaTJ, 2);
            sum2 += EtaTJ * MuTJ;
        }
        arma::mat CovAlpha = CholInv(sum1 * SigmaTInv + CovAlphaFixed);
        arma::colvec MeanAlpha = CovAlpha * SigmaTInv * sum2;
        arma::colvec AlphaJ = rmvnormRcpp(1, MeanAlpha, CovAlpha);
        /*arma::mat cholSigma;
        try {
            cholSigma = arma::chol(CovAlpha);
        }
        catch (...) {
            cholSigma = getCholRobust(CovAlpha);
        }
        arma::colvec MeanAlpha = CovAlpha * SigmaTInv * sum2;
        arma::colvec AlphaJ = rmvnormRcppNew(1, MeanAlpha, cholSigma);*/
        Lambda.col(j) = AlphaJ;
    }

    Para.Lambda = Lambda;
    Para.Mean = arma::kron(EyeNu, Lambda) * Eta + XBeta;
    return Para;
}

paraCLfixedL SampleAlpha(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL, spatpara3 SpatPara, int keptIter, bool storePostPara) {
    //DatObj.CL must be 1 in this case (and alphaMethod = "sequential", IS = 1, SpCorInd = 0, spatApprox = TRUE)
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int L = DatObj.L;
    int h = DatObj.h;
    int alphaWsFiles = DatObj.alphaWsFiles;
    arma::mat EyeO(O, O, arma::fill::eye);
   
    arma::cube Z = ParaCL.Z;
    arma::cube Alpha = ParaCL.Alpha;

    arma::umat nnInd = SpatPara.nnInd;
    arma::mat Bs = SpatPara.Bs;
    arma::colvec Fs = SpatPara.Fs;
    arma::field<arma::mat> whichJs = SpatPara.whichJs;

    if (O == 1) {
        arma::mat KappaInvMat = Para.KappaInv;
        double KappaInv = KappaInvMat(0, 0);
        arma::vec Vs(M);
        for (int i = 0; i < M; i++) {
            double Vsi = 1 / Fs(i);
            if (i < M - 1) {
                arma::mat iAsNN = whichJs(i, 0);
                int iNumJ = size(iAsNN, 1);
                if (!(iNumJ == 1 && iAsNN(0, 0) == 0)) {
                    for (arma::uword nj = 0; nj < iNumJ; nj++) {
                        arma::colvec ijInfo = iAsNN.col(nj);
                        int j = ijInfo(0);
                        int ksi = ijInfo(1);
                        double Bsjksi = Bs(j, ksi);
                        Vsi += std::pow(Bsjksi, 2) / Fs(j);
                    }
                }
            }
            Vsi *= KappaInv;
            Vsi += 1;
            Vs(i) = 1 / Vsi;
        }
        int nnMaxNum;
        int nnMaxNumJ;
        for (arma::uword jj = 0; jj < K; jj++) {
            arma::mat AlphaJ = Alpha.slice(jj);
            arma::mat ZJ = Z.slice(jj);
            for (arma::uword lj = 0; lj < L - 1; lj++) {
                arma::colvec AlphaJlj = arma::trans(AlphaJ.row(lj));// of length M
                arma::colvec ZJlj = arma::trans(ZJ.row(lj));// of length M
                for (int i = 0; i < M; i++) {
                    double muJljsi = ZJlj(i);
                    if (i > 0) {
                        if (i < h) nnMaxNum = i - 1;
                        else nnMaxNum = h - 1;
                        arma::mat Bsi = Bs(arma::span(i, i), arma::span(0, nnMaxNum));
                        arma::uvec nni = nnInd(arma::span(i, i), arma::span(0, nnMaxNum)).t();
                        arma::colvec AlphaJljNsi = AlphaJlj(nni);
                        muJljsi += KappaInv / Fs(i) * arma::as_scalar(Bsi * AlphaJljNsi);
                    }
                    if (i < M - 1) {
                        arma::mat iAsNN = whichJs(i, 0);
                        int iNumJ = size(iAsNN, 1);
                        if (!(iNumJ == 1 && iAsNN(0, 0) == 0)) {
                            for (arma::uword nj = 0; nj < iNumJ; nj++) {
                                arma::colvec ijInfo = iAsNN.col(nj);
                                int j = ijInfo(0);
                                if (j < h) nnMaxNumJ = j - 1;
                                else nnMaxNumJ = h - 1;
                                int ksi = ijInfo(1);
                                double AlphaJljsj = AlphaJlj(j);
                                arma::rowvec Bsj = Bs(arma::span(j, j), arma::span(0, nnMaxNumJ));
                                double Bsjksi = Bsj(ksi);
                                arma::uvec nnj = nnInd(arma::span(j, j), arma::span(0, nnMaxNumJ)).t();
                                arma::colvec AlphaJljNsj = AlphaJlj(nnj);
                                AlphaJljNsj(ksi) = 0;
                                Bsj(ksi) = 0;
                                muJljsi += (Bsjksi / Fs(j) * KappaInv) * (AlphaJljsj - arma::as_scalar(Bsj * AlphaJljNsj));
                            }
                        }
                    }
                    double Vsi = Vs(i);
                    double AlphaJljsiNew = arma::as_scalar(rnormRcpp(1, Vsi * muJljsi, sqrt(Vsi)));
                    AlphaJlj(i) = AlphaJljsiNew;
                }
                AlphaJ.row(lj) = arma::trans(AlphaJlj); 
            }
            Alpha.slice(jj) = AlphaJ;
        }
    }
    else {
        arma::mat KappaInv = Para.KappaInv;
        arma::cube Vs(O, O, M);
        arma::cube cholVs(O, O, M);
        for (int i = 0; i < M; i++) {
            arma::mat Vsi(O, O, arma::fill::eye);
            double VsiSca = 1 / Fs(i);
            if (i < M - 1) {
                arma::mat iAsNN = whichJs(i, 0);
                int iNumJ = size(iAsNN, 1);
                if (!(iNumJ == 1 && iAsNN(0, 0) == 0)) {
                    for (arma::uword nj = 0; nj < iNumJ; nj++) {
                        arma::colvec ijInfo = iAsNN.col(nj);
                        int j = ijInfo(0);
                        int ksi = ijInfo(1);
                        double Bsjksi = Bs(j, ksi);
                        VsiSca += std::pow(Bsjksi, 2) / Fs(j);
                    }
                }
            }
            Vsi += VsiSca * KappaInv;
            Vsi = CholInv(Vsi);
            arma::mat cholVsi;
            try {
                cholVsi = arma::chol(Vsi);
            }
            catch (...) {
                cholVsi = getCholRobust(Vsi);
            }
            Vs.slice(i) = Vsi;
            cholVs.slice(i) = cholVsi;
        }
        int nnMaxNum;
        int nnMaxNumJ;
        for (arma::uword jj = 0; jj < K; jj++) {
            arma::mat AlphaJ = Alpha.slice(jj);
            arma::mat ZJ = Z.slice(jj);
            for (arma::uword lj = 0; lj < L - 1; lj++) {
                arma::mat ZJLMat = arma::reshape(ZJ.row(lj), O, M);
                arma::mat AlphaJLMat = arma::reshape(AlphaJ.row(lj), O, M);
                for (int i = 0; i < M; i++) {
                    arma::colvec muJLsi = ZJLMat.col(i);
                    if (i > 0) {
                        if (i < h) nnMaxNum = i - 1;
                        else nnMaxNum = h - 1;
                        arma::mat Bsi = Bs(arma::span(i, i), arma::span(0, nnMaxNum));
                        arma::uvec nni = nnInd(arma::span(i, i), arma::span(0, nnMaxNum)).t();
                        arma::mat AlphaJLNsi = arma::reshape(AlphaJLMat.cols(nni), (O * (nnMaxNum + 1)), 1);
                        muJLsi += arma::kron((1 / Fs(i)) * Bsi, KappaInv) * AlphaJLNsi;
                    }
                    if (i < M - 1) {
                        arma::mat iAsNN = whichJs(i, 0);
                        int iNumJ = size(iAsNN, 1);
                        if (!(iNumJ == 1 && iAsNN(0, 0) == 0)) {
                            for (arma::uword nj = 0; nj < iNumJ; nj++) {
                                arma::colvec ijInfo = iAsNN.col(nj);
                                int j = ijInfo(0);
                                if (j < h) nnMaxNumJ = j - 1;
                                else nnMaxNumJ = h - 1;
                                int ksi = ijInfo(1);
                                arma::colvec AlphaJLsj = AlphaJLMat.col(j);
                                arma::rowvec Bsj = Bs(arma::span(j, j), arma::span(0, nnMaxNumJ));
                                double Bsjksi = Bsj(ksi);
                                arma::uvec nnj = nnInd(arma::span(j, j), arma::span(0, nnMaxNumJ)).t();
                                arma::mat AlphaJLNsjMat = AlphaJLMat.cols(nnj);
                                AlphaJLNsjMat.col(ksi) = arma::colvec(O, arma::fill::zeros);
                                arma::mat AlphaJLNsj = arma::reshape(AlphaJLNsjMat, (O * (nnMaxNumJ + 1)), 1);
                                Bsj(ksi) = 0;
                                muJLsi += (Bsjksi * (1 / Fs(j)) * KappaInv) * (AlphaJLsj - arma::kron(Bsj, EyeO) * AlphaJLNsj);
                                //arma::kron(Bsj, EyeO) can be treated as arma::sp_mat as well but probably no need as O is very small and often equals 1
                            }
                        }
                    }
                    arma::mat Vsi = Vs.slice(i);
                    arma::mat cholVsi = cholVs.slice(i);
                    AlphaJLMat.col(i) = rmvnormRcppNew(1, Vsi * muJLsi, cholVsi);
                }
                AlphaJ.row(lj) = arma::reshape(AlphaJLMat, 1, M * O);
            }
            Alpha.slice(jj) = AlphaJ;
        }
    }
          
    arma::cube logWeights = GetLogWeightsFixedL(Alpha, K, M, L, O);
    ParaCL.Alpha = Alpha;
    ParaCL.logWeights = logWeights;
    if (alphaWsFiles == 1 && storePostPara == true) {
        if (DatObj.spatPred == 1) {
            //std::string filename = "fixedLalphaIter" + to_string(keptIter) + ".txt";
            Alpha.save("fixedLalphaKeptIter" + std::__cxx11::to_string(keptIter) + ".txt", arma::arma_ascii);
        }
        if (DatObj.storeW == 1) {
            logWeights.save("fixedLlogweightsKeptIter" + std::__cxx11::to_string(keptIter) + ".txt", arma::arma_ascii);
        }
    }
    if (DatObj.storeW == 1 && storePostPara == true) {
        arma::cube Weights = GetWeightsFixedL(Alpha, K, M, L, O);
        if (alphaWsFiles == 1) {
            Weights.save("fixedLweightsKeptIter" + std::__cxx11::to_string(keptIter) + ".txt", arma::arma_ascii);
        }
        else { // if alphaWsFiles == 0
            ParaCL.Weights = Weights;
        }
    }
    return ParaCL;

}



//Function to sample zjl(s_i)'s using a Gibbs sampler step---------------------------------------------------------------
paraCLfixedL SampleZ(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL) {
  
  //Set data objects
  int K = DatObj.K;
  int M = DatObj.M;
  int O = DatObj.O;
  int L = DatObj.L;
  
  //Set parameter objects
  arma::cube Alpha = ParaCL.Alpha;
  arma::umat Xi = ParaCL.Xi;
  arma::cube Z = ParaCL.Z;
  
  //Declarations
  arma::uword Index1;
  arma::uword Index2;
  
  for (arma::uword j = 0; j < K; j++) {  
      arma::mat AlphaJ = Alpha.slice(j);
      arma::mat ZJ(L - 1, M * O);
      for (arma::uword i = 0; i < M; i++) {
          for (arma::uword o = 0; o < O; o++) {
              Index1 = i + M * o;
              Index2 = o + O * i;
              arma::uword XiOIJ = Xi(Index1, j);
              for (arma::uword l = 0; l < L - 1; l++) {
                  if (XiOIJ > l) ZJ(l, Index2) = rtnormRcppMSM(AlphaJ(l, Index2), 1, -arma::datum::inf, 0);
                  else if (XiOIJ == l) ZJ(l, Index2) = rtnormRcppMSM(AlphaJ(l, Index2), 1, 0, arma::datum::inf);
                  else ZJ(l, Index2) = arma::as_scalar(rnormRcpp(1, AlphaJ(l, Index2), 1));
              }
          }
      }
      Z.slice(j) = ZJ;   
  }
  
  //Update parameters object
  ParaCL.Z = Z;
  return ParaCL;
  
}



//Function to sample xi's using a Gibbs sampler step---------------------------------------------------------------
std::pair<paraFixedL, paraCLfixedL> SampleXi(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL) {
    //Set data objects
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int L = DatObj.L;
    int Nu = DatObj.Nu;
    arma::Col<int> SeqL = DatObj.SeqL;
    arma::mat YStarWide = DatObj.YStarWide;
    //Set parameter objects
    arma::umat Xi = ParaCL.Xi;
    arma::cube logWeights = ParaCL.logWeights;
    arma::mat Lambda = Para.Lambda;
    arma::mat BigPhi = Para.BigPhi;
    arma::cube Cov = Para.Cov;
    arma::mat Theta = ParaCL.Theta;
    arma::colvec Eta = Para.Eta;
    arma::mat Upsilon = Para.Upsilon;
    arma::colvec XBeta = Para.XBeta;
    arma::mat XBetaMat = arma::reshape(XBeta, M * O, Nu);
    //Declarations
    arma::uword Index;
    for (arma::uword j = 0; j < K; j++) {
        arma::mat logWeightsJ = logWeights.slice(j);
        arma::colvec ThetaJ = Theta.col(j);
        for (arma::uword o = 0; o < O; o++) {
            arma::mat CovO = Cov(arma::span::all, arma::span(o, o), arma::span::all);
            for (arma::uword i = 0; i < M; i++) {
                Index = i + M * o;
                arma::colvec logWeightsOIJ = logWeightsJ.col(Index);
                arma::rowvec CovOI = CovO.row(i);
                arma::rowvec LambdaOI = Lambda.row(Index);
                arma::vec logProbsRaw(L);
                for (arma::uword l = 0; l < L; l++) {
                    //Obtain the un-normalized (raw) probabilities on the log scale
                    LambdaOI(j) = ThetaJ(l);
                    arma::rowvec Resid = YStarWide.row(Index) - XBetaMat.row(Index) - LambdaOI * BigPhi;
                    Resid = Resid % (1 / arma::sqrt(CovOI));
                    double ResidQ = arma::as_scalar(Resid * arma::trans(Resid));
                    double Likelihood = -0.5 * ResidQ;
                    logProbsRaw(l) = logWeightsOIJ(l) + Likelihood;
                }
                //Use log sum exponential trick to get normalized probabilities
                double Max = arma::max(logProbsRaw);
                double Delta = Max + log(arma::sum(arma::exp(logProbsRaw - Max)));
                arma::vec ProbsOIJ = arma::exp(logProbsRaw - Delta);
                //Sample a new label
                arma::uword XiOIJ = arma::as_scalar(sampleRcpp(SeqL, 1, true, ProbsOIJ)); 
                Xi(Index, j) = XiOIJ;
                //Update Lambda
                Lambda(Index, j) = Theta(XiOIJ, j);
            }
        }
    }
    //Update parameters object
    ParaCL.Xi = Xi;
    Para.Lambda = Lambda;
    return std::pair<paraFixedL, paraCLfixedL>(Para, ParaCL);
}



//Function to sample theta_jl's using a Gibbs sampler step---------------------------------------------------------------
std::pair<paraFixedL, paraCLfixedL> SampleTheta(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL) {
    //Set data objects
    int K = DatObj.K;
    int L = DatObj.L;
    int M = DatObj.M;
    int O = DatObj.O;
    int Nu = DatObj.Nu;
    arma::mat YStarWide = DatObj.YStarWide;
    arma::mat EyeNu = DatObj.EyeNu;
    //Set parameter objects
    arma::mat BigPhi = Para.BigPhi;
    arma::umat Xi = ParaCL.Xi;
    arma::mat Lambda = Para.Lambda;
    arma::cube Cov = Para.Cov;
    arma::mat CovMat = arma::reshape(arma::vectorise(Cov), M * O, Nu);
    arma::colvec Tau = ParaCL.Tau;
    arma::mat Theta = ParaCL.Theta;
    arma::colvec Eta = Para.Eta;
    arma::mat Upsilon = Para.Upsilon;
    arma::colvec XBeta = Para.XBeta;
    arma::mat XBetaMat = arma::reshape(XBeta, M * O, Nu);
    for (arma::uword j = 0; j < K; j++) {
        arma::colvec EtaJ = arma::trans(BigPhi.row(j));
        arma::uvec XiJ = Xi.col(j);
        double TauJ = arma::as_scalar(Tau(j));
        arma::mat LambdaMinusJ = Lambda, BigPhiMinusJ = BigPhi;
        LambdaMinusJ.shed_col(j);
        BigPhiMinusJ.shed_row(j);
        for (arma::uword l = 0; l < L; l++) {
            arma::uvec WhichJL = find(XiJ == l);
            int NJL = WhichJL.size();
            if (NJL == 0) { Theta(l, j) = arma::as_scalar(rnormRcpp(1, 0, sqrt(1 / TauJ))); }
            else {
                arma::mat CovInvL = 1 / CovMat.rows(WhichJL);
                arma::mat YJL = YStarWide.rows(WhichJL);
                arma::mat LambdaJL = LambdaMinusJ.rows(WhichJL);
                arma::mat XBetaComp = XBetaMat.rows(WhichJL);
                double ResidsJL = arma::as_scalar(arma::sum((YJL - XBetaComp - LambdaJL * BigPhiMinusJ) % CovInvL, 0) * EtaJ);
                double VarThetaJL = arma::as_scalar(1 / (arma::sum(CovInvL, 0) * (EtaJ % EtaJ) + TauJ));
                double MeanThetaJL = VarThetaJL * ResidsJL;
                double ThetaJL = arma::as_scalar(rnormRcpp(1, MeanThetaJL, sqrt(VarThetaJL)));
                Theta(l, j) = ThetaJL;
                arma::colvec LambdaJ = Lambda.col(j);
                arma::vec ThetaJLVec(1);
                ThetaJLVec(0) = ThetaJL;
                LambdaJ(WhichJL) = arma::repmat(ThetaJLVec, NJL, 1);
                Lambda.col(j) = LambdaJ;
            }            
        }
    }
    //Final updates
    arma::colvec Mean = arma::kron(EyeNu, Lambda) * Eta + XBeta;
    //Update parameters object
    ParaCL.Theta = Theta;
    Para.Lambda = Lambda;
    Para.Mean = Mean;
    return std::pair<paraFixedL, paraCLfixedL>(Para, ParaCL);
}


==> spatempBFA/src/MCMC_SamplersVaryLjs.cpp <==
#define ARMA_DONT_PRINT_ERRORS //So the cholesky warning is suppressed
#include <RcppArmadillo.h>
#include "MCMC_bfaSpatemp.h"

//Function to sample latent polya-gamma process using Gibbs sampling step------------------------------------------------
arma::mat SampleOmega(int f, datobjVaryLj DatObj, paraVaryLj Para) {
  
  //Set data objects
  int M = DatObj.M;
  int Nu = DatObj.Nu;
  int N = DatObj.N;
  int O = DatObj.O;
  arma::mat TrialsMat = DatObj.Trials(arma::span::all, arma::span(f, f), arma::span::all);
  
  //Set parameters
  arma::colvec Mean = Para.Mean;
  
  //Moments
  arma::cube MeanOut(N, 1, 1);
  MeanOut(arma::span::all, arma::span(0, 0), arma::span(0, 0)) = Mean;
  MeanOut = arma::reshape(MeanOut, M, O, Nu);
  arma::mat MeanMat = MeanOut(arma::span::all, arma::span(f, f), arma::span::all);

  //Sample latent Variable from full conditional
  arma::mat omega = arma::reshape(pgRcpp(arma::vectorise(TrialsMat), arma::vectorise(MeanMat)), M, Nu);
  return omega;
  
}



//Function to sample latent probit process using Gibbs sampling step------------------------------------------------
datobjVaryLj SampleUpper(datobjVaryLj DatObj, paraVaryLj Para, dataug DatAug) {
  
  //Set data objects
  //Set data objects
  arma::colvec YStar = DatObj.YStar;
  
  //Set parameters
  arma::colvec Mean = Para.Mean;
  arma::cube Cov = Para.Cov;
  
  //Set data augmentation objects
  arma::uvec WhichAbove = DatAug.WhichAbove;
  int NAbove = DatAug.NAbove;
  
  //Moments
  arma::colvec Mu = Mean(WhichAbove);
  arma::colvec SDFull = arma::sqrt(arma::vectorise(Cov));
  arma::colvec SD = SDFull(WhichAbove);
  
  //Sample latent Variable from full conditional
  for (arma::uword i = 0; i < NAbove; i++) {
    double Temp = rtnormRcpp(Mu(i), SD(i), false, 0);
    if (!arma::is_finite(Temp)) Temp = rtnormRcppMSM(Mu(i), SD(i), 0, arma::datum::inf);
    if (!arma::is_finite(Temp)) Rcpp::stop("infinte value sampled in Probit sampling step. Most likely cause for this error is that the data being used is inappropriate (i.e., too far from zero) for a Probit model. Consider scaling towards zero and re-running.");
    YStar(WhichAbove(i)) = Temp;
  }
  DatObj.YStar = YStar;
  return DatObj;
  
}



//Function to sample latent tobit|probit process using Gibbs sampling step------------------------------------------------
datobjVaryLj SampleLower(datobjVaryLj DatObj, paraVaryLj Para, dataug DatAug) {
  
  //Set data objects
  arma::colvec YStar = DatObj.YStar;
  
  //Set parameters
  arma::colvec Mean = Para.Mean;
  arma::cube Cov = Para.Cov;
  
  //Set data augmentation objects
  int NBelow = DatAug.NBelow;
  arma::uvec WhichBelow = DatAug.WhichBelow;
  
  //Moments
  arma::colvec Mu = Mean(WhichBelow);
  arma::colvec SDFull = arma::sqrt(arma::vectorise(Cov));
  arma::colvec SD = SDFull(WhichBelow);
  
  //Sample latent Variable from full conditional
  for (arma::uword i = 0; i < NBelow; i++) {
    double Temp = rtnormRcpp(Mu(i), SD(i), true, 0);
    if (!arma::is_finite(Temp)) Temp = rtnormRcppMSM(Mu(i), SD(i), -arma::datum::inf, 0);
    if (!arma::is_finite(Temp)) Rcpp::stop("infinte value sampled in Tobit/Probit sampling step. Most likely cause for this error is that the data being used is inappropriate (i.e., too far from zero) for a Tobit model. Consider scaling towards zero and re-running.");
    YStar(WhichBelow(i)) = Temp;
  }
  DatObj.YStar = YStar;
  return DatObj;
  
}



//Function to sample latent process from its full conditional------------------------------------------------------
std::pair<datobjVaryLj, paraVaryLj> SampleY(datobjVaryLj DatObj, paraVaryLj Para, dataug DatAug) {//called when if (any(FamilyInd != 0))
  
  //Set data objects
  arma::Col<int> FamilyInd = DatObj.FamilyInd;
  int N = DatObj.N;
  int M = DatObj.M;
  int O = DatObj.O;
  int Nu = DatObj.Nu;
  arma::cube Chi = DatObj.Chi;
  
  //Set parameter objects
  arma::cube Cov = Para.Cov;
  
  //Begin by updating all Tobit/Probit latent variables
  if (DatAug.NBelow > 0) DatObj = SampleLower(DatObj, Para, DatAug); //Tobit|Probit
  if (DatAug.NAbove > 0) DatObj = SampleUpper(DatObj, Para, DatAug); //Probit
  
  if (any(FamilyInd == 3)) {
    arma::colvec YStar = DatObj.YStar;
    //Update Polya-Gamma latent variables
    arma::cube YStarOut(N, 1, 1);
    YStarOut(arma::span::all, arma::span(0, 0), arma::span(0, 0)) = YStar;
    YStarOut = arma::reshape(YStarOut, M, O, Nu);
  
    //Loop over latent dimensions
    for (arma::uword f = 0; f < O; f++) {
  
      //Observation specifics
      int FamInd = FamilyInd(f);
  
      //Polya-Gamma latent process updates
      if (FamInd == 3) {
        
        //Sample omega
        arma::mat chi = Chi(arma::span::all, arma::span(f, f), arma::span::all);
        arma::mat omega = SampleOmega(f, DatObj, Para); //M x Nu
        arma::mat omegaInv = arma::pow(omega, -1);
        
        //Update Polya-Gamma objects
        YStarOut(arma::span::all, arma::span(f, f), arma::span::all) = (chi % omegaInv);
        Cov(arma::span::all, arma::span(f, f), arma::span::all) = omegaInv;
  
      }
      
    //End loop over observation dimension
    }
    YStar = arma::vectorise(YStarOut);
    //Save output
    DatObj.YStar = YStar;
    Para.Cov = Cov;
  }
  
  DatObj.YStarWide = arma::reshape(DatObj.YStar, M * O, Nu);
  return std::pair<datobjVaryLj, paraVaryLj>(DatObj, Para);

}



//Function to sample sigma2(s_i) using a Gibbs sampler step---------------------------------------------------------------
paraVaryLj SampleSigma2(datobjVaryLj DatObj, paraVaryLj Para, hypara HyPara) {
  
  //Set data objects
  arma::Col<int> FamilyInd = DatObj.FamilyInd;
  int Nu = DatObj.Nu;
  int O = DatObj.O;
  int M = DatObj.M;
  int C = DatObj.C;
  arma::mat YStarWide = DatObj.YStarWide;
  
  //Set parameter objects
  arma::colvec Mean = Para.Mean;
  arma::mat MeanMat = arma::reshape(Mean, M * O, Nu);
  arma::mat Sigma2 = Para.Sigma2;
  arma::cube Cov = Para.Cov;

  //Set hyperparameter objects
  double A = HyPara.A;
  double B = HyPara.B;
  
  //Shape is constant over locations
  double Shape = A + 0.5 * Nu;
  
  //Declarations
  arma::uword Index;
  
  //Loop over observations
  arma::uvec NotCount = find(FamilyInd != 3);
  for (arma::uword c = 0; c < (O - C); c++) {
    
    //Set the observation 
    int o = NotCount(c);
    
    //Loop over locations
    for (arma::uword i = 0; i < M; i++) {
    
      //Location specific objects
      Index = i + M * o;
      arma::rowvec Diff = YStarWide.row(Index) - MeanMat.row(Index);
  
      //Calculate rate
      double Resids = arma::as_scalar(Diff * arma::trans(Diff));
    
      //Sample sigma2Io
      double Rate = B + 0.5 * Resids;
      Sigma2(i, c) = rigammaRcpp(Shape, Rate);
      
    //End loop over locations  
    }
    
    //Update covariance
    Cov(arma::span::all, arma::span(o, o), arma::span::all) = arma::repmat(Sigma2.col(c), 1, Nu);

  //End loop over observations 
  }
  
  //Update parameters object
  Para.Sigma2 = Sigma2;
  Para.Cov = Cov;
  return Para;
  
}



//Function to sample new value of psi using a Metropolis sampler step-----------------------------------------------
std::pair<paraVaryLj, metrobj> SamplePsi(datobjVaryLj DatObj, paraVaryLj Para, hypara HyPara, metrobj MetrObj) {
  //Set data objects
  arma::mat TimeDist = DatObj.TimeDist;
  int Nu = DatObj.Nu;
  int K = DatObj.K;
  int TempCorInd = DatObj.TempCorInd;
  int seasonPeriod = DatObj.seasonPeriod;
  arma::colvec ZeroKbyNu(K * Nu, arma::fill::zeros); 
  int ET = DatObj.ET;
  //Set parameter objects
  double Psi = Para.Psi;
  arma::mat RootiHPsi = Para.RootiHPsi;
  arma::mat RootiUpsilon = Para.RootiUpsilon;
  arma::colvec Eta = Para.Eta;
  //Set hyperparameter objects
  double APsi = HyPara.APsi;
  double BPsi = HyPara.BPsi;
  double Gamma = HyPara.Gamma;
  double Beta = HyPara.Beta;
  //Set metropolis objects
  double MetropPsi = sqrt(MetrObj.MetropPsi);
  double AcceptancePsi = MetrObj.AcceptancePsi;
  //Transform current state to real line
  double BigDelta = log((Psi - APsi) / (BPsi - Psi));
  
  double PsiProposal, BigDeltaProposal;
  arma::mat RootiHPsiProposal(Nu, Nu);
  arma::mat CholHPsiProposal(Nu, Nu), HPsiProposal(Nu, Nu);//only used when ET==1
  //double psi = Psi;//default AR(1), SAR(1)
  //if (TempCorInd == 0 || TempCorInd == 3) {psi = exp(-Psi);}// for "exponential" or "sexponential" temporal.structure
  if (ET == 1) {// when equalTimeDist = TRUE
    //Sample a new Proposal
    BigDeltaProposal = arma::as_scalar(rnormRcpp(1, BigDelta, MetropPsi));
    //Compute Phi Proposal
    PsiProposal = (BPsi * exp(BigDeltaProposal) + APsi) / (1 + exp(BigDeltaProposal));
    RootiHPsiProposal = getRootiH(Psi, Nu, TempCorInd, seasonPeriod);
  }
  else{//if ET == 0, i.e., when equalTimeDist = FALSE
    //Numerical fix for when the propopsal cholesky doesn't exist
    bool Cholesky = false;
    while (!Cholesky) {
      //Sample a new Proposal
      BigDeltaProposal = arma::as_scalar(rnormRcpp(1, BigDelta, MetropPsi));
      //Compute Phi Proposal
      PsiProposal = (BPsi * exp(BigDeltaProposal) + APsi) / (1 + exp(BigDeltaProposal));
      //Proposal temporal correlation
      HPsiProposal = getH(PsiProposal, TempCorInd, TimeDist, Nu, seasonPeriod);
      Cholesky = arma::chol(CholHPsiProposal, HPsiProposal); 
    }
    RootiHPsiProposal = arma::inv(arma::trimatu(CholHPsiProposal));
  }
  
  //Eta structure components
  arma::mat RootiEta = arma::kron(RootiHPsi, RootiUpsilon);
  arma::mat RootiEtaProposal = arma::kron(RootiHPsiProposal, RootiUpsilon);
  
  double Component1A = lndMvn(Eta, ZeroKbyNu, RootiEtaProposal);
  double Component1B = lndMvn(Eta, ZeroKbyNu, RootiEta);
  double Component1 = Component1A - Component1B; 
  //Prior component
  double Component2 = 0; //exponential
  if ((TempCorInd == 1) || ((TempCorInd == 2))) { //ar1 or sar1 transformed beta prior for psi
    double Component2A = (Gamma - 1) * log(1 + PsiProposal) + (Beta - 1) * log(1 - PsiProposal);
    double Component2B = (Gamma - 1) * log(1 + Psi) + (Beta - 1) * log(1 - Psi);
    Component2 = Component2A - Component2B;
  }
  double Component3A = BigDeltaProposal;
  double Component3B = BigDelta;
  double Component3 = Component3A - Component3B;
  double Component4 = 2 * log((1 + exp(BigDelta)) / (1 + exp(BigDeltaProposal)));
  //Compute log acceptance ratio
  double LogR = Component1 + Component2 + Component3 + Component4;
  
  //Metropolis update
  double RandU = randuRcpp();
  if (log(RandU) < LogR) {
    //Keep Count of Acceptances
    AcceptancePsi++;
    MetrObj.AcceptancePsi = AcceptancePsi;
    //Update parameters object
    Para.RootiHPsi = RootiHPsiProposal;
    Para.Psi = PsiProposal;
    if (ET == 1) {
      Para.HPsiInv = getInvH(Psi, Nu, TempCorInd, seasonPeriod);
    }
    else {//if ET == 0
      Para.HPsi = HPsiProposal;
      Para.HPsiInv = RootiHPsiProposal * arma::trans(RootiHPsiProposal);
    }
  }
  
  //Return output object
  return std::pair<paraVaryLj, metrobj>(Para, MetrObj);
}



//Function to sample Upsilon using a Gibbs sampler step-------------------------------------------------------------------
paraVaryLj SampleUpsilon(datobjVaryLj DatObj, paraVaryLj Para, hypara HyPara) {
  
  //Set data objects
  int Nu = DatObj.Nu;
  int K = DatObj.K;

  //Set parameters
  arma::mat BigPhi = Para.BigPhi;
  arma::mat HPsiInv = Para.HPsiInv;

  //Set hyperparameter objects
  double Zeta = HyPara.Zeta;
  arma::mat Omega = HyPara.Omega;
  
  //Compute SPhiPsi
  arma::mat SPhiPsi = BigPhi * HPsiInv * arma::trans(BigPhi);
  
  //Sample Upsilon
  double n = Zeta + Nu;
  arma::mat V = SPhiPsi + Omega;
  arma::mat Upsilon(K, K), UpsilonInv(K, K), RootiUpsilon(K, K);
  if (K > 1) {
    UpsilonInv = rwishRcpp(n, CholInv(V));
    Upsilon = CholInv(UpsilonInv);
    RootiUpsilon = GetRooti(Upsilon);
  } 
  else {
    Upsilon(0, 0) = rigammaRcpp(0.5 * n, 0.5 * arma::as_scalar(V));
    UpsilonInv = 1 / Upsilon;
    RootiUpsilon = arma::sqrt(UpsilonInv);
  }
  
  //Update parameters object
  Para.Upsilon = Upsilon;
  Para.UpsilonInv = UpsilonInv;
  Para.RootiUpsilon = RootiUpsilon;
  return Para;
}



//Function to sample beta using a Gibbs sampler step---------------------------------------------------------------
paraVaryLj SampleBeta(datobjVaryLj DatObj, paraVaryLj Para, hypara HyPara) {
  
  //Set data objects
  arma::mat EyeNu = DatObj.EyeNu;
  arma::mat YStarWide = DatObj.YStarWide;
  int Nu = DatObj.Nu;
  int P = DatObj.P;
  arma::mat X = DatObj.X;
  arma::Col<int> Indeces = DatObj.Indeces;
  
  //Set parameters
  arma::mat Lambda = Para.Lambda;
  //arma::mat Sigma2 = Para.Sigma2;
  arma::cube Cov = Para.Cov;
  arma::colvec Eta = Para.Eta;
  arma::mat BigPhi = Para.BigPhi;
  
  //Set hyperparameters
  arma::mat SigmaBetaInv = HyPara.SigmaBetaInv;
  arma::colvec SigmaBetaInvMuBeta = HyPara.SigmaBetaInvMuBeta;

  //Compute moments
  arma::mat Sum1(P, P, arma::fill::zeros);
  arma::colvec Sum2(P, arma::fill::zeros);
  for (arma::uword t = 0; t < Nu; t++) {
    arma::mat SigmaTInv = arma::diagmat(arma::vectorise(1 / Cov.slice(t)));
    arma::mat XT = X.rows(find(Indeces == t));
    arma::mat tXTSigmaTInv = arma::trans(XT) * SigmaTInv;
    Sum1 += tXTSigmaTInv * XT;
    Sum2 += tXTSigmaTInv * (YStarWide.col(t) - Lambda * BigPhi.col(t));
  }
  
  //Sample Beta
  arma::mat CovBeta = CholInv(Sum1 + SigmaBetaInv);
  arma::colvec MeanBeta = CovBeta * (Sum2 + SigmaBetaInvMuBeta);
  arma::colvec Beta = rmvnormRcpp(1, MeanBeta, CovBeta);
  
  //Update parameters dependent on delta
  arma::colvec XBeta = X * Beta;
  arma::colvec Mean = arma::kron(EyeNu, Lambda) * Eta + XBeta;

  //Update parameters object
  Para.Beta = Beta;
  Para.Mean = Mean;
  Para.XBeta = XBeta;
  return Para;
  
}



//Function to sample eta using a Gibbs sampler step---------------------------------------------------------------
paraVaryLj SampleEta(datobjVaryLj DatObj, paraVaryLj Para, hypara HyPara) {
  //Set data objects
  arma::mat EyeNu = DatObj.EyeNu;
  int K = DatObj.K;
  arma::mat EyeK(K, K, arma::fill::eye);
  arma::mat YStarWide = DatObj.YStarWide; 
  int Nu = DatObj.Nu;
  int M = DatObj.M;
  int O = DatObj.O;
  int ET = DatObj.ET;
  int TempCorInd = DatObj.TempCorInd;
  int seasonPeriod = DatObj.seasonPeriod;
  int IT = DatObj.IT;
      
  //Set parameters
  arma::mat BigPhi = Para.BigPhi;
  arma::mat Lambda = Para.Lambda;
  arma::cube Cov = Para.Cov;
  arma::mat UpsilonInv = Para.UpsilonInv;
  arma::colvec XBeta = Para.XBeta;
  arma::mat XBetaMat = arma::reshape(XBeta, M * O, Nu);
  
  if (IT == 0) {
      arma::mat CondPrecEta = UpsilonInv;
      arma::colvec EtaT(K);
      arma::mat SigmaInv = arma::diagmat(arma::vectorise(1 / Cov.slice(0)));
      arma::mat tLambdaSigmaInv = arma::trans(Lambda) * SigmaInv;
      arma::mat CovEtaT = CholInv(tLambdaSigmaInv * Lambda + CondPrecEta);
      arma::mat cholSigma;
      try {
          cholSigma = arma::chol(CovEtaT);
      }
      catch (...) {
          cholSigma = getCholRobust(CovEtaT);
      }
      //Loop over t
      for (arma::uword t = 0; t < Nu; t++) {
          //Sample EtaT
          arma::colvec MeanEtaT = CovEtaT * (tLambdaSigmaInv * (YStarWide.col(t) - XBetaMat.col(t)));
          EtaT = rmvnormRcppNew(1, MeanEtaT, cholSigma);
          BigPhi.col(t) = EtaT;
          //End loop over t
      }
  }
  else {// if IT==1
      if (ET == 1) {//if equalTimeDist = TRUE
          double Psi = Para.Psi;
          double psi = Psi;//default ar1 or sar 1
          if (TempCorInd == 0 || TempCorInd == 3) {//exponential or sexponential
              psi = exp(-Psi);
          }
          double HStarInv = (1 + std::pow(psi, 2)) / (1 - std::pow(psi, 2));
          //for t=2,3,...,(T-1); HStarInv = 1 / (1 - psi ^ 2) for t=1 and t=T (if no seasonality);
          //for t=d+1,d+2,...,(T-d); HStarInv = 1 / (1 - psi ^ 2) for t=1,...,d, and t=T-d+1,...,T (if with seasonality period = d);
          //in C++ we should minus 1 to the actual t
          arma::mat CondPrecEta = HStarInv * UpsilonInv;
          arma::colvec EtaT(K);
          arma::mat SigmaInv = arma::diagmat(arma::vectorise(1 / Cov.slice(0)));
          arma::mat tLambdaSigmaInv = arma::trans(Lambda) * SigmaInv;
          //Loop over t
          for (arma::uword t = 0; t < Nu; t++) {
              arma::mat BigPhiMinusT = BigPhi;
              BigPhiMinusT.shed_col(t);
              arma::rowvec HPlus((Nu - 1), arma::fill::zeros);
              if (TempCorInd == 0 || TempCorInd == 1) {//no seasonality
                  if (t == 0) {
                      HPlus(0) = psi;
                      HStarInv = 1 / (1 - std::pow(psi, 2));
                      CondPrecEta = HStarInv * UpsilonInv;
                  }
                  else if (t == (Nu - 1)) {
                      HPlus((Nu - 2)) = psi;
                      HStarInv = 1 / (1 - std::pow(psi, 2));
                      CondPrecEta = HStarInv * UpsilonInv;
                  }
                  else {
                      HPlus(t) = psi / (1 + std::pow(psi, 2));
                      HPlus(t - 1) = HPlus(t);
                  }
              }
              else if (TempCorInd == 2 || TempCorInd == 3) {//with seasonality
                  if (t < seasonPeriod) {
                      HStarInv = 1 / (1 - std::pow(psi, 2));
                      CondPrecEta = HStarInv * UpsilonInv;
                      HPlus(seasonPeriod + t - 1) = psi;
                  }
                  else if (t >= (Nu - seasonPeriod)) {
                      HStarInv = 1 / (1 - std::pow(psi, 2));
                      CondPrecEta = HStarInv * UpsilonInv;
                      HPlus((t - seasonPeriod)) = psi;
                  }
                  else {
                      HPlus(t - seasonPeriod) = psi / (1 + std::pow(psi, 2));
                      HPlus(t + seasonPeriod - 1) = HPlus(t - seasonPeriod);
                  }
              }

              arma::colvec CondMuEta = arma::kron(HPlus, EyeK) * arma::vectorise(BigPhiMinusT);
              //Sample EtaT
              arma::mat CovEtaT = CholInv(tLambdaSigmaInv * Lambda + CondPrecEta);
              arma::colvec MeanEtaT = CovEtaT * (tLambdaSigmaInv * (YStarWide.col(t) - XBetaMat.col(t)) + CondPrecEta * CondMuEta);
              EtaT = rmvnormRcpp(1, MeanEtaT, CovEtaT);
              BigPhi.col(t) = EtaT;
              //End loop over t
          }
      }
      else if (ET == 0) {//if ET = 0, i.e., if equalTimeDist = FALSE
        //Declarations
          arma::mat HPsi = Para.HPsi;
          arma::vec SeqNu = arma::linspace<arma::vec>(0, Nu - 1, Nu);
          arma::uvec IndecesT(1), IndecesMinusT(Nu - 1);
          arma::colvec EtaT(K);
          arma::mat SigmaInv = arma::diagmat(arma::vectorise(1 / Cov.slice(0)));
          arma::mat tLambdaSigmaInv = arma::trans(Lambda) * SigmaInv;
          //Loop over t
          for (arma::uword t = 0; t < Nu; t++) {
              //Conditional moments
              IndecesMinusT = find(SeqNu != t);
              IndecesT(0) = t;
              arma::mat BigPhiMinusT = BigPhi;
              BigPhiMinusT.shed_col(t);
              arma::rowvec HPlus = HPsi(IndecesT, IndecesMinusT) * CholInv(HPsi(IndecesMinusT, IndecesMinusT));
              double HStarInv = 1 / (arma::as_scalar(HPsi(IndecesT, IndecesT) - HPlus * HPsi(IndecesMinusT, IndecesT)));
              arma::colvec CondMuEta = arma::kron(HPlus, EyeK) * arma::vectorise(BigPhiMinusT);
              arma::mat CondPrecEta = HStarInv * UpsilonInv;
              //Sample EtaT
              arma::mat CovEtaT = CholInv(tLambdaSigmaInv * Lambda + CondPrecEta);
              arma::colvec MeanEtaT = CovEtaT * (tLambdaSigmaInv * (YStarWide.col(t) - XBetaMat.col(t)) + CondPrecEta * CondMuEta);
              EtaT = rmvnormRcpp(1, MeanEtaT, CovEtaT);
              BigPhi.col(t) = EtaT;
              //End loop over visits
          }
      }
  }
  
  //Update parameters dependent on eta
  arma::colvec Eta = arma::vectorise(BigPhi);  
  //Update parameters object
  Para.Eta = Eta;
  Para.BigPhi = BigPhi;
  Para.Mean = arma::kron(EyeNu, Lambda) * Eta + XBeta;
  return Para;
}



//Function to sample delta using a Gibbs sampler step---------------------------------------------------------------
paraVaryLj SampleDelta(datobjVaryLj DatObj, paraVaryLj Para, hypara HyPara, listParaVaryLj ListPara) {  
    //Set data objects
    int K = DatObj.K;
    int GS = DatObj.GS;
    //Set parameter objects
    arma::field<arma::vec> Theta = ListPara.Theta;
    arma::colvec Delta = Para.Delta;
    arma::colvec LjVec = Para.LjVec;
    //Set hyperparameter objects
    double A1 = HyPara.A1;
    double A2 = HyPara.A2;
    //Gamma shrinkage prior
    if (GS == 1) {
        double AH;
        for (arma::uword h = 0; h < K; h++) {
            arma::colvec DeltaMinusH = Delta;
            DeltaMinusH(h) = 1;
            if (h == 0) AH = A1;
            else if (h > 0) AH = A2;
            double Resids = 0;
            for (arma::uword j = h; j < K; j++) {
                arma::colvec ThetaJ = Theta(j);
                double tThetaTheta = arma::as_scalar(arma::trans(ThetaJ) * ThetaJ);
                Resids += tThetaTheta * arma::prod(DeltaMinusH(arma::span(0, j)));
            }
            double Shape = AH;
            Shape += 0.5 * arma::sum(LjVec(arma::span(h, K - 1)));
            double Rate = 1 + 0.5 * Resids;
            Delta(h) = rgammaRcpp(Shape, Rate);
        }
    }
    //NO Gamma shrinkage prior
    else {
        for (arma::uword j = 0; j < K; j++) {
            int Lj = LjVec(j);
            arma::colvec ThetaJ = Theta(j);
            double tThetaTheta = arma::as_scalar(arma::trans(ThetaJ) * ThetaJ);          
            double Shape = A1 + 0.5 * Lj; 
            double Rate = A2 + 0.5 * tThetaTheta;
            Delta(j) = rgammaRcpp(Shape, Rate);
        }
    }
    //Update parameters object
    Para.Delta = Delta;
    if (GS == 1) { Para.Tau = arma::cumprod(Delta); }
    else { Para.Tau = Delta; } //if (GS == 0) 
    return Para; 
}



//Functions to sample new value of rho using a Metropolis sampler step-----------------------------------------------
std::pair<spatpara1VaryLj, metrobj> SampleRho(datobjVaryLj DatObj, paraVaryLj Para, spatpara1VaryLj SpatPara, hypara HyPara, metrobj MetrObj, listParaVaryLj ListPara) {
    int SpCorInd = DatObj.SpCorInd;
    if (SpCorInd == 0) {//spatial.structure = "continuous"
        //Set data objects
        int M = DatObj.M;
        int O = DatObj.O;
        arma::mat SpDist = DatObj.SpDist;
        int K = DatObj.K;
        arma::colvec ZeroOM(O * M, arma::fill::zeros);
        //Set parameter objects
        double Rho = SpatPara.Rho;
        arma::mat RootiKappa = Para.RootiKappa;
        arma::mat RootiSpCov = SpatPara.RootiSpCov;
        arma::colvec LjVec = Para.LjVec;
        arma::field<arma::mat> Alpha = ListPara.Alpha;

        //Set hyperparameter objects
        double ARho = HyPara.ARho;
        double BRho = HyPara.BRho;
        //Set metropolis objects
        double MetropRho = sqrt(MetrObj.MetropRho);
        double AcceptanceRho = MetrObj.AcceptanceRho;
        //Transform current state to real line
        double BigDelta = log((Rho - ARho) / (BRho - Rho));

        //Numerical fix for when the propopsal cholesky doesn't exist
        double RhoProposal, BigDeltaProposal;
        arma::mat CholSpCovProposal(M, M), SpCovProposal(M, M);
        bool Cholesky = false;
        while (!Cholesky) {
            //Sample a new Proposal
            BigDeltaProposal = arma::as_scalar(rnormRcpp(1, BigDelta, MetropRho));
            //Compute Phi Proposal
            RhoProposal = (BRho * exp(BigDeltaProposal) + ARho) / (1 + exp(BigDeltaProposal));
            //Proposal spatial correlation
            SpCovProposal = SpEXP(RhoProposal, SpDist);
            Cholesky = arma::chol(CholSpCovProposal, SpCovProposal);
        }
        arma::mat RootiSpCovProposal = arma::inv(arma::trimatu(CholSpCovProposal));

        //Alpha structure components
        double Component1A = 0, Component1B = 0;
        arma::mat RootiAlpha, RootiAlphaProposal;
        RootiAlpha = arma::kron(RootiSpCov, RootiKappa);
        RootiAlphaProposal = arma::kron(RootiSpCovProposal, RootiKappa);
   
        //Loop over columns of j
        for (arma::uword j = 0; j < K; j++) {
            //Objects that depend on j
            int Lj = LjVec(j);
            if (Lj > 1) {
                arma::mat AlphaJ = Alpha(j);
                //Loop over mixture components
                for (arma::uword l = 0; l < Lj - 1; l++) {
                    arma::colvec AlphaJL = AlphaJ.row(l).t();
                    Component1A += lndMvn(AlphaJL, ZeroOM, RootiAlphaProposal);
                    Component1B += lndMvn(AlphaJL, ZeroOM, RootiAlpha);
                }
            }           
        }

        double Component1 = Component1A - Component1B;
        double Component2A = BigDeltaProposal;
        double Component2B = BigDelta;
        double Component2 = Component2A - Component2B;
        double Component3 = 2 * log((1 + exp(BigDelta)) / (1 + exp(BigDeltaProposal)));
        //Compute log acceptance ratio
        double LogR = Component1 + Component2 + Component3;

        //Metropolis update
        double RandU = randuRcpp();
        if (log(RandU) < LogR) {
            //Keep Count of Acceptances
            AcceptanceRho++;
            MetrObj.AcceptanceRho = AcceptanceRho;
            //Update parameters object
            SpatPara.Rho = RhoProposal;
            SpatPara.RootiSpCov = RootiSpCovProposal;
            SpatPara.SpCovInv = RootiSpCovProposal * arma::trans(RootiSpCovProposal);
        }
    }
    else { //when SpCorInd == 1, i.e., spatial.structure = "discrete"
        //Set data objects
        int M = DatObj.M;
        int O = DatObj.O;
        arma::mat SpDist = DatObj.SpDist;
        int K = DatObj.K;
        arma::colvec ZeroOM(O * M, arma::fill::zeros); 
        //Set parameter objects
        double Rho = SpatPara.Rho;
        arma::mat KappaInv = Para.KappaInv;
        arma::mat RootiKappa = arma::trans(arma::chol(KappaInv)); //transpose of the cholesky factor of KappaInv instead; not the real rooti but corresponds to RootiSpCov here
        arma::mat RootiSpCov = SpatPara.RootiSpCov; //transpose of the cholesky factor of SpCovInv instead; not the real rooti but works here too
        arma::colvec LjVec = Para.LjVec;
        arma::field<arma::mat> Alpha = ListPara.Alpha;
        arma::colvec DwVec = SpatPara.DwVec;
        arma::mat Dw = arma::diagmat(DwVec);

        //Set hyperparameter objects
        double ARho = HyPara.ARho;
        double BRho = HyPara.BRho;
        //Set metropolis objects
        double MetropRho = sqrt(MetrObj.MetropRho);
        double AcceptanceRho = MetrObj.AcceptanceRho;
        //Transform current state to real line
        double BigDelta = log((Rho - ARho) / (BRho - Rho));

        //Numerical fix for when the propopsal cholesky doesn't exist
        double RhoProposal, BigDeltaProposal;
        arma::mat RootiSpCovProposal(M, M), SpCovInvProposal(M, M);
        bool Cholesky = false;
        while (!Cholesky) {
            //Sample a new Proposal
            BigDeltaProposal = arma::as_scalar(rnormRcpp(1, BigDelta, MetropRho));
            //Compute Phi Proposal
            RhoProposal = (BRho * exp(BigDeltaProposal) + ARho) / (1 + exp(BigDeltaProposal));
            //Proposal spatial correlation
            SpCovInvProposal = Dw - RhoProposal * SpDist;
            Cholesky = arma::chol(RootiSpCovProposal, SpCovInvProposal);
        }
        RootiSpCovProposal = arma::trans(RootiSpCovProposal);

        //Alpha structure components
        double Component1A = 0, Component1B = 0;
        arma::mat RootiAlpha, RootiAlphaProposal;
        RootiAlpha = arma::kron(RootiSpCov, RootiKappa);
        RootiAlphaProposal = arma::kron(RootiSpCovProposal, RootiKappa);

        //Loop over columns of j
        for (arma::uword j = 0; j < K; j++) {
            //Objects that depend on j
            int Lj = LjVec(j);
            if (Lj > 1) {
                arma::mat AlphaJ = Alpha(j);
                //Loop over mixture components
                for (arma::uword l = 0; l < Lj - 1; l++) {
                    arma::colvec AlphaJL = AlphaJ.row(l).t();
                    Component1A += lndMvn(AlphaJL, ZeroOM, RootiAlphaProposal);
                    Component1B += lndMvn(AlphaJL, ZeroOM, RootiAlpha);
                }
            }           
        }

        double Component1 = Component1A - Component1B;
        double Component2A = BigDeltaProposal;
        double Component2B = BigDelta;
        double Component2 = Component2A - Component2B;
        double Component3 = 2 * log((1 + exp(BigDelta)) / (1 + exp(BigDeltaProposal)));
        //Compute log acceptance ratio
        double LogR = Component1 + Component2 + Component3;

        //Metropolis update
        double RandU = randuRcpp();
        if (log(RandU) < LogR) {
            //Keep Count of Acceptances
            AcceptanceRho++;
            MetrObj.AcceptanceRho = AcceptanceRho;
            //Update parameters object
            SpatPara.Rho = RhoProposal;
            SpatPara.RootiSpCov = RootiSpCovProposal;
            SpatPara.SpCovInv = SpCovInvProposal;
        }
    }
    //Return output object
    return std::pair<spatpara1VaryLj, metrobj>(SpatPara, MetrObj);
}

std::pair<spatpara2VaryLj, metrobj> SampleRho(datobjVaryLj DatObj, paraVaryLj Para, spatpara2VaryLj SpatPara, hypara HyPara, metrobj MetrObj, listParaVaryLj ListPara) {//when IS == 1 && SpCorInd == 0 && DatObj.SA == 1
    //Set data objects
    int M = DatObj.M;
    int O = DatObj.O;
    arma::mat SpDist = DatObj.SpDist;
    int K = DatObj.K;
    int h = DatObj.h;
    //Set parameter objects
    double Rho = SpatPara.Rho;
    arma::mat KappaInv = Para.KappaInv;
    arma::mat SpCovInvApprox = SpatPara.SpCovInv;
    double detSpCovApprox = SpatPara.detSpCov;
    arma::colvec LjVec = Para.LjVec;
    arma::field<arma::mat> Alpha = ListPara.Alpha;
    arma::umat nnInd = SpatPara.nnInd;

    //Set hyperparameter objects
    double ARho = HyPara.ARho;
    double BRho = HyPara.BRho;
    //Set metropolis objects
    double MetropRho = sqrt(MetrObj.MetropRho);
    double AcceptanceRho = MetrObj.AcceptanceRho;
    //Transform current state to real line
    double BigDelta = log((Rho - ARho) / (BRho - Rho));

    //Numerical fix for when the propopsal cholesky doesn't exist
    double RhoProposal, BigDeltaProposal;
    double detSpCovApproxProposal = 1;
    arma::mat SpCovInvApproxProposal(M, M, arma::fill::zeros);
    arma::mat SpCovProposal(M, M);
    //Sample a new Proposal
    BigDeltaProposal = arma::as_scalar(rnormRcpp(1, BigDelta, MetropRho));
    //Compute Phi Proposal
    RhoProposal = (BRho * exp(BigDeltaProposal) + ARho) / (1 + exp(BigDeltaProposal));
    //Proposal spatial correlation
    SpCovProposal = SpEXP(RhoProposal, SpDist);

    //calculate SpCovInvApproxProposal and detSpCovApproxProposal
    int nnMaxNum;
    SpCovInvApproxProposal(0, 0) = 1; // 1 / Fs(0) as BsStarRow0's first entry is 1 and all other entries are 0
    for (int i = 1; i < M; i++) {
        if (i < h) nnMaxNum = i - 1;
        else nnMaxNum = h - 1;
        //arma::Row<arma::uword> nni = nnInd(arma::span(i, i), arma::span(0, nnMaxNum));
        arma::uvec nni = nnInd(arma::span(i, i), arma::span(0, nnMaxNum)).t();
        arma::rowvec SpCovProposalRowi = SpCovProposal.row(i);
        arma::mat SpCovProposalinni = SpCovProposalRowi(nni);
        arma::mat Bsi = SpCovProposalinni.t() * CholInv(SpCovProposal(nni, nni));
        double Fsi = arma::as_scalar(1 - Bsi * SpCovProposalinni);
        detSpCovApproxProposal *= Fsi;
        //nni.insert_cols(nnMaxNum + 1, arma::uvec({ arma::uword(i) }));
        //Bsi.insert_cols(nnMaxNum + 1, arma::vec({ -1 }));
        //SpCovInvApproxProposal(nni, nni) += arma::trans(Bsi) * (1 / Fsi) * (Bsi);
        SpCovInvApproxProposal(nni, nni) += arma::trans(-Bsi) * (1 / Fsi) * (-Bsi);
        arma::rowvec SpCovInvApproxProposalRowi(M, arma::fill::zeros);
        SpCovInvApproxProposalRowi(nni) = -Bsi / Fsi;
        SpCovInvApproxProposalRowi(i) = 1 / Fsi;
        SpCovInvApproxProposal.row(i) = SpCovInvApproxProposalRowi;
        SpCovInvApproxProposal.col(i) = SpCovInvApproxProposalRowi.t();
    }

    //Alpha structure components
    double component1 = 0;
    double logDetDiff = O * log(detSpCovApproxProposal / detSpCovApprox);
    arma::mat SpCovInvDiff = SpCovInvApproxProposal - SpCovInvApprox;
    arma::sp_mat kronInvDiff(arma::kron(SpCovInvDiff, KappaInv));
    //arma::mat kronInvDiff = arma::kron(SpCovInvDiff, KappaInv);

    //Loop over columns of j
    for (arma::uword j = 0; j < K; j++) {
        //Objects that depend on j
        int Lj = LjVec(j);
        if (Lj > 1) {
            component1 -= logDetDiff * (Lj - 1);
            arma::mat AlphaJ = Alpha(j);
            //Loop over mixture components
            for (arma::uword l = 0; l < Lj - 1; l++) {
                arma::rowvec AlphaJL = AlphaJ.row(l);
                component1 -= arma::as_scalar(AlphaJL * kronInvDiff * arma::trans(AlphaJL));
            }
        }        
    }
    component1 /= 2;

    double Component2A = BigDeltaProposal;
    double Component2B = BigDelta;
    double Component2 = Component2A - Component2B;
    double Component3 = 2 * log((1 + exp(BigDelta)) / (1 + exp(BigDeltaProposal)));
    //Compute log acceptance ratio
    double LogR = component1 + Component2 + Component3;

    //Metropolis update
    double RandU = randuRcpp();
    if (log(RandU) < LogR) {
        //Keep Count of Acceptances
        AcceptanceRho++;
        MetrObj.AcceptanceRho = AcceptanceRho;
        //Update parameters object
        SpatPara.Rho = RhoProposal;
        SpatPara.detSpCov = detSpCovApproxProposal;
        SpatPara.SpCovInv = SpCovInvApproxProposal;
    }

    //Return output object
    return std::pair<spatpara2VaryLj, metrobj>(SpatPara, MetrObj);
}

std::pair<spatpara3, metrobj> SampleRho(datobjVaryLj DatObj, paraVaryLj Para, spatpara3 SpatPara, hypara HyPara, metrobj MetrObj, listParaVaryLj ListPara) {//when IS == 1 && SpCorInd == 0 && DatObj.SA == 1
    //Set data objects
    int M = DatObj.M;
    int O = DatObj.O;
    arma::mat SpDist = DatObj.SpDist;
    int K = DatObj.K;
    int h = DatObj.h;
    //Set parameter objects
    double Rho = SpatPara.Rho;
    arma::mat KappaInv = Para.KappaInv;
    arma::mat SpCovInvApprox = SpatPara.SpCovInv;
    double detSpCovApprox = SpatPara.detSpCov;
    arma::colvec LjVec = Para.LjVec;
    arma::field<arma::mat> Alpha = ListPara.Alpha;
    arma::umat nnInd = SpatPara.nnInd;

    //Set hyperparameter objects
    double ARho = HyPara.ARho;
    double BRho = HyPara.BRho;
    //Set metropolis objects
    double MetropRho = sqrt(MetrObj.MetropRho);
    double AcceptanceRho = MetrObj.AcceptanceRho;
    //Transform current state to real line
    double BigDelta = log((Rho - ARho) / (BRho - Rho));

    //Numerical fix for when the propopsal cholesky doesn't exist
    double RhoProposal, BigDeltaProposal;
    double detSpCovApproxProposal = 1;
    arma::mat SpCovInvApproxProposal(M, M, arma::fill::zeros);
    arma::mat SpCovProposal(M, M);
    //Sample a new Proposal
    BigDeltaProposal = arma::as_scalar(rnormRcpp(1, BigDelta, MetropRho));
    //Compute Phi Proposal
    RhoProposal = (BRho * exp(BigDeltaProposal) + ARho) / (1 + exp(BigDeltaProposal));
    //Proposal spatial correlation
    SpCovProposal = SpEXP(RhoProposal, SpDist);

    //calculate SpCovInvApproxProposal, detSpCovApproxProposal, and Fs, Bs
    arma::colvec Fs(M, arma::fill::ones);
    arma::mat Bs(M, h, arma::fill::zeros);
    SpCovInvApproxProposal(0, 0) = 1; // 1 / Fs(0) as BsStarRow0's first entry is 1 and all other entries are 0
    int nnMaxNum;
    for (int i = 1; i < M; i++) {
        if (i < h) nnMaxNum = i - 1;
        else nnMaxNum = h - 1;
        arma::uvec nni = nnInd(arma::span(i, i), arma::span(0, nnMaxNum)).t();
        arma::rowvec SpCovProposalRowi = SpCovProposal.row(i);
        arma::mat SpCovProposalinni = SpCovProposalRowi(nni);
        arma::mat Bsi = SpCovProposalinni.t() * CholInv(SpCovProposal(nni, nni));
        Bs(arma::span(i, i), arma::span(0, nnMaxNum)) = Bsi;
        double Fsi = arma::as_scalar(1 - Bsi * SpCovProposalinni);
        Fs(i) = Fsi;
        detSpCovApproxProposal *= Fsi;
        //nni.insert_cols(nnMaxNum + 1, arma::uvec({ arma::uword(i) }));
        //Bsi.insert_cols(nnMaxNum + 1, arma::vec({ -1 }));
        //SpCovInvApproxProposal(nni, nni) += arma::trans(Bsi) * (1 / Fsi) * (Bsi);
        SpCovInvApproxProposal(nni, nni) += arma::trans(-Bsi) * (1 / Fsi) * (-Bsi);
        arma::rowvec SpCovInvApproxProposalRowi(M, arma::fill::zeros);
        SpCovInvApproxProposalRowi(nni) = -Bsi / Fsi;
        SpCovInvApproxProposalRowi(i) = 1 / Fsi;
        SpCovInvApproxProposal.row(i) = SpCovInvApproxProposalRowi;
        SpCovInvApproxProposal.col(i) = SpCovInvApproxProposalRowi.t();
    }

    //Alpha structure components
    double component1 = 0;
    double logDetDiff = O * log(detSpCovApproxProposal / detSpCovApprox);
    arma::sp_mat kronInvDiff(arma::kron((SpCovInvApproxProposal - SpCovInvApprox), KappaInv));
    //arma::mat kronInvDiff = arma::kron((SpCovInvApproxProposal - SpCovInvApprox), KappaInv);

    //Loop over columns of j
    for (arma::uword j = 0; j < K; j++) {
        //Objects that depend on j
        int Lj = LjVec(j);
        if (Lj > 1) {
            component1 -= logDetDiff * (Lj - 1);
            arma::mat AlphaJ = Alpha(j);
            //Loop over mixture components
            for (arma::uword l = 0; l < Lj - 1; l++) {
                arma::rowvec AlphaJL = AlphaJ.row(l);
                component1 -= arma::as_scalar(AlphaJL * kronInvDiff * arma::trans(AlphaJL));
            }
        }
    }
    component1 /= 2;

    double Component2A = BigDeltaProposal;
    double Component2B = BigDelta;
    double Component2 = Component2A - Component2B;
    double Component3 = 2 * log((1 + exp(BigDelta)) / (1 + exp(BigDeltaProposal)));
    //Compute log acceptance ratio
    double LogR = component1 + Component2 + Component3;

    //Metropolis update
    double RandU = randuRcpp();
    if (log(RandU) < LogR) {
        //Keep Count of Acceptances
        AcceptanceRho++;
        MetrObj.AcceptanceRho = AcceptanceRho;
        //Update parameters object
        SpatPara.Rho = RhoProposal;
        SpatPara.detSpCov = detSpCovApproxProposal;
        SpatPara.SpCovInv = SpCovInvApproxProposal;
        SpatPara.Bs = Bs;
        SpatPara.Fs = Fs;
    }

    //Return output object
    return std::pair<spatpara3, metrobj>(SpatPara, MetrObj);
}





//Functions to sample kappa using a Gibbs sampler step---------------------------------------------------------------
paraVaryLj SampleKappa(datobjVaryLj DatObj, paraVaryLj Para, spatpara1VaryLj SpatPara, hypara HyPara, listParaVaryLj ListPara) {

    //Set data objects
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;

    //Set parameter objects
    arma::field<arma::mat> Alpha = ListPara.Alpha;
    arma::colvec LjVec = Para.LjVec;
    arma::mat SpCovInv = SpatPara.SpCovInv;

    //Set hyperparameter objects
    double SmallUpsilon = HyPara.SmallUpsilon;
    arma::mat BigTheta = HyPara.BigTheta;

    //Calculate moments
    arma::mat Resids(O, O, arma::fill::zeros);
    for (arma::uword j = 0; j < K; j++) {
        int Lj = LjVec(j);
        if (Lj > 1) {
            arma::mat AlphaJ = Alpha(j);
            for (arma::uword l = 0; l < Lj - 1; l++) {
                arma::rowvec AlphaJL = AlphaJ.row(l);
                arma::mat AlphaJLMat = arma::reshape(AlphaJL, O, M);
                Resids += AlphaJLMat * SpCovInv * arma::trans(AlphaJLMat);
            }
        }
    }
    double Shape = SmallUpsilon + M * (arma::as_scalar(arma::sum(LjVec)) - K);
    arma::mat Rate = Resids + BigTheta;

    //Sample kappa
    arma::mat Kappa(O, O), KappaInv(O, O), RootiKappa(O, O);
    if (O == 1) {
        Kappa(0, 0) = rigammaRcpp(0.5 * arma::as_scalar(Shape), 0.5 * arma::as_scalar(Rate));
        KappaInv = 1 / Kappa;
        RootiKappa = arma::sqrt(KappaInv);
    }
    else if (O > 1) {
        KappaInv = rwishRcpp(Shape, CholInv(Rate));
        Kappa = CholInv(KappaInv);
        RootiKappa = GetRooti(Kappa);
    }

    //Update parameters object
    Para.Kappa = Kappa;
    Para.KappaInv = KappaInv;
    Para.RootiKappa = RootiKappa;
    return Para;
  
}

paraVaryLj SampleKappa(datobjVaryLj DatObj, paraVaryLj Para, spatpara2VaryLj SpatPara, hypara HyPara, listParaVaryLj ListPara) {

    //Set data objects
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;

    //Set parameter objects
    arma::field<arma::mat> Alpha = ListPara.Alpha;
    arma::colvec LjVec = Para.LjVec;
    arma::sp_mat SpCovInv(SpatPara.SpCovInv);
    //arma::mat SpCovInv = SpatPara.SpCovInv;

    //Set hyperparameter objects
    double SmallUpsilon = HyPara.SmallUpsilon;
    arma::mat BigTheta = HyPara.BigTheta;

    //Calculate moments
    arma::mat Resids(O, O, arma::fill::zeros);
    for (arma::uword j = 0; j < K; j++) {
        int Lj = LjVec(j);
        if (Lj > 1) {
            arma::mat AlphaJ = Alpha(j);
            for (arma::uword l = 0; l < Lj - 1; l++) {
                arma::rowvec AlphaJL = AlphaJ.row(l);
                arma::mat AlphaJLMat = arma::reshape(AlphaJL, O, M);
                Resids += AlphaJLMat * SpCovInv * arma::trans(AlphaJLMat);
            }
        }       
    }
    double Shape = SmallUpsilon + M * (arma::as_scalar(arma::sum(LjVec)) - K);
    arma::mat Rate = Resids + BigTheta;

    //Sample kappa
    arma::mat Kappa(O, O), KappaInv(O, O), RootiKappa(O, O);
    if (O == 1) {
        Kappa(0, 0) = rigammaRcpp(0.5 * arma::as_scalar(Shape), 0.5 * arma::as_scalar(Rate));
        KappaInv = 1 / Kappa;
        RootiKappa = arma::sqrt(KappaInv);
    }
    else if (O > 1) {
        KappaInv = rwishRcpp(Shape, CholInv(Rate));
        Kappa = CholInv(KappaInv);
        RootiKappa = GetRooti(Kappa);
    }

    //Update parameters object
    Para.Kappa = Kappa;
    Para.KappaInv = KappaInv;
    Para.RootiKappa = RootiKappa;
    return Para;

}

paraVaryLj SampleKappa(datobjVaryLj DatObj, paraVaryLj Para, spatpara3 SpatPara, hypara HyPara, listParaVaryLj ListPara) {

    //Set data objects
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;

    //Set parameter objects
    arma::field<arma::mat> Alpha = ListPara.Alpha;
    arma::colvec LjVec = Para.LjVec;
    arma::sp_mat SpCovInv(SpatPara.SpCovInv);
    //arma::mat SpCovInv = SpatPara.SpCovInv;

    //Set hyperparameter objects
    double SmallUpsilon = HyPara.SmallUpsilon;
    arma::mat BigTheta = HyPara.BigTheta;

    //Calculate moments
    arma::mat Resids(O, O, arma::fill::zeros);
    for (arma::uword j = 0; j < K; j++) {
        int Lj = LjVec(j);
        if (Lj > 1) {
            arma::mat AlphaJ = Alpha(j);
            for (arma::uword l = 0; l < Lj - 1; l++) {
                arma::rowvec AlphaJL = AlphaJ.row(l);
                arma::mat AlphaJLMat = arma::reshape(AlphaJL, O, M);
                Resids += AlphaJLMat * SpCovInv * arma::trans(AlphaJLMat);
            }
        }
    }
    double Shape = SmallUpsilon + M * (arma::as_scalar(arma::sum(LjVec)) - K);
    arma::mat Rate = Resids + BigTheta;

    //Sample kappa
    arma::mat Kappa(O, O), KappaInv(O, O), RootiKappa(O, O);
    if (O == 1) {
        Kappa(0, 0) = rigammaRcpp(0.5 * arma::as_scalar(Shape), 0.5 * arma::as_scalar(Rate));
        KappaInv = 1 / Kappa;
        RootiKappa = arma::sqrt(KappaInv);
    }
    else if (O > 1) {
        KappaInv = rwishRcpp(Shape, CholInv(Rate));
        Kappa = CholInv(KappaInv);
        RootiKappa = GetRooti(Kappa);
    }

    //Update parameters object
    Para.Kappa = Kappa;
    Para.KappaInv = KappaInv;
    Para.RootiKappa = RootiKappa;
    return Para;

}



//Functions to sample alphajl(s_i)'s using a Gibbs sampler step---------------------------------------------------------------
listParaVaryLj SampleAlpha(datobjVaryLj DatObj, paraVaryLj Para, spatpara1VaryLj SpatPara, listParaVaryLj ListPara) {
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    arma::colvec LjVec = Para.LjVec;
    arma::mat Kappa = Para.Kappa;   
    arma::mat SpCov = SpatPara.SpCov;
    arma::field<arma::mat> Alpha = ListPara.Alpha;
    arma::field<arma::mat> Weights = ListPara.Weights;
    arma::umat Xi = Para.Xi; // of dim MO X K
    arma::mat U = Para.U; // of dim MO X K
    arma::vec ZeroOM(O * M, arma::fill::zeros);
    arma::mat CovAlpha = arma::kron(SpCov, Kappa);   
    for (arma::uword j = 0; j < K; j++) {
        int Lj = LjVec(j);
        if (Lj > 1) {
            arma::mat AlphaJ = Alpha(j); // of dim (Lj - 1) x MO, where Lj is the current MCMC iteration's Lj
            arma::mat WeightsJ = Weights(j); // of dim Lj x MO, where Lj is the current MCMC iteration's Lj
            arma::vec WjXiJOIsioVec(M * O);
            arma::uword Index1;
            arma::uword Index2;
            // prepare initial values (before the lj = 0 iteration)
            for (arma::uword o = 0; o < O; o++) {
                for (arma::uword i = 0; i < M; i++) {
                    Index1 = i + M * o;
                    arma::uword XiJOI = Xi(Index1, j);
                    WjXiJOIsioVec(Index1) = WeightsJ(XiJOI, Index1);
                }
            }
            // main iteration for the jth factor
            for (arma::uword lj = 0; lj < Lj - 1; lj++) {
                arma::rowvec AlphaJlj = AlphaJ.row(lj); // of length MO
                arma::vec upperVec(M * O); //upper truncation points for alphajlj's truncated multivariate normal distribution
                upperVec.fill(arma::datum::inf);
                arma::vec lowerVec(M * O); //lower truncation points for alphajlj's truncated multivariate normal distribution
                lowerVec.fill(-arma::datum::inf);
                for (arma::uword i = 0; i < M; i++) {
                    for (arma::uword o = 0; o < O; o++) {
                        Index1 = i + M * o;
                        Index2 = o + O * i;
                        double UJOI = U(Index1, j);
                        arma::uword XiJOI = Xi(Index1, j);
                        // if lj > XiJOI, then we don't need to change the default upper and lower values
                        if (lj == XiJOI) {
                            double denominator = WjXiJOIsioVec(Index1) / pnormRcpp(AlphaJlj(Index2));
                            lowerVec(Index2) = qnormRcpp(UJOI / denominator);
                        }
                        else if (lj < XiJOI) {
                            double denominator = WjXiJOIsioVec(Index1) / UpperpnormRcpp(AlphaJlj(Index2));
                            //Rcpp::Rcout << lj;//for debugging
                            upperVec(Index2) = UpperqnormRcpp(UJOI / denominator);
                        }
                    }
                }
                arma::rowvec AlphaJljNew = rtmvnormRcpp(ZeroOM, CovAlpha, lowerVec, upperVec);
                AlphaJ.row(lj) = AlphaJljNew;               
            }
            Alpha(j) = AlphaJ;
        }      
    }
    ListPara.Alpha = Alpha;
    ListPara.Weights = GetWeightsVaryLj(Alpha, K, M, O, LjVec);
    return ListPara;  
}

listParaVaryLj SampleAlpha(datobjVaryLj DatObj, paraVaryLj Para, spatpara2VaryLj SpatPara, listParaVaryLj ListPara) {
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    arma::colvec LjVec = Para.LjVec;
    arma::mat Kappa = Para.Kappa;
    arma::mat SpCov = SpatPara.SpCov;
    arma::field<arma::mat> Alpha = ListPara.Alpha;
    arma::field<arma::mat> Weights = ListPara.Weights;
    arma::umat Xi = Para.Xi; // of dim MO X K
    arma::mat U = Para.U; // of dim MO X K
    arma::vec ZeroOM(O * M, arma::fill::zeros);
    arma::mat CovAlpha = arma::kron(SpCov, Kappa);
    for (arma::uword j = 0; j < K; j++) {
        int Lj = LjVec(j);
        if (Lj > 1) {
            arma::mat AlphaJ = Alpha(j); // of dim (Lj - 1) x MO, where Lj is the current MCMC iteration's Lj
            arma::mat WeightsJ = Weights(j); // of dim Lj x MO, where Lj is the current MCMC iteration's Lj
            arma::vec WjXiJOIsioVec(M * O);
            arma::uword Index1;
            arma::uword Index2;
            // prepare initial values (before the lj = 0 iteration)
            for (arma::uword o = 0; o < O; o++) {
                for (arma::uword i = 0; i < M; i++) {
                    Index1 = i + M * o;
                    arma::uword XiJOI = Xi(Index1, j);
                    WjXiJOIsioVec(Index1) = WeightsJ(XiJOI, Index1);
                }
            }
            // main iteration for the jth factor
            for (arma::uword lj = 0; lj < Lj - 1; lj++) {
                arma::rowvec AlphaJlj = AlphaJ.row(lj); // of length MO
                arma::vec upperVec(M * O); //upper truncation points for alphajlj's truncated multivariate normal distribution
                upperVec.fill(arma::datum::inf);
                arma::vec lowerVec(M * O); //lower truncation points for alphajlj's truncated multivariate normal distribution
                lowerVec.fill(-arma::datum::inf);
                for (arma::uword i = 0; i < M; i++) {
                    for (arma::uword o = 0; o < O; o++) {
                        Index1 = i + M * o;
                        Index2 = o + O * i;
                        double UJOI = U(Index1, j);
                        arma::uword XiJOI = Xi(Index1, j);
                        // if lj > XiJOI, then we don't need to change the default upper and lower values
                        if (lj == XiJOI) {
                            double denominator = WjXiJOIsioVec(Index1) / pnormRcpp(AlphaJlj(Index2));
                            lowerVec(Index2) = qnormRcpp(UJOI / denominator);
                        }
                        else if (lj < XiJOI) {
                            double denominator = WjXiJOIsioVec(Index1) / UpperpnormRcpp(AlphaJlj(Index2));
                            upperVec(Index2) = UpperqnormRcpp(UJOI / denominator);
                        }
                    }
                }
                arma::rowvec AlphaJljNew = rtmvnormRcpp(ZeroOM, CovAlpha, lowerVec, upperVec);
                AlphaJ.row(lj) = AlphaJljNew;
            }
            Alpha(j) = AlphaJ;
        }
    }
    ListPara.Alpha = Alpha;
    ListPara.Weights = GetWeightsVaryLj(Alpha, K, M, O, LjVec);
    return ListPara;
}

listParaVaryLj SampleAlpha(datobjVaryLj DatObj, paraVaryLj Para, spatpara3 SpatPara, listParaVaryLj ListPara) {
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int h = DatObj.h;
    arma::colvec LjVec = Para.LjVec;   
    arma::mat Bs = SpatPara.Bs;
    arma::colvec Fs = SpatPara.Fs;
    arma::umat nnInd = SpatPara.nnInd;
    arma::field<arma::mat> whichJs = SpatPara.whichJs;
    arma::field<arma::mat> Alpha = ListPara.Alpha;
    arma::field<arma::mat> Weights = ListPara.Weights;  
    arma::umat Xi = Para.Xi;// of dim MO X K
    arma::mat U = Para.U;// of dim MO X K

    if (O == 1) {
        arma::mat KappaInvMat = Para.KappaInv;
        double KappaInv = KappaInvMat(0, 0);
        arma::vec Vs(M);
        for (int i = 0; i < M; i++) {
            double Vsi = 1 / Fs(i);
            if (i < M - 1) {
                arma::mat iAsNN = whichJs(i, 0);
                int iNumJ = size(iAsNN, 1);
                if (!(iNumJ == 1 && iAsNN(0, 0) == 0)) {
                    for (arma::uword nj = 0; nj < iNumJ; nj++) {
                        arma::colvec ijInfo = iAsNN.col(nj);
                        int j = ijInfo(0);
                        int ksi = ijInfo(1);
                        double Bsjksi = Bs(j, ksi);
                        Vsi += std::pow(Bsjksi, 2) / Fs(j);
                    }
                }
            }
            Vsi = 1 / Vsi;
            Vs(i) = Vsi / KappaInv;
        }
        int nnMaxNum;
        int nnMaxNumJ;
        for (arma::uword jj = 0; jj < K; jj++) {
            int Lj = LjVec(jj);
            if (Lj > 1) {
                arma::mat AlphaJ = Alpha(jj); // of dim (Lj - 1) x M, where Lj is the current MCMC iteration's Lj
                arma::mat WeightsJ = Weights(jj); // of dim Lj x M, where Lj is the current MCMC iteration's Lj 
                arma::vec WjXiJIsiVec(M);
                // prepare initial values (before the lj = 0 iteration)
                for (arma::uword i = 0; i < M; i++) {                    
                    arma::uword XiJI = Xi(i, jj);
                    WjXiJIsiVec(i) = WeightsJ(XiJI, i);
                }
                // main iteration for the jth factor                   
                for (arma::uword lj = 0; lj < Lj - 1; lj++) {
                    arma::colvec AlphaJlj = arma::trans(AlphaJ.row(lj));// of length M
                    for (int i = 0; i < M; i++) {
                        double muJljsi = 0;
                        if (i > 0) {
                            if (i < h) nnMaxNum = i - 1;
                            else nnMaxNum = h - 1;
                            arma::mat Bsi = Bs(arma::span(i, i), arma::span(0, nnMaxNum));
                            arma::uvec nni = nnInd(arma::span(i, i), arma::span(0, nnMaxNum)).t();
                            arma::colvec AlphaJljNsi = AlphaJlj(nni);
                            muJljsi += arma::as_scalar(Bsi * AlphaJljNsi) / Fs(i);
                        }
                        if (i < M - 1) {
                            arma::mat iAsNN = whichJs(i, 0);
                            int iNumJ = size(iAsNN, 1);
                            if (!(iNumJ == 1 && iAsNN(0, 0) == 0)) {
                                for (arma::uword nj = 0; nj < iNumJ; nj++) {
                                    arma::colvec ijInfo = iAsNN.col(nj);
                                    int j = ijInfo(0);
                                    if (j < h) nnMaxNumJ = j - 1;
                                    else nnMaxNumJ = h - 1;
                                    int ksi = ijInfo(1);
                                    double AlphaJljsj = AlphaJlj(j);
                                    arma::rowvec Bsj = Bs(arma::span(j, j), arma::span(0, nnMaxNumJ));
                                    double Bsjksi = Bsj(ksi);
                                    arma::uvec nnj = nnInd(arma::span(j, j), arma::span(0, nnMaxNumJ)).t();
                                    arma::colvec AlphaJljNsj = AlphaJlj(nnj);
                                    AlphaJljNsj(ksi) = 0;
                                    Bsj(ksi) = 0;
                                    muJljsi += Bsjksi / Fs(j) * (AlphaJljsj - arma::as_scalar(Bsj * AlphaJljNsj));
                                }
                            }
                        }
                        muJljsi *= KappaInv;
                        double Vsi = Vs(i);
                        arma::uword XiJI = Xi(i, jj);
                        double AlphaJljsiNew;
                        if (lj > XiJI) {
                            AlphaJljsiNew = arma::as_scalar(rnormRcpp(1, Vsi * muJljsi, sqrt(Vsi)));
                        }
                        else if (lj == XiJI) {
                            double denominator = WjXiJIsiVec(i) / pnormRcpp(AlphaJlj(i));
                            double UJI = U(i, jj);
                            double lower = qnormRcpp(UJI / denominator);
                            double upper = arma::datum::inf; //upper truncation point for alphajlj(si)'s truncated multivariate normal distribution
                            AlphaJljsiNew = rtnormRcppMSM(Vsi * muJljsi, sqrt(Vsi), lower, upper);
                        }
                        else { // if lj < XiJI
                            double denominator = WjXiJIsiVec(i) / UpperpnormRcpp(AlphaJlj(i));
                            double UJI = U(i, jj);
                            double upper = UpperqnormRcpp(UJI / denominator);
                            double lower = -arma::datum::inf; //lower truncation point for alphajlj(si)'s truncated multivariate normal distribution
                            AlphaJljsiNew = rtnormRcppMSM(Vsi * muJljsi, sqrt(Vsi), lower, upper);
                        }
                        AlphaJlj(i) = AlphaJljsiNew;
                    }
                    AlphaJ.row(lj) = arma::trans(AlphaJlj);
                }
                Alpha(jj) = AlphaJ;
            }
        }
    }
    else {//if O > 1
        arma::mat EyeO(O, O, arma::fill::eye);
        arma::mat KappaInv = Para.KappaInv;
        arma::mat Kappa = Para.Kappa;
        arma::mat cholKappa;
        try {
            cholKappa = arma::chol(Kappa);
        }
        catch (...) {
            cholKappa = getCholRobust(Kappa);
        }
        arma::cube Vs(O, O, M);   
        arma::cube cholVs(O, O, M);
        for (int i = 0; i < M; i++) {
            double VsiSca = 1 / Fs(i);
            if (i < M - 1) {
                arma::mat iAsNN = whichJs(i, 0);
                int iNumJ = size(iAsNN, 1);
                if (!(iNumJ == 1 && iAsNN(0, 0) == 0)) {
                    for (arma::uword nj = 0; nj < iNumJ; nj++) {
                        arma::colvec ijInfo = iAsNN.col(nj);
                        int j = ijInfo(0);
                        int ksi = ijInfo(1);
                        double Bsjksi = Bs(j, ksi);
                        VsiSca += std::pow(Bsjksi, 2) / Fs(j);
                    }
                }
            }
            arma::mat Vsi = (1 / VsiSca) * Kappa;
            arma::mat cholVsi = (1 / sqrt(VsiSca)) * cholKappa;
            Vs.slice(i) = Vsi;
            cholVs.slice(i) = cholVsi;
        }
        int nnMaxNum;
        int nnMaxNumJ;
        for (arma::uword jj = 0; jj < K; jj++) {
            int Lj = LjVec(jj);
            if (Lj > 1) {
                arma::mat AlphaJ = Alpha(jj); // of dim (Lj - 1) x MO, where Lj is the current MCMC iteration's Lj
                arma::mat WeightsJ = Weights(jj); // of dim Lj x MO, where Lj is the current MCMC iteration's Lj  
                arma::vec WjXiJOIsioVec(M * O);
                arma::uword Index1;
                arma::uword Index2;
                // prepare initial values (before the lj = 0 iteration)
                for (arma::uword o = 0; o < O; o++) {
                    for (arma::uword i = 0; i < M; i++) {
                        Index1 = i + M * o;
                        Index2 = o + O * i;
                        arma::uword XiJOI = Xi(Index1, jj);
                        WjXiJOIsioVec(Index2) = WeightsJ(XiJOI, Index1);// We need to use Index2 here for WjXiJOIsioVec instead for the sequential method to update Alpha
                    }
                }
                // main iteration for the jth factor
                for (arma::uword lj = 0; lj < Lj - 1; lj++) {
                    arma::mat AlphaJLMat = arma::reshape(AlphaJ.row(lj), O, M);
                    for (int i = 0; i < M; i++) {
                        arma::colvec muJLsi(O, arma::fill::zeros);
                        if (i < M - 1) {
                            arma::mat iAsNN = whichJs(i, 0);
                            int iNumJ = size(iAsNN, 1);
                            if (!(iNumJ == 1 && iAsNN(0, 0) == 0)) {
                                for (arma::uword nj = 0; nj < iNumJ; nj++) {
                                    arma::colvec ijInfo = iAsNN.col(nj);
                                    int j = ijInfo(0);
                                    if (j < h) nnMaxNumJ = j - 1;
                                    else nnMaxNumJ = h - 1;
                                    int ksi = ijInfo(1);
                                    arma::colvec AlphaJLsj = AlphaJLMat.col(j);
                                    arma::rowvec Bsj = Bs(arma::span(j, j), arma::span(0, nnMaxNumJ));
                                    double Bsjksi = Bsj(ksi);
                                    arma::uvec nnj = nnInd(arma::span(j, j), arma::span(0, nnMaxNumJ)).t();
                                    arma::mat AlphaJLNsjMat = AlphaJLMat.cols(nnj);
                                    AlphaJLNsjMat.col(ksi) = arma::colvec(O, arma::fill::zeros);
                                    arma::mat AlphaJLNsj = arma::reshape(AlphaJLNsjMat, (O * (nnMaxNumJ + 1)), 1);
                                    Bsj(ksi) = 0;
                                    muJLsi += Bsjksi / Fs(j) * (AlphaJLsj - arma::kron(Bsj, EyeO) * AlphaJLNsj);
                                    //arma::kron(Bsj, EyeO) can be treated as arma::sp_mat as well but probably no need as O is very small and often equals 1
                                }
                                muJLsi = KappaInv * muJLsi;
                            }
                        }
                        if (i > 0) {
                            if (i < h) nnMaxNum = i - 1;
                            else nnMaxNum = h - 1;
                            arma::mat Bsi = Bs(arma::span(i, i), arma::span(0, nnMaxNum));
                            arma::uvec nni = nnInd(arma::span(i, i), arma::span(0, nnMaxNum)).t();
                            arma::mat AlphaJLNsi = arma::reshape(AlphaJLMat.cols(nni), (O * (nnMaxNum + 1)), 1);
                            muJLsi += arma::kron((1 / Fs(i)) * Bsi, KappaInv) * AlphaJLNsi;
                        }                       
                        arma::mat Vsi = Vs.slice(i);
                        arma::colvec AlphaJLsi = AlphaJLMat.col(i); // of length O
                        arma::vec upperVec(O); //upper truncation points for alphajlj(si)'s truncated multivariate normal distribution
                        upperVec.fill(arma::datum::inf);
                        arma::vec lowerVec(O); //lower truncation points for alphajlj(si)'s truncated multivariate normal distribution
                        lowerVec.fill(-arma::datum::inf);
                        arma::vec WjXiJIsiVec = WjXiJOIsioVec(arma::span(i * O, (i + 1) * O - 1)); // of length O
                        bool truncated = false;
                        for (arma::uword o = 0; o < O; o++) {
                            Index1 = i + M * o;
                            double UJOI = U(Index1, jj);
                            arma::uword XiJOI = Xi(Index1, jj);
                            // if lj > XiJOI, then we don't need to change the default upper and lower values
                            if (lj == XiJOI) {
                                double denominator = WjXiJIsiVec(o) / pnormRcpp(AlphaJLsi(o));
                                lowerVec(o) = qnormRcpp(UJOI / denominator);
                                truncated = true;
                            }
                            else if (lj < XiJOI) {
                                double denominator = WjXiJIsiVec(o) / UpperpnormRcpp(AlphaJLsi(o));
                                upperVec(o) = UpperqnormRcpp(UJOI / denominator);
                                truncated = true;
                            }                            
                        }
                        arma::colvec AlphaJLsiNew;
                        if (truncated) { 
                            AlphaJLsiNew = arma::trans(rtmvnormRcpp(Vsi * muJLsi, Vsi, lowerVec, upperVec)); 
                        }
                        else { 
                            arma::mat Vsi = Vs.slice(i);
                            arma::mat cholVsi = cholVs.slice(i);
                            AlphaJLsiNew = rmvnormRcppNew(1, Vsi * muJLsi, cholVsi);
                        }
                        AlphaJLMat.col(i) = AlphaJLsiNew;                       
                    }
                    AlphaJ.row(lj) = arma::reshape(AlphaJLMat, 1, M * O);
                }
                Alpha(jj) = AlphaJ;
            }            
        }
    }
    ListPara.Alpha = Alpha;
    ListPara.Weights = GetWeightsVaryLj(Alpha, K, M, O, LjVec);
    return ListPara;
}



//Function to sample xi's using a Gibbs sampler step---------------------------------------------------------------
std::pair<paraVaryLj, listParaVaryLj> SampleXi(datobjVaryLj DatObj, paraVaryLj Para, listParaVaryLj ListPara) {
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int Nu = DatObj.Nu;
    arma::mat YStarWide = DatObj.YStarWide;
    arma::umat Xi = Para.Xi;
    arma::mat Lambda = Para.Lambda;
    arma::mat BigPhi = Para.BigPhi;
    arma::cube Cov = Para.Cov;
    arma::field<arma::vec> Theta = ListPara.Theta;   
    arma::colvec Eta = Para.Eta;
    arma::mat Upsilon = Para.Upsilon;
    arma::colvec LjVecOld = Para.LjVec;
    arma::mat U = Para.U;
    arma::colvec XBeta = Para.XBeta;
    arma::mat XBetaMat = arma::reshape(XBeta, M * O, Nu);
    arma::colvec LjVec = UpdateLjVec(U, ListPara.Weights, K, M, O, LjVecOld);
    //arma::field<arma::mat> Weights = ListPara.Weights;
    arma::field<arma::mat> Alpha = UpdateAlpha(ListPara.Alpha, K, M, O, LjVec);//for each j, the new AlphaJ is a submatrix of AlphaJOld (its first Lj.new - 1 rows)
    arma::field<arma::mat> Weights = GetWeightsVaryLj(Alpha, K, M, O, LjVec);
    arma::uword Index;
    for (arma::uword j = 0; j < K; j++) {
        int Lj = LjVec(j);
        arma::vec ThetaJ = Theta(j);
        if (Lj == 1) {
            arma::uvec XiJ(M * O, arma::fill::zeros);
            Xi.col(j) = XiJ;
            arma::colvec LambdaJ(M * O, arma::fill::zeros);
            LambdaJ += ThetaJ(0);
            Lambda.col(j) = LambdaJ;
        }
        else {
            arma::mat WeightsJ = Weights(j);
            //WeightsJ = WeightsJ(arma::span(0, Lj - 1), arma::span::all);
            arma::colvec UJ = U.col(j);
            for (arma::uword o = 0; o < O; o++) {
                arma::mat CovO = Cov(arma::span::all, arma::span(o, o), arma::span::all);
                for (arma::uword i = 0; i < M; i++) {
                    Index = i + M * o;
                    arma::colvec WeightsOIJ = WeightsJ.col(Index);
                    arma::rowvec CovOI = CovO.row(i);
                    arma::rowvec LambdaOI = Lambda.row(Index);
                    double UOIJ = UJ(Index);
                    //arma::vec ProbsOIJ(Lj, arma::fill::zeros);
                    arma::uvec whichPosProb = arma::find(WeightsOIJ > UOIJ);//at least one -- ensured by our algorithm
                    int posProbSize = whichPosProb.size();
                    arma::vec logProbsRaw(posProbSize);
                    //Loop over clusters l
                    for (int linclu = 0; linclu < posProbSize; linclu++) {
                        arma::uword l = whichPosProb(linclu);
                        LambdaOI(j) = ThetaJ(l);
                        arma::rowvec Resid = YStarWide.row(Index) - XBetaMat.row(Index) - LambdaOI * BigPhi;
                        Resid = Resid % (1 / arma::sqrt(CovOI));
                        double ResidQ = arma::as_scalar(Resid * arma::trans(Resid));
                        double logLikelihood = -0.5 * ResidQ;
                        logProbsRaw(linclu) = logLikelihood;
                        //ProbsOIJ(l) = exp(logLikelihood);
                    }
                    //Use log sum exponential trick to get normalized probabilities
                    double Max = arma::max(logProbsRaw);
                    double Delta = Max + log(arma::sum(arma::exp(logProbsRaw - Max)));
                    arma::vec ProbsOIJpos = arma::exp(logProbsRaw - Delta);
                    //ProbsOIJ(whichPosProb) = ProbsOIJpos;
                    //double sumProbProp = arma::sum(ProbsOIJ);
                    //ProbsOIJ /= sumProbProp;               
                    //arma::Col<int> SeqLjVec(Lj);
                    //for (arma::uword seq = 0; seq < Lj; seq++) SeqLjVec(seq) = seq;
                    //XiOIJ = arma::as_scalar(sampleRcpp(SeqLjVec, 1, true, ProbsOIJ));
                    arma::Col<int> SeqLjVec(posProbSize);
                    for (arma::uword seq = 0; seq < posProbSize; seq++) SeqLjVec(seq) = whichPosProb(seq);
                    arma::uword XiOIJ;
                    XiOIJ = arma::as_scalar(sampleRcpp(SeqLjVec, 1, true, ProbsOIJpos));
                    Xi(Index, j) = XiOIJ;
                    Lambda(Index, j) = ThetaJ(XiOIJ);
                }
            }
        }       
    }
    Para.LjVec = LjVec;
    ListPara.Weights = Weights;
    ListPara.Alpha = Alpha;
    Para.Xi = Xi;
    Para.Lambda = Lambda;
    return std::pair<paraVaryLj, listParaVaryLj>(Para, ListPara);
}



//Function to sample theta_jl's using a Gibbs sampler step---------------------------------------------------------------
std::pair<paraVaryLj, listParaVaryLj> SampleTheta(datobjVaryLj DatObj, paraVaryLj Para, listParaVaryLj ListPara) {
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int Nu = DatObj.Nu;
    arma::mat YStarWide = DatObj.YStarWide;
    arma::mat EyeNu = DatObj.EyeNu;
    arma::mat BigPhi = Para.BigPhi;
    arma::umat Xi = Para.Xi;
    arma::mat Lambda = Para.Lambda;
    arma::cube Cov = Para.Cov;
    arma::mat CovMat = arma::reshape(arma::vectorise(Cov), M * O, Nu);
    arma::vec Tau = Para.Tau;
    arma::field<arma::vec> Theta(K);
    arma::colvec Eta = Para.Eta;
    arma::colvec LjVec = Para.LjVec;
    arma::mat Upsilon = Para.Upsilon;
    arma::colvec XBeta = Para.XBeta;
    arma::mat XBetaMat = arma::reshape(XBeta, M * O, Nu);
    for (arma::uword j = 0; j < K; j++) {
        int Lj = LjVec(j);
        arma::vec ThetaJ(Lj);
        arma::colvec EtaJ = arma::trans(BigPhi.row(j));
        arma::uvec XiJ = Xi.col(j);
        double TauJ = arma::as_scalar(Tau.row(j));
        arma::mat LambdaMinusJ = Lambda, BigPhiMinusJ = BigPhi;
        LambdaMinusJ.shed_col(j);
        BigPhiMinusJ.shed_row(j);  
        for (arma::uword l = 0; l < Lj; l++) {
            arma::uvec WhichJL = find(XiJ == l);
            int NJL = WhichJL.size();
            double ThetaJL;
            if (NJL == 0) { ThetaJ(l) = arma::as_scalar(rnormRcpp(1, 0, sqrt(1 / TauJ))); }
            else {
                arma::mat CovInvL = 1 / CovMat.rows(WhichJL);
                arma::mat YJL = YStarWide.rows(WhichJL);
                arma::mat LambdaJL = LambdaMinusJ.rows(WhichJL);
                arma::mat XBetaComp = XBetaMat.rows(WhichJL);
                double ResidsJL = arma::as_scalar(arma::sum((YJL - XBetaComp - LambdaJL * BigPhiMinusJ) % CovInvL, 0) * EtaJ);
                double VarThetaJL = arma::as_scalar(1 / (arma::sum(CovInvL, 0) * (EtaJ % EtaJ) + TauJ));
                double MeanThetaJL = VarThetaJL * ResidsJL;
                ThetaJL = arma::as_scalar(rnormRcpp(1, MeanThetaJL, sqrt(VarThetaJL)));
                ThetaJ(l) = ThetaJL;
                arma::colvec LambdaJ = Lambda.col(j);
                arma::vec ThetaJLVec(1);
                ThetaJLVec(0) = ThetaJL;
                LambdaJ(WhichJL) = arma::repmat(ThetaJLVec, NJL, 1);
                Lambda.col(j) = LambdaJ;
            }
        }
        Theta(j) = ThetaJ;
    }

    //Final updates
    arma::colvec Mean = arma::kron(EyeNu, Lambda) * Eta + XBeta;

    //Update parameters object
    ListPara.Theta = Theta;
    Para.Lambda = Lambda;
    Para.Mean = Mean;
    return std::pair<paraVaryLj, listParaVaryLj>(Para, ListPara);
}



//Function to sample Latent U using a Gibbs sampler step-------------------------------------------------------------------
paraVaryLj SampleU(datobjVaryLj DatObj, paraVaryLj Para, listParaVaryLj ListPara) {
    //Set data objects
    int M = DatObj.M;
    int K = DatObj.K;
    int O = DatObj.O;

    //Set parameters
    arma::field<arma::mat> Weights = ListPara.Weights;
    arma::umat Xi = Para.Xi;
    // arma::colvec LjVec = Para.LjVec;

    //Sample latent U
    arma::mat U(M * O, K);
    arma::uword Index;
    for (arma::uword j = 0; j < K; j++) {
        arma::mat WeightsJ = Weights(j);
        for (arma::uword o = 0; o < O; o++) {
            for (arma::uword i = 0; i < M; i++) {
                Index = i + M * o;
                double WeightsOIJ = WeightsJ(Xi(Index, j), Index);
                U(Index, j) = randuRcpp() * WeightsOIJ;
            }
        }
    }
    Para.U = U;
    return Para;
}


==> spatempBFA/src/MCMC_Utilities.cpp <==
#include <RcppArmadillo.h>
#include "MCMC_bfaSpatemp.h"

//Initiate burn-in progress bar--------------------------------------------------------------------------
void BeginBurnInProgress(mcmcobj McmcObj, bool Interactive) {

  //Set MCMC object
  int BarLength = McmcObj.BarLength;

  //Initialize burn-in bar
  if (Interactive) {
    Rcpp::Rcout << std::fixed << "Burn-in progress:  |";
    for (int i = 0; i < BarLength - 1; i++) Rcpp::Rcout << std::fixed << " ";
    Rcpp::Rcout << std::fixed <<  "|" << std::fixed;
  }
  if (!Interactive) {
    Rcpp::Rcout << std::fixed << "Burn-in progress:  0%..  ";
  }

}



//Function to pilot adapt tuning parameter--------------------------------------------------------------
double PilotAdaptFunc(double TuningParameter, double AcceptancePct) {

  //Adjust tuning parameter using scaling based on size of acceptance rate
  if (AcceptancePct >= 0.90) TuningParameter *= 1.3;
  if ( (AcceptancePct >= 0.75 ) & (AcceptancePct < 0.90 ) ) TuningParameter *= 1.2;
  if ( (AcceptancePct >= 0.45 ) & (AcceptancePct < 0.75 ) ) TuningParameter *= 1.1;
  if ( (AcceptancePct <= 0.25 ) & (AcceptancePct > 0.15 ) ) TuningParameter *= 0.9;
  if ( (AcceptancePct <= 0.15 ) & (AcceptancePct > 0.10 ) ) TuningParameter *= 0.8;
  if (AcceptancePct <= 0.10) TuningParameter *= 0.7;
  return TuningParameter;

}



//Function for implementing pilot adaptation in MCMC sampler--------------------------------------------
metrobj PilotAdaptation(metrobj MetrObj, datobjFixedL DatObj, mcmcobj McmcObj, int s) {
  
  //Set Metropolis objects
  double MetropPsi = MetrObj.MetropPsi;
  double AcceptancePsi = MetrObj.AcceptancePsi;

  //Get acceptance percentages
  int PilotAdaptDenominator = McmcObj.PilotAdaptDenominator;
  double PctPsi = AcceptancePsi / double(PilotAdaptDenominator);
  
  //Update Tuning Parameter
  MetropPsi = PilotAdaptFunc(MetropPsi, PctPsi);
  MetrObj.MetropPsi = MetropPsi;
  
  //Zero the acceptance counters
  AcceptancePsi = 0;
  MetrObj.AcceptancePsi = AcceptancePsi;
  
  //Update Rho
  if (DatObj.IS == 1) {
    double MetropRho = MetrObj.MetropRho;
    double AcceptanceRho = MetrObj.AcceptanceRho;
    double PctRho = AcceptanceRho / double(PilotAdaptDenominator);
    MetropRho = PilotAdaptFunc(MetropRho, PctRho);
    MetrObj.MetropRho = MetropRho;
    AcceptanceRho = 0;
    MetrObj.AcceptanceRho = AcceptanceRho;
  }  
  return MetrObj;

}

metrobj PilotAdaptation(metrobj MetrObj, datobjVaryLj DatObj, mcmcobj McmcObj, int s) {

    //Set Metropolis objects
    double MetropPsi = MetrObj.MetropPsi;
    double AcceptancePsi = MetrObj.AcceptancePsi;

    //Get acceptance percentages
    int PilotAdaptDenominator = McmcObj.PilotAdaptDenominator;
    double PctPsi = AcceptancePsi / double(PilotAdaptDenominator);

    //Update Tuning Parameter
    MetropPsi = PilotAdaptFunc(MetropPsi, PctPsi);
    MetrObj.MetropPsi = MetropPsi;

    //Zero the acceptance counters
    AcceptancePsi = 0;
    MetrObj.AcceptancePsi = AcceptancePsi;

    //Update Rho
    if (DatObj.IS == 1) {
        double MetropRho = MetrObj.MetropRho;
        double AcceptanceRho = MetrObj.AcceptanceRho;
        double PctRho = AcceptanceRho / double(PilotAdaptDenominator);
        MetropRho = PilotAdaptFunc(MetropRho, PctRho);
        MetrObj.MetropRho = MetropRho;
        AcceptanceRho = 0;
        MetrObj.AcceptanceRho = AcceptanceRho;
    }
    return MetrObj;

}


VAR1metrobj PilotAdaptation(VAR1metrobj MetrObj, VAR1datobjFixedL DatObj, mcmcobj McmcObj, int s) {
    
  int PilotAdaptDenominator = McmcObj.PilotAdaptDenominator;
  if (DatObj.IS == 1) {
    double MetropRho = MetrObj.MetropRho;
    double AcceptanceRho = MetrObj.AcceptanceRho;
    double PctRho = AcceptanceRho / double(PilotAdaptDenominator);
    MetropRho = PilotAdaptFunc(MetropRho, PctRho);
    MetrObj.MetropRho = MetropRho;
    AcceptanceRho = 0;
    MetrObj.AcceptanceRho = AcceptanceRho;
  }  
  return MetrObj;

}

VAR1metrobj PilotAdaptation(VAR1metrobj MetrObj, VAR1datobjVaryLj DatObj, mcmcobj McmcObj, int s) {

    int PilotAdaptDenominator = McmcObj.PilotAdaptDenominator;
    if (DatObj.IS == 1) {
        double MetropRho = MetrObj.MetropRho;
        double AcceptanceRho = MetrObj.AcceptanceRho;
        double PctRho = AcceptanceRho / double(PilotAdaptDenominator);
        MetropRho = PilotAdaptFunc(MetropRho, PctRho);
        MetrObj.MetropRho = MetropRho;
        AcceptanceRho = 0;
        MetrObj.AcceptanceRho = AcceptanceRho;
    }
    return MetrObj;

}




//Output Metropolis object for summary-------------------------------------------------------------------
Rcpp::List OutputMetrObj(metrobj MetrObj) {

  Rcpp::List Out;
  Out = Rcpp::List::create(Rcpp::Named("AcceptancePsi") = MetrObj.AcceptancePsi,
                           Rcpp::Named("MetropPsi") = MetrObj.MetropPsi,
                           Rcpp::Named("AcceptanceRho") = MetrObj.AcceptanceRho,
                           Rcpp::Named("MetropRho") = MetrObj.MetropRho);
  return Out;

}

Rcpp::List OutputMetrObj(VAR1metrobj MetrObj) {

  Rcpp::List Out;
  Out = Rcpp::List::create(Rcpp::Named("AcceptanceRho") = MetrObj.AcceptanceRho,
                           Rcpp::Named("MetropRho") = MetrObj.MetropRho);
  return Out;

}



//Initiate burn-in progress bar-------------------------------------------------------------------------------------
void SamplerProgress(int s, mcmcobj McmcObj) {

  //Set MCMC object
  int NSims = McmcObj.NSims;
  int NBurn = McmcObj.NBurn;

  //Add a new percentage
  Rcpp::Rcout.precision(0);
  if (s < NSims + NBurn) Rcpp::Rcout << std::fixed << 100 * (s - NBurn) / NSims << "%.. ";
  if (s == NSims + NBurn) Rcpp::Rcout << std::fixed << 100 * (s - NBurn) / NSims << "%!";

}



//Functions for storing raw MCMC samples to to an object in memory
arma::colvec StoreSamples(datobjFixedL DatObj, paraFixedL Para, spatpara1 SpatPara, int numTotalPara) {

    //Set data object
    int M = DatObj.M;
    int K = DatObj.K;
    int Nu = DatObj.Nu;
    int O = DatObj.O;
    int C = DatObj.C;
    int P = DatObj.P;
    arma::Col<int> FamilyInd = DatObj.FamilyInd;

    //Set parameter objects
    arma::mat Lambda = Para.Lambda;
    arma::mat BigPhi = Para.BigPhi;
    arma::mat Sigma2 = Para.Sigma2;
    arma::mat Kappa = Para.Kappa;
    arma::mat Upsilon = Para.Upsilon;
    double Psi = Para.Psi;
    double Rho = SpatPara.Rho;
    arma::colvec Beta = Para.Beta;

    //Save raw samples
    int counter = 0;
    arma::uword Index;
    arma::colvec col(numTotalPara, arma::fill::zeros);
    for (arma::uword o = 0; o < O; o++) {
        for (arma::uword i = 0; i < M; i++) {
            Index = i + M * o;
            for (arma::uword j = 0; j < K; j++) {
                col(counter) = Lambda(Index, j);
                counter++;
            }
        }
    }
    for (arma::uword t = 0; t < Nu; t++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = BigPhi(j, t);
            counter++;
        }
    }
    if (any(FamilyInd != 3)) {
        for (arma::uword c = 0; c < (O - C); c++) {
            for (arma::uword i = 0; i < M; i++) {
                col(counter) = Sigma2(i, c);
                counter++;
            }
        }
    }
    else { counter += M * (O - C); }
    for (arma::uword i = 0; i < O; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Kappa(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Upsilon(i, j);
            counter++;
        }
    }
    col(counter) = Psi;
    counter++;
    col(counter) = Rho;
    counter++;
    if (DatObj.P > 0) {
        for (arma::uword p = 0; p < P; p++) {
            col(counter) = Beta(p);
            counter++;
        }
    }
    else { counter += P; }
    
    return col;
}

arma::colvec StoreSamples(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL, spatpara1 SpatPara, int numTotalPara) {

    //Set data object
    int M = DatObj.M;
    int K = DatObj.K;
    int Nu = DatObj.Nu;
    int O = DatObj.O;
    int C = DatObj.C;
    int P = DatObj.P;
    int L = DatObj.L;
    int spatPred = DatObj.spatPred;
    int storeW = DatObj.storeW;
    arma::Col<int> FamilyInd = DatObj.FamilyInd;

    //Set parameter objects
    arma::mat Lambda = Para.Lambda;
    arma::mat BigPhi = Para.BigPhi;
    arma::mat Sigma2 = Para.Sigma2;
    arma::mat Kappa = Para.Kappa;
    arma::colvec Delta = ParaCL.Delta;
    arma::mat Upsilon = Para.Upsilon;
    double Psi = Para.Psi;
    arma::umat Xi = ParaCL.Xi;
    double Rho = SpatPara.Rho;
    arma::colvec Beta = Para.Beta;
    arma::cube Alpha = ParaCL.Alpha;
    arma::cube Weights = ParaCL.Weights;
    arma::mat Theta = ParaCL.Theta;

    //Save raw samples
    int counter = 0;
    arma::uword Index;
    arma::colvec col(numTotalPara, arma::fill::zeros);
    for (arma::uword o = 0; o < O; o++) {
        for (arma::uword i = 0; i < M; i++) {
            Index = i + M * o;
            for (arma::uword j = 0; j < K; j++) {
                col(counter) = Lambda(Index, j);
                counter++;
            }
        }
    }
    for (arma::uword t = 0; t < Nu; t++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = BigPhi(j, t);
            counter++;
        }
    }
    if (any(FamilyInd != 3)) {
        for (arma::uword c = 0; c < (O - C); c++) {
            for (arma::uword i = 0; i < M; i++) {
                col(counter) = Sigma2(i, c);
                counter++;
            }
        }
    }
    else { counter += M * (O - C); }
    for (arma::uword i = 0; i < O; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Kappa(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Upsilon(i, j);
            counter++;
        }
    }
    col(counter) = Psi;
    counter++;
    col(counter) = Rho;
    counter++;
    if (DatObj.P > 0) {
        for (arma::uword p = 0; p < P; p++) {
            col(counter) = Beta(p);
            counter++;
        }
    }
    else { counter += P; }
    if (spatPred == 1) {
        for (arma::uword o = 0; o < O; o++) {
            for (arma::uword i = 0; i < M; i++) {
                Index = i + M * o;
                for (arma::uword j = 0; j < K; j++) {
                    col(counter) = Xi(Index, j);
                    counter++;
                }
            }
        }
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = Delta(j);
            counter++;
        }
        if (DatObj.alphaWsFiles == 0) {
            for (arma::uword j = 0; j < K; j++) {
                arma::mat AlphaJ = Alpha.slice(j);
                for (arma::uword l = 0; l < (L - 1); l++) {
                    for (arma::uword i = 0; i < M; i++) {
                        for (arma::uword o = 0; o < O; o++) {
                            Index = o + O * i;
                            col(counter) = AlphaJ(l, Index);
                            counter++;
                        }
                    }
                }
            }
        }       
        for (arma::uword j = 0; j < K; j++) {
            for (arma::uword l = 0; l < L; l++) {
                col(counter) = Theta(l, j);
                counter++;
            }
        }
    }
    if (storeW == 1 && DatObj.alphaWsFiles == 0) {
        for (arma::uword j = 0; j < K; j++) {
            arma::mat WeightsJ = Weights.slice(j);
            for (arma::uword l = 0; l < L; l++) {
                for (arma::uword o = 0; o < O; o++) {
                    for (arma::uword i = 0; i < M; i++) {
                        Index = i + M * o;
                        col(counter) = WeightsJ(l, Index);
                        counter++;
                    }
                }
            }
        }
    }

    return col;
}

arma::colvec StoreSamples(datobjFixedL DatObj, paraFixedL Para, spatpara2 SpatPara, int numTotalPara) {

    //Set data object
    int M = DatObj.M;
    int K = DatObj.K;
    int Nu = DatObj.Nu;
    int O = DatObj.O;
    int C = DatObj.C;
    int P = DatObj.P;
    arma::Col<int> FamilyInd = DatObj.FamilyInd;

    //Set parameter objects
    arma::mat Lambda = Para.Lambda;
    arma::mat BigPhi = Para.BigPhi;
    arma::mat Sigma2 = Para.Sigma2;
    arma::mat Kappa = Para.Kappa;
    arma::mat Upsilon = Para.Upsilon;
    double Psi = Para.Psi;
    double Rho = SpatPara.Rho;
    arma::colvec Beta = Para.Beta;

    //Save raw samples
    int counter = 0;
    arma::uword Index;
    arma::colvec col(numTotalPara, arma::fill::zeros);
    for (arma::uword o = 0; o < O; o++) {
        for (arma::uword i = 0; i < M; i++) {
            Index = i + M * o;
            for (arma::uword j = 0; j < K; j++) {
                col(counter) = Lambda(Index, j);
                counter++;
            }
        }
    }
    for (arma::uword t = 0; t < Nu; t++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = BigPhi(j, t);
            counter++;
        }
    }
    if (any(FamilyInd != 3)) {
        for (arma::uword c = 0; c < (O - C); c++) {
            for (arma::uword i = 0; i < M; i++) {
                col(counter) = Sigma2(i, c);
                counter++;
            }
        }
    }
    else { counter += M * (O - C); }
    for (arma::uword i = 0; i < O; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Kappa(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Upsilon(i, j);
            counter++;
        }
    }
    col(counter) = Psi;
    counter++;
    col(counter) = Rho;
    counter++;
    if (DatObj.P > 0) {
        for (arma::uword p = 0; p < P; p++) {
            col(counter) = Beta(p);
            counter++;
        }
    }
    else { counter += P; }

    return col;
}

arma::colvec StoreSamples(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL, spatpara2 SpatPara, int numTotalPara) {

    //Set data object
    int M = DatObj.M;
    int K = DatObj.K;
    int Nu = DatObj.Nu;
    int O = DatObj.O;
    int C = DatObj.C;
    int P = DatObj.P;
    int L = DatObj.L;
    int spatPred = DatObj.spatPred;
    int storeW = DatObj.storeW;
    arma::Col<int> FamilyInd = DatObj.FamilyInd;

    //Set parameter objects
    arma::mat Lambda = Para.Lambda;
    arma::mat BigPhi = Para.BigPhi;
    arma::mat Sigma2 = Para.Sigma2;
    arma::mat Kappa = Para.Kappa;
    arma::colvec Delta = ParaCL.Delta;
    arma::mat Upsilon = Para.Upsilon;
    double Psi = Para.Psi;
    arma::umat Xi = ParaCL.Xi;
    double Rho = SpatPara.Rho;
    arma::colvec Beta = Para.Beta;
    arma::cube Alpha = ParaCL.Alpha;
    arma::cube Weights = ParaCL.Weights;
    arma::mat Theta = ParaCL.Theta;

    //Save raw samples
    int counter = 0;
    arma::uword Index;
    arma::colvec col(numTotalPara, arma::fill::zeros);
    for (arma::uword o = 0; o < O; o++) {
        for (arma::uword i = 0; i < M; i++) {
            Index = i + M * o;
            for (arma::uword j = 0; j < K; j++) {
                col(counter) = Lambda(Index, j);
                counter++;
            }
        }
    }
    for (arma::uword t = 0; t < Nu; t++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = BigPhi(j, t);
            counter++;
        }
    }
    if (any(FamilyInd != 3)) {
        for (arma::uword c = 0; c < (O - C); c++) {
            for (arma::uword i = 0; i < M; i++) {
                col(counter) = Sigma2(i, c);
                counter++;
            }
        }
    }
    else { counter += M * (O - C); }
    for (arma::uword i = 0; i < O; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Kappa(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Upsilon(i, j);
            counter++;
        }
    }
    col(counter) = Psi;
    counter++;
    col(counter) = Rho;
    counter++;
    if (DatObj.P > 0) {
        for (arma::uword p = 0; p < P; p++) {
            col(counter) = Beta(p);
            counter++;
        }
    }
    else { counter += P; }
    if (spatPred == 1) {
        for (arma::uword o = 0; o < O; o++) {
            for (arma::uword i = 0; i < M; i++) {
                Index = i + M * o;
                for (arma::uword j = 0; j < K; j++) {
                    col(counter) = Xi(Index, j);
                    counter++;
                }
            }
        }
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = Delta(j);
            counter++;
        }
        if (DatObj.alphaWsFiles == 0) {
            for (arma::uword j = 0; j < K; j++) {
                arma::mat AlphaJ = Alpha.slice(j);
                for (arma::uword l = 0; l < (L - 1); l++) {
                    for (arma::uword i = 0; i < M; i++) {
                        for (arma::uword o = 0; o < O; o++) {
                            Index = o + O * i;
                            col(counter) = AlphaJ(l, Index);
                            counter++;
                        }
                    }
                }
            }
        }       
        for (arma::uword j = 0; j < K; j++) {
            for (arma::uword l = 0; l < L; l++) {
                col(counter) = Theta(l, j);
                counter++;
            }
        }
    }
    if (storeW == 1 && DatObj.alphaWsFiles == 0) {
        for (arma::uword j = 0; j < K; j++) {
            arma::mat WeightsJ = Weights.slice(j);
            for (arma::uword l = 0; l < L; l++) {
                for (arma::uword o = 0; o < O; o++) {
                    for (arma::uword i = 0; i < M; i++) {
                        Index = i + M * o;
                        col(counter) = WeightsJ(l, Index);
                        counter++;
                    }
                }
            }
        }
    }

    return col;
}

arma::colvec StoreSamples(datobjFixedL DatObj, paraFixedL Para, spatpara3 SpatPara, int numTotalPara) {

    //Set data object
    int M = DatObj.M;
    int K = DatObj.K;
    int Nu = DatObj.Nu;
    int O = DatObj.O;
    int C = DatObj.C;
    int P = DatObj.P;
    arma::Col<int> FamilyInd = DatObj.FamilyInd;

    //Set parameter objects
    arma::mat Lambda = Para.Lambda;
    arma::mat BigPhi = Para.BigPhi;
    arma::mat Sigma2 = Para.Sigma2;
    arma::mat Kappa = Para.Kappa;
    arma::mat Upsilon = Para.Upsilon;
    double Psi = Para.Psi;
    double Rho = SpatPara.Rho;
    arma::colvec Beta = Para.Beta;

    //Save raw samples
    int counter = 0;
    arma::uword Index;
    arma::colvec col(numTotalPara, arma::fill::zeros);
    for (arma::uword o = 0; o < O; o++) {
        for (arma::uword i = 0; i < M; i++) {
            Index = i + M * o;
            for (arma::uword j = 0; j < K; j++) {
                col(counter) = Lambda(Index, j);
                counter++;
            }
        }
    }
    for (arma::uword t = 0; t < Nu; t++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = BigPhi(j, t);
            counter++;
        }
    }
    if (any(FamilyInd != 3)) {
        for (arma::uword c = 0; c < (O - C); c++) {
            for (arma::uword i = 0; i < M; i++) {
                col(counter) = Sigma2(i, c);
                counter++;
            }
        }
    }
    else { counter += M * (O - C); }
    for (arma::uword i = 0; i < O; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Kappa(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Upsilon(i, j);
            counter++;
        }
    }
    col(counter) = Psi;
    counter++;
    col(counter) = Rho;
    counter++;
    if (DatObj.P > 0) {
        for (arma::uword p = 0; p < P; p++) {
            col(counter) = Beta(p);
            counter++;
        }
    }
    else { counter += P; }

    return col;
}

arma::colvec StoreSamples(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL, spatpara3 SpatPara, int numTotalPara) {

    //Set data object
    int M = DatObj.M;
    int K = DatObj.K;
    int Nu = DatObj.Nu;
    int O = DatObj.O;
    int C = DatObj.C;
    int P = DatObj.P;
    int L = DatObj.L;
    int spatPred = DatObj.spatPred;
    int storeW = DatObj.storeW;
    arma::Col<int> FamilyInd = DatObj.FamilyInd;

    //Set parameter objects
    arma::mat Lambda = Para.Lambda;
    arma::mat BigPhi = Para.BigPhi;
    arma::mat Sigma2 = Para.Sigma2;
    arma::mat Kappa = Para.Kappa;
    arma::colvec Delta = ParaCL.Delta;
    arma::mat Upsilon = Para.Upsilon;
    double Psi = Para.Psi;
    arma::umat Xi = ParaCL.Xi;
    double Rho = SpatPara.Rho;
    arma::colvec Beta = Para.Beta;
    arma::cube Alpha = ParaCL.Alpha;
    arma::cube Weights = ParaCL.Weights;
    arma::mat Theta = ParaCL.Theta;

    //Save raw samples
    int counter = 0;
    arma::uword Index;
    arma::colvec col(numTotalPara, arma::fill::zeros);
    for (arma::uword o = 0; o < O; o++) {
        for (arma::uword i = 0; i < M; i++) {
            Index = i + M * o;
            for (arma::uword j = 0; j < K; j++) {
                col(counter) = Lambda(Index, j);
                counter++;
            }
        }
    }
    for (arma::uword t = 0; t < Nu; t++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = BigPhi(j, t);
            counter++;
        }
    }
    if (any(FamilyInd != 3)) {
        for (arma::uword c = 0; c < (O - C); c++) {
            for (arma::uword i = 0; i < M; i++) {
                col(counter) = Sigma2(i, c);
                counter++;
            }
        }
    }
    else { counter += M * (O - C); }
    for (arma::uword i = 0; i < O; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Kappa(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Upsilon(i, j);
            counter++;
        }
    }
    col(counter) = Psi;
    counter++;
    col(counter) = Rho;
    counter++;
    if (DatObj.P > 0) {
        for (arma::uword p = 0; p < P; p++) {
            col(counter) = Beta(p);
            counter++;
        }
    }
    else { counter += P; }
    if (spatPred == 1) {
        for (arma::uword o = 0; o < O; o++) {
            for (arma::uword i = 0; i < M; i++) {
                Index = i + M * o;
                for (arma::uword j = 0; j < K; j++) {
                    col(counter) = Xi(Index, j);
                    counter++;
                }
            }
        }
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = Delta(j);
            counter++;
        }
        if (DatObj.alphaWsFiles == 0) {
            for (arma::uword j = 0; j < K; j++) {
                arma::mat AlphaJ = Alpha.slice(j);
                for (arma::uword l = 0; l < (L - 1); l++) {
                    for (arma::uword i = 0; i < M; i++) {
                        for (arma::uword o = 0; o < O; o++) {
                            Index = o + O * i;
                            col(counter) = AlphaJ(l, Index);
                            counter++;
                        }
                    }
                }
            }
        }
        for (arma::uword j = 0; j < K; j++) {
            for (arma::uword l = 0; l < L; l++) {
                col(counter) = Theta(l, j);
                counter++;
            }
        }
    }
    if (storeW == 1 && DatObj.alphaWsFiles == 0) {
        for (arma::uword j = 0; j < K; j++) {
            arma::mat WeightsJ = Weights.slice(j);
            for (arma::uword l = 0; l < L; l++) {
                for (arma::uword o = 0; o < O; o++) {
                    for (arma::uword i = 0; i < M; i++) {
                        Index = i + M * o;
                        col(counter) = WeightsJ(l, Index);
                        counter++;
                    }
                }
            }
        }
    }

    return col;
}


arma::colvec StoreSamples(datobjVaryLj DatObj, paraVaryLj Para, spatpara1VaryLj SpatPara, int numTotalPara) {

    //Set data object
    int M = DatObj.M;
    int K = DatObj.K;
    int Nu = DatObj.Nu;
    int O = DatObj.O;
    int C = DatObj.C;
    int P = DatObj.P;
    arma::Col<int> FamilyInd = DatObj.FamilyInd;

    //Set parameter objects
    arma::mat Lambda = Para.Lambda;
    arma::mat BigPhi = Para.BigPhi;
    arma::mat Sigma2 = Para.Sigma2;
    arma::mat Kappa = Para.Kappa;
    arma::colvec Delta = Para.Delta;
    arma::mat Upsilon = Para.Upsilon;
    double Psi = Para.Psi;
    arma::umat Xi = Para.Xi;
    double Rho = SpatPara.Rho;
    arma::colvec Beta = Para.Beta;
    arma::colvec LjVec = Para.LjVec;

    //Save raw samples
    int counter = 0;
    arma::uword Index;
    arma::colvec col(numTotalPara, arma::fill::zeros);
    for (arma::uword o = 0; o < O; o++) {
        for (arma::uword i = 0; i < M; i++) {
            Index = i + M * o;
            for (arma::uword j = 0; j < K; j++) {
                col(counter) = Lambda(Index, j);
                counter++;
            }
        }
    }
    for (arma::uword t = 0; t < Nu; t++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = BigPhi(j, t);
            counter++;
        }
    }
    if (any(FamilyInd != 3)) {
        for (arma::uword c = 0; c < (O - C); c++) {
            for (arma::uword i = 0; i < M; i++) {
                col(counter) = Sigma2(i, c);
                counter++;
            }
        }
    }
    else { counter += M * (O - C); }
    for (arma::uword i = 0; i < O; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Kappa(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Upsilon(i, j);
            counter++;
        }
    }
    col(counter) = Psi;
    counter++;
    col(counter) = Rho;
    counter++;
    if (DatObj.P > 0) {
        for (arma::uword p = 0; p < P; p++) {
            col(counter) = Beta(p);
            counter++;
        }
    }
    else { counter += P; }
    for (arma::uword o = 0; o < O; o++) {
        for (arma::uword i = 0; i < M; i++) {
            Index = i + M * o;
            for (arma::uword j = 0; j < K; j++) {
                col(counter) = Xi(Index, j);
                counter++;
            }
        }
    }
    for (arma::uword j = 0; j < K; j++) {
        col(counter) = Delta(j);
        counter++;
    }    
    for (arma::uword j = 0; j < K; j++) {
        col(counter) = LjVec(j);
        counter++;
    }
    return col;
}

arma::colvec StoreSamples(datobjVaryLj DatObj, paraVaryLj Para, spatpara2VaryLj SpatPara, int numTotalPara) {

    //Set data object
    int M = DatObj.M;
    int K = DatObj.K;
    int Nu = DatObj.Nu;
    int O = DatObj.O;
    int C = DatObj.C;
    int P = DatObj.P;
    arma::Col<int> FamilyInd = DatObj.FamilyInd;

    //Set parameter objects
    arma::mat Lambda = Para.Lambda;
    arma::mat BigPhi = Para.BigPhi;
    arma::mat Sigma2 = Para.Sigma2;
    arma::mat Kappa = Para.Kappa;
    arma::colvec Delta = Para.Delta;
    arma::mat Upsilon = Para.Upsilon;
    double Psi = Para.Psi;
    arma::umat Xi = Para.Xi;
    double Rho = SpatPara.Rho;
    arma::colvec Beta = Para.Beta;
    arma::colvec LjVec = Para.LjVec;

    //Save raw samples
    int counter = 0;
    arma::uword Index;
    arma::colvec col(numTotalPara, arma::fill::zeros);
    for (arma::uword o = 0; o < O; o++) {
        for (arma::uword i = 0; i < M; i++) {
            Index = i + M * o;
            for (arma::uword j = 0; j < K; j++) {
                col(counter) = Lambda(Index, j);
                counter++;
            }
        }
    }
    for (arma::uword t = 0; t < Nu; t++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = BigPhi(j, t);
            counter++;
        }
    }
    if (any(FamilyInd != 3)) {
        for (arma::uword c = 0; c < (O - C); c++) {
            for (arma::uword i = 0; i < M; i++) {
                col(counter) = Sigma2(i, c);
                counter++;
            }
        }
    }
    else { counter += M * (O - C); }
    for (arma::uword i = 0; i < O; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Kappa(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Upsilon(i, j);
            counter++;
        }
    }
    col(counter) = Psi;
    counter++;
    col(counter) = Rho;
    counter++;
    if (DatObj.P > 0) {
        for (arma::uword p = 0; p < P; p++) {
            col(counter) = Beta(p);
            counter++;
        }
    }
    else { counter += P; }
    for (arma::uword o = 0; o < O; o++) {
        for (arma::uword i = 0; i < M; i++) {
            Index = i + M * o;
            for (arma::uword j = 0; j < K; j++) {
                col(counter) = Xi(Index, j);
                counter++;
            }
        }
    }
    for (arma::uword j = 0; j < K; j++) {
        col(counter) = Delta(j);
        counter++;
    }
    for (arma::uword j = 0; j < K; j++) {
        col(counter) = LjVec(j);
        counter++;
    }
    return col;
}

arma::colvec StoreSamples(datobjVaryLj DatObj, paraVaryLj Para, spatpara3 SpatPara, int numTotalPara) {

    //Set data object
    int M = DatObj.M;
    int K = DatObj.K;
    int Nu = DatObj.Nu;
    int O = DatObj.O;
    int C = DatObj.C;
    int P = DatObj.P;
    arma::Col<int> FamilyInd = DatObj.FamilyInd;

    //Set parameter objects
    arma::mat Lambda = Para.Lambda;
    arma::mat BigPhi = Para.BigPhi;
    arma::mat Sigma2 = Para.Sigma2;
    arma::mat Kappa = Para.Kappa;
    arma::colvec Delta = Para.Delta;
    arma::mat Upsilon = Para.Upsilon;
    double Psi = Para.Psi;
    arma::umat Xi = Para.Xi;
    double Rho = SpatPara.Rho;
    arma::colvec Beta = Para.Beta;
    arma::colvec LjVec = Para.LjVec;

    //Save raw samples
    int counter = 0;
    arma::uword Index;
    arma::colvec col(numTotalPara, arma::fill::zeros);
    for (arma::uword o = 0; o < O; o++) {
        for (arma::uword i = 0; i < M; i++) {
            Index = i + M * o;
            for (arma::uword j = 0; j < K; j++) {
                col(counter) = Lambda(Index, j);
                counter++;
            }
        }
    }
    for (arma::uword t = 0; t < Nu; t++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = BigPhi(j, t);
            counter++;
        }
    }
    if (any(FamilyInd != 3)) {
        for (arma::uword c = 0; c < (O - C); c++) {
            for (arma::uword i = 0; i < M; i++) {
                col(counter) = Sigma2(i, c);
                counter++;
            }
        }
    }
    else { counter += M * (O - C); }
    for (arma::uword i = 0; i < O; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Kappa(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Upsilon(i, j);
            counter++;
        }
    }
    col(counter) = Psi;
    counter++;
    col(counter) = Rho;
    counter++;
    if (DatObj.P > 0) {
        for (arma::uword p = 0; p < P; p++) {
            col(counter) = Beta(p);
            counter++;
        }
    }
    else { counter += P; }
    for (arma::uword o = 0; o < O; o++) {
        for (arma::uword i = 0; i < M; i++) {
            Index = i + M * o;
            for (arma::uword j = 0; j < K; j++) {
                col(counter) = Xi(Index, j);
                counter++;
            }
        }
    }
    for (arma::uword j = 0; j < K; j++) {
        col(counter) = Delta(j);
        counter++;
    }
    for (arma::uword j = 0; j < K; j++) {
        col(counter) = LjVec(j);
        counter++;
    }
    return col;
}



arma::colvec StoreSamples(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, spatpara1 SpatPara, int numTotalPara) {

    //Set data object
    int M = DatObj.M;
    int K = DatObj.K;
    int Nu = DatObj.Nu;
    int O = DatObj.O;
    int C = DatObj.C;
    int P = DatObj.P;
    arma::Col<int> FamilyInd = DatObj.FamilyInd;

    //Set parameter objects
    arma::mat Lambda = Para.Lambda;
    arma::mat BigPhi = Para.BigPhi;
    arma::mat Sigma2 = Para.Sigma2;
    arma::mat Kappa = Para.Kappa;
    arma::mat Upsilon = Para.Upsilon;
    arma::mat A = Para.A;
    double Rho = SpatPara.Rho;
    arma::colvec Beta = Para.Beta;

    //Save raw samples
    int counter = 0;
    arma::uword Index;
    arma::colvec col(numTotalPara, arma::fill::zeros);
    for (arma::uword o = 0; o < O; o++) {
        for (arma::uword i = 0; i < M; i++) {
            Index = i + M * o;
            for (arma::uword j = 0; j < K; j++) {
                col(counter) = Lambda(Index, j);
                counter++;
            }
        }
    }
    for (arma::uword t = 0; t < Nu; t++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = BigPhi(j, t);
            counter++;
        }
    }
    if (any(FamilyInd != 3)) {
        for (arma::uword c = 0; c < (O - C); c++) {
            for (arma::uword i = 0; i < M; i++) {
                col(counter) = Sigma2(i, c);
                counter++;
            }
        }
    }
    else { counter += M * (O - C); }
    for (arma::uword i = 0; i < O; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Kappa(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Upsilon(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = A(i, j);
            counter++;
        }
    }
    col(counter) = Rho;
    counter++;
    if (DatObj.P > 0) {
        for (arma::uword p = 0; p < P; p++) {
            col(counter) = Beta(p);
            counter++;
        }
    }
    else { counter += P; }
    
    return col;
}

arma::colvec StoreSamples(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL, spatpara1 SpatPara, int numTotalPara) {

    //Set data object
    int M = DatObj.M;
    int K = DatObj.K;
    int Nu = DatObj.Nu;
    int O = DatObj.O;
    int C = DatObj.C;
    int P = DatObj.P;
    int L = DatObj.L;
    int spatPred = DatObj.spatPred;
    int storeW = DatObj.storeW;
    arma::Col<int> FamilyInd = DatObj.FamilyInd;

    //Set parameter objects
    arma::mat Lambda = Para.Lambda;
    arma::mat BigPhi = Para.BigPhi;
    arma::mat Sigma2 = Para.Sigma2;
    arma::mat Kappa = Para.Kappa;
    arma::colvec Delta = ParaCL.Delta;
    arma::mat Upsilon = Para.Upsilon;
    arma::mat A = Para.A;
    arma::umat Xi = ParaCL.Xi;
    double Rho = SpatPara.Rho;
    arma::colvec Beta = Para.Beta;
    arma::cube Alpha = ParaCL.Alpha;
    arma::cube Weights = ParaCL.Weights;
    arma::mat Theta = ParaCL.Theta;

    //Save raw samples
    int counter = 0;
    arma::uword Index;
    arma::colvec col(numTotalPara, arma::fill::zeros);
    for (arma::uword o = 0; o < O; o++) {
        for (arma::uword i = 0; i < M; i++) {
            Index = i + M * o;
            for (arma::uword j = 0; j < K; j++) {
                col(counter) = Lambda(Index, j);
                counter++;
            }
        }
    }
    for (arma::uword t = 0; t < Nu; t++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = BigPhi(j, t);
            counter++;
        }
    }
    if (any(FamilyInd != 3)) {
        for (arma::uword c = 0; c < (O - C); c++) {
            for (arma::uword i = 0; i < M; i++) {
                col(counter) = Sigma2(i, c);
                counter++;
            }
        }
    }
    else { counter += M * (O - C); }
    for (arma::uword i = 0; i < O; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Kappa(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Upsilon(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = A(i, j);
            counter++;
        }
    }
    col(counter) = Rho;
    counter++;
    if (DatObj.P > 0) {
        for (arma::uword p = 0; p < P; p++) {
            col(counter) = Beta(p);
            counter++;
        }
    }
    else { counter += P; }
    if (spatPred == 1) {
        for (arma::uword o = 0; o < O; o++) {
            for (arma::uword i = 0; i < M; i++) {
                Index = i + M * o;
                for (arma::uword j = 0; j < K; j++) {
                    col(counter) = Xi(Index, j);
                    counter++;
                }
            }
        }
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = Delta(j);
            counter++;
        }
        if (DatObj.alphaWsFiles == 0) {
            for (arma::uword j = 0; j < K; j++) {
                arma::mat AlphaJ = Alpha.slice(j);
                for (arma::uword l = 0; l < (L - 1); l++) {
                    for (arma::uword i = 0; i < M; i++) {
                        for (arma::uword o = 0; o < O; o++) {
                            Index = o + O * i;
                            col(counter) = AlphaJ(l, Index);
                            counter++;
                        }
                    }
                }
            }
        }       
        for (arma::uword j = 0; j < K; j++) {
            for (arma::uword l = 0; l < L; l++) {
                col(counter) = Theta(l, j);
                counter++;
            }
        }
    }
    if (storeW == 1 && DatObj.alphaWsFiles == 0) {
        for (arma::uword j = 0; j < K; j++) {
            arma::mat WeightsJ = Weights.slice(j);
            for (arma::uword l = 0; l < L; l++) {
                for (arma::uword o = 0; o < O; o++) {
                    for (arma::uword i = 0; i < M; i++) {
                        Index = i + M * o;
                        col(counter) = WeightsJ(l, Index);
                        counter++;
                    }
                }
            }
        }
    }

    return col;
}

arma::colvec StoreSamples(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, spatpara2 SpatPara, int numTotalPara) {

    //Set data object
    int M = DatObj.M;
    int K = DatObj.K;
    int Nu = DatObj.Nu;
    int O = DatObj.O;
    int C = DatObj.C;
    int P = DatObj.P;
    arma::Col<int> FamilyInd = DatObj.FamilyInd;

    //Set parameter objects
    arma::mat Lambda = Para.Lambda;
    arma::mat BigPhi = Para.BigPhi;
    arma::mat Sigma2 = Para.Sigma2;
    arma::mat Kappa = Para.Kappa;
    arma::mat Upsilon = Para.Upsilon;
    arma::mat A = Para.A;
    double Rho = SpatPara.Rho;
    arma::colvec Beta = Para.Beta;

    //Save raw samples
    int counter = 0;
    arma::uword Index;
    arma::colvec col(numTotalPara, arma::fill::zeros);
    for (arma::uword o = 0; o < O; o++) {
        for (arma::uword i = 0; i < M; i++) {
            Index = i + M * o;
            for (arma::uword j = 0; j < K; j++) {
                col(counter) = Lambda(Index, j);
                counter++;
            }
        }
    }
    for (arma::uword t = 0; t < Nu; t++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = BigPhi(j, t);
            counter++;
        }
    }
    if (any(FamilyInd != 3)) {
        for (arma::uword c = 0; c < (O - C); c++) {
            for (arma::uword i = 0; i < M; i++) {
                col(counter) = Sigma2(i, c);
                counter++;
            }
        }
    }
    else { counter += M * (O - C); }
    for (arma::uword i = 0; i < O; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Kappa(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Upsilon(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = A(i, j);
            counter++;
        }
    }
    col(counter) = Rho;
    counter++;
    if (DatObj.P > 0) {
        for (arma::uword p = 0; p < P; p++) {
            col(counter) = Beta(p);
            counter++;
        }
    }
    else { counter += P; }

    return col;
}

arma::colvec StoreSamples(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL, spatpara2 SpatPara, int numTotalPara) {

    //Set data object
    int M = DatObj.M;
    int K = DatObj.K;
    int Nu = DatObj.Nu;
    int O = DatObj.O;
    int C = DatObj.C;
    int P = DatObj.P;
    int L = DatObj.L;
    int spatPred = DatObj.spatPred;
    int storeW = DatObj.storeW;
    arma::Col<int> FamilyInd = DatObj.FamilyInd;

    //Set parameter objects
    arma::mat Lambda = Para.Lambda;
    arma::mat BigPhi = Para.BigPhi;
    arma::mat Sigma2 = Para.Sigma2;
    arma::mat Kappa = Para.Kappa;
    arma::colvec Delta = ParaCL.Delta;
    arma::mat Upsilon = Para.Upsilon;
    arma::mat A = Para.A;
    arma::umat Xi = ParaCL.Xi;
    double Rho = SpatPara.Rho;
    arma::colvec Beta = Para.Beta;
    arma::cube Alpha = ParaCL.Alpha;
    arma::cube Weights = ParaCL.Weights;
    arma::mat Theta = ParaCL.Theta;

    //Save raw samples
    int counter = 0;
    arma::uword Index;
    arma::colvec col(numTotalPara, arma::fill::zeros);
    for (arma::uword o = 0; o < O; o++) {
        for (arma::uword i = 0; i < M; i++) {
            Index = i + M * o;
            for (arma::uword j = 0; j < K; j++) {
                col(counter) = Lambda(Index, j);
                counter++;
            }
        }
    }
    for (arma::uword t = 0; t < Nu; t++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = BigPhi(j, t);
            counter++;
        }
    }
    if (any(FamilyInd != 3)) {
        for (arma::uword c = 0; c < (O - C); c++) {
            for (arma::uword i = 0; i < M; i++) {
                col(counter) = Sigma2(i, c);
                counter++;
            }
        }
    }
    else { counter += M * (O - C); }
    for (arma::uword i = 0; i < O; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Kappa(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Upsilon(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = A(i, j);
            counter++;
        }
    }
    col(counter) = Rho;
    counter++;
    if (DatObj.P > 0) {
        for (arma::uword p = 0; p < P; p++) {
            col(counter) = Beta(p);
            counter++;
        }
    }
    else { counter += P; }
    if (spatPred == 1) {
        for (arma::uword o = 0; o < O; o++) {
            for (arma::uword i = 0; i < M; i++) {
                Index = i + M * o;
                for (arma::uword j = 0; j < K; j++) {
                    col(counter) = Xi(Index, j);
                    counter++;
                }
            }
        }
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = Delta(j);
            counter++;
        }
        if (DatObj.alphaWsFiles == 0) {
            for (arma::uword j = 0; j < K; j++) {
                arma::mat AlphaJ = Alpha.slice(j);
                for (arma::uword l = 0; l < (L - 1); l++) {
                    for (arma::uword i = 0; i < M; i++) {
                        for (arma::uword o = 0; o < O; o++) {
                            Index = o + O * i;
                            col(counter) = AlphaJ(l, Index);
                            counter++;
                        }
                    }
                }
            }
        }       
        for (arma::uword j = 0; j < K; j++) {
            for (arma::uword l = 0; l < L; l++) {
                col(counter) = Theta(l, j);
                counter++;
            }
        }
    }
    if (storeW == 1 && DatObj.alphaWsFiles == 0) {
        for (arma::uword j = 0; j < K; j++) {
            arma::mat WeightsJ = Weights.slice(j);
            for (arma::uword l = 0; l < L; l++) {
                for (arma::uword o = 0; o < O; o++) {
                    for (arma::uword i = 0; i < M; i++) {
                        Index = i + M * o;
                        col(counter) = WeightsJ(l, Index);
                        counter++;
                    }
                }
            }
        }
    }

    return col;
}

arma::colvec StoreSamples(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, spatpara3 SpatPara, int numTotalPara) {

    //Set data object
    int M = DatObj.M;
    int K = DatObj.K;
    int Nu = DatObj.Nu;
    int O = DatObj.O;
    int C = DatObj.C;
    int P = DatObj.P;
    arma::Col<int> FamilyInd = DatObj.FamilyInd;

    //Set parameter objects
    arma::mat Lambda = Para.Lambda;
    arma::mat BigPhi = Para.BigPhi;
    arma::mat Sigma2 = Para.Sigma2;
    arma::mat Kappa = Para.Kappa;
    arma::mat Upsilon = Para.Upsilon;
    arma::mat A = Para.A;
    double Rho = SpatPara.Rho;
    arma::colvec Beta = Para.Beta;

    //Save raw samples
    int counter = 0;
    arma::uword Index;
    arma::colvec col(numTotalPara, arma::fill::zeros);
    for (arma::uword o = 0; o < O; o++) {
        for (arma::uword i = 0; i < M; i++) {
            Index = i + M * o;
            for (arma::uword j = 0; j < K; j++) {
                col(counter) = Lambda(Index, j);
                counter++;
            }
        }
    }
    for (arma::uword t = 0; t < Nu; t++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = BigPhi(j, t);
            counter++;
        }
    }
    if (any(FamilyInd != 3)) {
        for (arma::uword c = 0; c < (O - C); c++) {
            for (arma::uword i = 0; i < M; i++) {
                col(counter) = Sigma2(i, c);
                counter++;
            }
        }
    }
    else { counter += M * (O - C); }
    for (arma::uword i = 0; i < O; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Kappa(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Upsilon(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = A(i, j);
            counter++;
        }
    }
    col(counter) = Rho;
    counter++;
    if (DatObj.P > 0) {
        for (arma::uword p = 0; p < P; p++) {
            col(counter) = Beta(p);
            counter++;
        }
    }
    else { counter += P; }

    return col;
}

arma::colvec StoreSamples(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL, spatpara3 SpatPara, int numTotalPara) {

    //Set data object
    int M = DatObj.M;
    int K = DatObj.K;
    int Nu = DatObj.Nu;
    int O = DatObj.O;
    int C = DatObj.C;
    int P = DatObj.P;
    int L = DatObj.L;
    int spatPred = DatObj.spatPred;
    int storeW = DatObj.storeW;
    arma::Col<int> FamilyInd = DatObj.FamilyInd;

    //Set parameter objects
    arma::mat Lambda = Para.Lambda;
    arma::mat BigPhi = Para.BigPhi;
    arma::mat Sigma2 = Para.Sigma2;
    arma::mat Kappa = Para.Kappa;
    arma::colvec Delta = ParaCL.Delta;
    arma::mat Upsilon = Para.Upsilon;
    arma::mat A = Para.A;
    arma::umat Xi = ParaCL.Xi;
    double Rho = SpatPara.Rho;
    arma::colvec Beta = Para.Beta;
    arma::cube Alpha = ParaCL.Alpha;
    arma::cube Weights = ParaCL.Weights;
    arma::mat Theta = ParaCL.Theta;

    //Save raw samples
    int counter = 0;
    arma::uword Index;
    arma::colvec col(numTotalPara, arma::fill::zeros);
    for (arma::uword o = 0; o < O; o++) {
        for (arma::uword i = 0; i < M; i++) {
            Index = i + M * o;
            for (arma::uword j = 0; j < K; j++) {
                col(counter) = Lambda(Index, j);
                counter++;
            }
        }
    }
    for (arma::uword t = 0; t < Nu; t++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = BigPhi(j, t);
            counter++;
        }
    }
    if (any(FamilyInd != 3)) {
        for (arma::uword c = 0; c < (O - C); c++) {
            for (arma::uword i = 0; i < M; i++) {
                col(counter) = Sigma2(i, c);
                counter++;
            }
        }
    }
    else { counter += M * (O - C); }
    for (arma::uword i = 0; i < O; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Kappa(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Upsilon(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = A(i, j);
            counter++;
        }
    }
    col(counter) = Rho;
    counter++;
    if (DatObj.P > 0) {
        for (arma::uword p = 0; p < P; p++) {
            col(counter) = Beta(p);
            counter++;
        }
    }
    else { counter += P; }
    if (spatPred == 1) {
        for (arma::uword o = 0; o < O; o++) {
            for (arma::uword i = 0; i < M; i++) {
                Index = i + M * o;
                for (arma::uword j = 0; j < K; j++) {
                    col(counter) = Xi(Index, j);
                    counter++;
                }
            }
        }
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = Delta(j);
            counter++;
        }
        if (DatObj.alphaWsFiles == 0) {
            for (arma::uword j = 0; j < K; j++) {
                arma::mat AlphaJ = Alpha.slice(j);
                for (arma::uword l = 0; l < (L - 1); l++) {
                    for (arma::uword i = 0; i < M; i++) {
                        for (arma::uword o = 0; o < O; o++) {
                            Index = o + O * i;
                            col(counter) = AlphaJ(l, Index);
                            counter++;
                        }
                    }
                }
            }
        }
        for (arma::uword j = 0; j < K; j++) {
            for (arma::uword l = 0; l < L; l++) {
                col(counter) = Theta(l, j);
                counter++;
            }
        }
    }
    if (storeW == 1 && DatObj.alphaWsFiles == 0) {
        for (arma::uword j = 0; j < K; j++) {
            arma::mat WeightsJ = Weights.slice(j);
            for (arma::uword l = 0; l < L; l++) {
                for (arma::uword o = 0; o < O; o++) {
                    for (arma::uword i = 0; i < M; i++) {
                        Index = i + M * o;
                        col(counter) = WeightsJ(l, Index);
                        counter++;
                    }
                }
            }
        }
    }

    return col;
}


arma::colvec StoreSamples(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, spatpara1VaryLj SpatPara, int numTotalPara) {

    //Set data object
    int M = DatObj.M;
    int K = DatObj.K;
    int Nu = DatObj.Nu;
    int O = DatObj.O;
    int C = DatObj.C;
    int P = DatObj.P;
    arma::Col<int> FamilyInd = DatObj.FamilyInd;

    //Set parameter objects
    arma::mat Lambda = Para.Lambda;
    arma::mat BigPhi = Para.BigPhi;
    arma::mat Sigma2 = Para.Sigma2;
    arma::mat Kappa = Para.Kappa;
    arma::colvec Delta = Para.Delta;
    arma::mat Upsilon = Para.Upsilon;
    arma::mat A = Para.A;
    arma::umat Xi = Para.Xi;
    double Rho = SpatPara.Rho;
    arma::colvec Beta = Para.Beta;
    arma::colvec LjVec = Para.LjVec;

    //Save raw samples
    int counter = 0;
    arma::uword Index;
    arma::colvec col(numTotalPara, arma::fill::zeros);
    for (arma::uword o = 0; o < O; o++) {
        for (arma::uword i = 0; i < M; i++) {
            Index = i + M * o;
            for (arma::uword j = 0; j < K; j++) {
                col(counter) = Lambda(Index, j);
                counter++;
            }
        }
    }
    for (arma::uword t = 0; t < Nu; t++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = BigPhi(j, t);
            counter++;
        }
    }
    if (any(FamilyInd != 3)) {
        for (arma::uword c = 0; c < (O - C); c++) {
            for (arma::uword i = 0; i < M; i++) {
                col(counter) = Sigma2(i, c);
                counter++;
            }
        }
    }
    else { counter += M * (O - C); }
    for (arma::uword i = 0; i < O; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Kappa(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Upsilon(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = A(i, j);
            counter++;
        }
    }
    col(counter) = Rho;
    counter++;
    if (DatObj.P > 0) {
        for (arma::uword p = 0; p < P; p++) {
            col(counter) = Beta(p);
            counter++;
        }
    }
    else { counter += P; }
    for (arma::uword o = 0; o < O; o++) {
        for (arma::uword i = 0; i < M; i++) {
            Index = i + M * o;
            for (arma::uword j = 0; j < K; j++) {
                col(counter) = Xi(Index, j);
                counter++;
            }
        }
    }
    for (arma::uword j = 0; j < K; j++) {
        col(counter) = Delta(j);
        counter++;
    }    
    for (arma::uword j = 0; j < K; j++) {
        col(counter) = LjVec(j);
        counter++;
    }
    return col;
}

arma::colvec StoreSamples(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, spatpara2VaryLj SpatPara, int numTotalPara) {

    //Set data object
    int M = DatObj.M;
    int K = DatObj.K;
    int Nu = DatObj.Nu;
    int O = DatObj.O;
    int C = DatObj.C;
    int P = DatObj.P;
    arma::Col<int> FamilyInd = DatObj.FamilyInd;

    //Set parameter objects
    arma::mat Lambda = Para.Lambda;
    arma::mat BigPhi = Para.BigPhi;
    arma::mat Sigma2 = Para.Sigma2;
    arma::mat Kappa = Para.Kappa;
    arma::colvec Delta = Para.Delta;
    arma::mat Upsilon = Para.Upsilon;
    arma::mat A = Para.A;
    arma::umat Xi = Para.Xi;
    double Rho = SpatPara.Rho;
    arma::colvec Beta = Para.Beta;
    arma::colvec LjVec = Para.LjVec;

    //Save raw samples
    int counter = 0;
    arma::uword Index;
    arma::colvec col(numTotalPara, arma::fill::zeros);
    for (arma::uword o = 0; o < O; o++) {
        for (arma::uword i = 0; i < M; i++) {
            Index = i + M * o;
            for (arma::uword j = 0; j < K; j++) {
                col(counter) = Lambda(Index, j);
                counter++;
            }
        }
    }
    for (arma::uword t = 0; t < Nu; t++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = BigPhi(j, t);
            counter++;
        }
    }
    if (any(FamilyInd != 3)) {
        for (arma::uword c = 0; c < (O - C); c++) {
            for (arma::uword i = 0; i < M; i++) {
                col(counter) = Sigma2(i, c);
                counter++;
            }
        }
    }
    else { counter += M * (O - C); }
    for (arma::uword i = 0; i < O; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Kappa(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Upsilon(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = A(i, j);
            counter++;
        }
    }
    col(counter) = Rho;
    counter++;
    if (DatObj.P > 0) {
        for (arma::uword p = 0; p < P; p++) {
            col(counter) = Beta(p);
            counter++;
        }
    }
    else { counter += P; }
    for (arma::uword o = 0; o < O; o++) {
        for (arma::uword i = 0; i < M; i++) {
            Index = i + M * o;
            for (arma::uword j = 0; j < K; j++) {
                col(counter) = Xi(Index, j);
                counter++;
            }
        }
    }
    for (arma::uword j = 0; j < K; j++) {
        col(counter) = Delta(j);
        counter++;
    }
    for (arma::uword j = 0; j < K; j++) {
        col(counter) = LjVec(j);
        counter++;
    }
    return col;
}

arma::colvec StoreSamples(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, spatpara3 SpatPara, int numTotalPara) {

    //Set data object
    int M = DatObj.M;
    int K = DatObj.K;
    int Nu = DatObj.Nu;
    int O = DatObj.O;
    int C = DatObj.C;
    int P = DatObj.P;
    arma::Col<int> FamilyInd = DatObj.FamilyInd;

    //Set parameter objects
    arma::mat Lambda = Para.Lambda;
    arma::mat BigPhi = Para.BigPhi;
    arma::mat Sigma2 = Para.Sigma2;
    arma::mat Kappa = Para.Kappa;
    arma::colvec Delta = Para.Delta;
    arma::mat Upsilon = Para.Upsilon;
    arma::mat A = Para.A;
    arma::umat Xi = Para.Xi;
    double Rho = SpatPara.Rho;
    arma::colvec Beta = Para.Beta;
    arma::colvec LjVec = Para.LjVec;

    //Save raw samples
    int counter = 0;
    arma::uword Index;
    arma::colvec col(numTotalPara, arma::fill::zeros);
    for (arma::uword o = 0; o < O; o++) {
        for (arma::uword i = 0; i < M; i++) {
            Index = i + M * o;
            for (arma::uword j = 0; j < K; j++) {
                col(counter) = Lambda(Index, j);
                counter++;
            }
        }
    }
    for (arma::uword t = 0; t < Nu; t++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = BigPhi(j, t);
            counter++;
        }
    }
    if (any(FamilyInd != 3)) {
        for (arma::uword c = 0; c < (O - C); c++) {
            for (arma::uword i = 0; i < M; i++) {
                col(counter) = Sigma2(i, c);
                counter++;
            }
        }
    }
    else { counter += M * (O - C); }
    for (arma::uword i = 0; i < O; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Kappa(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j <= i; j++) {
            col(counter) = Upsilon(i, j);
            counter++;
        }
    }
    for (arma::uword i = 0; i < K; i++) {
        for (arma::uword j = 0; j < K; j++) {
            col(counter) = A(i, j);
            counter++;
        }
    }
    col(counter) = Rho;
    counter++;
    if (DatObj.P > 0) {
        for (arma::uword p = 0; p < P; p++) {
            col(counter) = Beta(p);
            counter++;
        }
    }
    else { counter += P; }
    for (arma::uword o = 0; o < O; o++) {
        for (arma::uword i = 0; i < M; i++) {
            Index = i + M * o;
            for (arma::uword j = 0; j < K; j++) {
                col(counter) = Xi(Index, j);
                counter++;
            }
        }
    }
    for (arma::uword j = 0; j < K; j++) {
        col(counter) = Delta(j);
        counter++;
    }
    for (arma::uword j = 0; j < K; j++) {
        col(counter) = LjVec(j);
        counter++;
    }
    return col;
}



//Update burn-in progress bar----------------------------------------------------------------------------
void UpdateBurnInBarInt(int s, mcmcobj McmcObj) {

  //Set MCMC object
  arma::vec WhichBurnInProgressInt = McmcObj.WhichBurnInProgressInt;
  arma::uvec NewStarBoolean = find(s == WhichBurnInProgressInt);
  arma::vec NewStarBooleanVec = arma::conv_to<arma::vec>::from(NewStarBoolean);
  int NewStar = NewStarBooleanVec(0);

  //Add percentage to submited job mode
  Rcpp::Rcout.precision(0);
  if (NewStar == 0) Rcpp::Rcout << std::fixed << "10%.. ";
  if (NewStar == 1) Rcpp::Rcout << std::fixed << "20%.. ";
  if (NewStar == 2) Rcpp::Rcout << std::fixed << "30%.. ";
  if (NewStar == 3) Rcpp::Rcout << std::fixed << "40%.. ";
  if (NewStar == 4) Rcpp::Rcout << std::fixed << "50%.. ";
  if (NewStar == 5) Rcpp::Rcout << std::fixed << "60%.. ";
  if (NewStar == 6) Rcpp::Rcout << std::fixed << "70%.. ";
  if (NewStar == 7) Rcpp::Rcout << std::fixed << "80%.. ";
  if (NewStar == 8) Rcpp::Rcout << std::fixed << "90%.. ";
  if (NewStar == 9) Rcpp::Rcout << std::fixed << "100%!";

}



//Update burn-in progress bar----------------------------------------------------------------------------
void UpdateBurnInBar(int s, mcmcobj McmcObj) {

  //Set MCMC object
  arma::vec WhichBurnInProgress = McmcObj.WhichBurnInProgress;
  int BarLength = McmcObj.BarLength;

  //Add a new star
  arma::uvec NewStarBoolean = find(s == WhichBurnInProgress);
  arma::vec NewStarBooleanVec = arma::conv_to<arma::vec>::from(NewStarBoolean);
  int NewStar = NewStarBooleanVec(0) + 1;
  Rcpp::Rcout << std::fixed << "\rBurn-in progress:  |";
  for (int i = 0; i < NewStar; i++) Rcpp::Rcout << std::fixed << "*";
  for (int i = 0; i < (BarLength - NewStar); i++) Rcpp::Rcout << std::fixed << " ";
  Rcpp::Rcout << std::fixed << "|";
  Rcpp::Rcout << s; // for debugging
}



==> spatempBFA/src/MCMC_VAR1SamplersFixedL.cpp <==
#define ARMA_DONT_PRINT_ERRORS //So the cholesky warning is suppressed
#include <iostream>
#include <fstream>
#include <string>
#include <RcppArmadillo.h>
#include "MCMC_bfaSpatemp.h"

//Function to sample latent polya-gamma process using Gibbs sampling step------------------------------------------------
arma::mat SampleOmega(int f, VAR1datobjFixedL DatObj, VAR1paraFixedL Para) {
  
  //Set data objects
  int M = DatObj.M;
  int Nu = DatObj.Nu;
  int N = DatObj.N;
  int O = DatObj.O;
  arma::mat TrialsMat = DatObj.Trials(arma::span::all, arma::span(f, f), arma::span::all);
  
  //Set parameters
  arma::colvec Mean = Para.Mean;
  
  //Moments
  arma::cube MeanOut(N, 1, 1);
  MeanOut(arma::span::all, arma::span(0, 0), arma::span(0, 0)) = Mean;
  MeanOut = arma::reshape(MeanOut, M, O, Nu);
  arma::mat MeanMat = MeanOut(arma::span::all, arma::span(f, f), arma::span::all);

  //Sample latent Variable from full conditional
  arma::mat omega = arma::reshape(pgRcpp(arma::vectorise(TrialsMat), arma::vectorise(MeanMat)), M, Nu);
  return omega;
  
}



//Function to sample latent probit process using Gibbs sampling step------------------------------------------------
VAR1datobjFixedL SampleUpper(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, dataug DatAug) {
  
  //Set data objects
  arma::colvec YStar = DatObj.YStar;
  
  //Set parameters
  arma::colvec Mean = Para.Mean;
  arma::cube Cov = Para.Cov;
  
  //Set data augmentation objects
  arma::uvec WhichAbove = DatAug.WhichAbove;
  int NAbove = DatAug.NAbove;
  
  //Moments
  arma::colvec Mu = Mean(WhichAbove);
  arma::colvec SDFull = arma::sqrt(arma::vectorise(Cov));
  arma::colvec SD = SDFull(WhichAbove);
  
  //Sample latent Variable from full conditional
  for (arma::uword i = 0; i < NAbove; i++) {
    double Temp = rtnormRcpp(Mu(i), SD(i), false, 0);
    if (!arma::is_finite(Temp)) Temp = rtnormRcppMSM(Mu(i), SD(i), 0, arma::datum::inf);
    if (!arma::is_finite(Temp)) Rcpp::stop("infinte value sampled in Probit sampling step. Most likely cause for this error is that the data being used is inappropriate (i.e., too far from zero) for a Probit model. Consider scaling towards zero and re-running.");
    YStar(WhichAbove(i)) = Temp;
  }
  DatObj.YStar = YStar;
  return DatObj;
  
}



//Function to sample latent tobit|probit process using Gibbs sampling step------------------------------------------------
VAR1datobjFixedL SampleLower(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, dataug DatAug) {
  
  //Set data objects
  arma::colvec YStar = DatObj.YStar;
  
  //Set parameters
  arma::colvec Mean = Para.Mean;
  arma::cube Cov = Para.Cov;
  
  //Set data augmentation objects
  int NBelow = DatAug.NBelow;
  arma::uvec WhichBelow = DatAug.WhichBelow;
  
  //Moments
  arma::colvec Mu = Mean(WhichBelow);
  arma::colvec SDFull = arma::sqrt(arma::vectorise(Cov));
  arma::colvec SD = SDFull(WhichBelow);
  
  //Sample latent Variable from full conditional
  for (arma::uword i = 0; i < NBelow; i++) {
    double Temp = rtnormRcpp(Mu(i), SD(i), true, 0);
    if (!arma::is_finite(Temp)) Temp = rtnormRcppMSM(Mu(i), SD(i), -arma::datum::inf, 0);
    if (!arma::is_finite(Temp)) Rcpp::stop("infinte value sampled in Tobit/Probit sampling step. Most likely cause for this error is that the data being used is inappropriate (i.e., too far from zero) for a Tobit model. Consider scaling towards zero and re-running.");
    YStar(WhichBelow(i)) = Temp;
  }
  DatObj.YStar = YStar;
  return DatObj;
  
}



//Function to sample latent process from its full conditional------------------------------------------------------
std::pair<VAR1datobjFixedL, VAR1paraFixedL> SampleY(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, dataug DatAug) {//called when if (any(FamilyInd != 0))
  
  //Set data objects
  arma::Col<int> FamilyInd = DatObj.FamilyInd;
  int N = DatObj.N;
  int M = DatObj.M;
  int O = DatObj.O;
  int Nu = DatObj.Nu;
  arma::cube Chi = DatObj.Chi;
  
  //Set parameter objects
  arma::cube Cov = Para.Cov;
  
  //Begin by updating all Tobit/Probit latent variables
  if (DatAug.NBelow > 0) DatObj = SampleLower(DatObj, Para, DatAug); //Tobit|Probit
  if (DatAug.NAbove > 0) DatObj = SampleUpper(DatObj, Para, DatAug); //Probit
  
  if (any(FamilyInd == 3)) {
    arma::colvec YStar = DatObj.YStar;
    //Update Polya-Gamma latent variables
    arma::cube YStarOut(N, 1, 1);
    YStarOut(arma::span::all, arma::span(0, 0), arma::span(0, 0)) = YStar;
    YStarOut = arma::reshape(YStarOut, M, O, Nu);
  
    //Loop over latent dimensions
    for (arma::uword f = 0; f < O; f++) {
  
      //Observation specifics
      int FamInd = FamilyInd(f);
  
      //Polya-Gamma latent process updates
      if (FamInd == 3) {
        
        //Sample omega
        arma::mat chi = Chi(arma::span::all, arma::span(f, f), arma::span::all);
        arma::mat omega = SampleOmega(f, DatObj, Para); //M x Nu
        arma::mat omegaInv = arma::pow(omega, -1);
        
        //Update Polya-Gamma objects
        YStarOut(arma::span::all, arma::span(f, f), arma::span::all) = (chi % omegaInv);
        Cov(arma::span::all, arma::span(f, f), arma::span::all) = omegaInv;
  
      }
      
    //End loop over observation dimension
    }
    YStar = arma::vectorise(YStarOut);
    //Save output
    DatObj.YStar = YStar;
    Para.Cov = Cov;
  }
  
  DatObj.YStarWide = arma::reshape(DatObj.YStar, M * O, Nu);
  return std::pair<VAR1datobjFixedL, VAR1paraFixedL>(DatObj, Para);

}



//Function to sample sigma2(s_i) using a Gibbs sampler step---------------------------------------------------------------
VAR1paraFixedL SampleSigma2(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, VAR1hypara HyPara) {
  
  //Set data objects
  arma::Col<int> FamilyInd = DatObj.FamilyInd;
  int Nu = DatObj.Nu;
  int O = DatObj.O;
  int M = DatObj.M;
  int C = DatObj.C;
  arma::mat YStarWide = DatObj.YStarWide;
  
  //Set parameter objects
  arma::colvec Mean = Para.Mean;
  arma::mat MeanMat = arma::reshape(Mean, M * O, Nu);
  arma::mat Sigma2 = Para.Sigma2;
  arma::cube Cov = Para.Cov;

  //Set hyperparameter objects
  double A = HyPara.A;
  double B = HyPara.B;
  
  //Shape is constant over locations
  double Shape = A + 0.5 * Nu;
  
  //Declarations
  arma::uword Index;
  
  //Loop over observations
  arma::uvec NotCount = find(FamilyInd != 3);
  for (arma::uword c = 0; c < (O - C); c++) {
    
    //Set the observation 
    int o = NotCount(c);
    
    //Loop over locations
    for (arma::uword i = 0; i < M; i++) {
    
      //Location specific objects
      Index = i + M * o;
      arma::rowvec Diff = YStarWide.row(Index) - MeanMat.row(Index);
  
      //Calculate rate
      double Resids = arma::as_scalar(Diff * arma::trans(Diff));
    
      //Sample sigma2Io
      double Rate = B + 0.5 * Resids;
      Sigma2(i, c) = rigammaRcpp(Shape, Rate);
      
    //End loop over locations  
    }
    
    //Update covariance
    Cov(arma::span::all, arma::span(o, o), arma::span::all) = arma::repmat(Sigma2.col(c), 1, Nu);

  //End loop over observations 
  }
  
  //Update parameters object
  Para.Sigma2 = Sigma2;
  Para.Cov = Cov;
  return Para;
  
}



//Function to sample beta using a Gibbs sampler step---------------------------------------------------------------
VAR1paraFixedL SampleBeta(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, VAR1hypara HyPara) {
  
  //Set data objects
  arma::mat YStarWide = DatObj.YStarWide;
  int Nu = DatObj.Nu;
  arma::mat EyeNu(Nu, Nu, arma::fill::eye);
  int P = DatObj.P;
  arma::mat X = DatObj.X;
  arma::Col<int> Indeces = DatObj.Indeces;
  
  //Set parameters
  arma::mat Lambda = Para.Lambda;
  arma::cube Cov = Para.Cov;
  arma::colvec Eta = Para.Eta;
  arma::mat BigPhi = Para.BigPhi;
  
  //Set hyperparameters
  arma::mat SigmaBetaInv = HyPara.SigmaBetaInv;
  arma::colvec SigmaBetaInvMuBeta = HyPara.SigmaBetaInvMuBeta;

  //Compute moments
  arma::mat Sum1(P, P, arma::fill::zeros);
  arma::colvec Sum2(P, arma::fill::zeros);
  for (arma::uword t = 0; t < Nu; t++) {
    arma::mat SigmaTInv = arma::diagmat(arma::vectorise(1 / Cov.slice(t)));
    arma::mat XT = X.rows(find(Indeces == t));
    arma::mat tXTSigmaTInv = arma::trans(XT) * SigmaTInv;
    Sum1 += tXTSigmaTInv * XT;
    Sum2 += tXTSigmaTInv * (YStarWide.col(t) - Lambda * BigPhi.col(t));
  }
  
  //Sample Beta
  arma::mat CovBeta = CholInv(Sum1 + SigmaBetaInv);
  arma::colvec MeanBeta = CovBeta * (Sum2 + SigmaBetaInvMuBeta);
  arma::colvec Beta = rmvnormRcpp(1, MeanBeta, CovBeta);
  
  //Update parameters dependent on delta
  arma::colvec XBeta = X * Beta;
  arma::colvec Mean = arma::kron(EyeNu, Lambda) * Eta + XBeta;

  //Update parameters object
  Para.Beta = Beta;
  Para.Mean = Mean;
  Para.XBeta = XBeta;
  return Para;
  
}



//Function to sample new value of A using a Metropolis sampler step-----------------------------------------------
VAR1paraFixedL SampleA(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, VAR1hypara HyPara) {
    int K = DatObj.K;
    int Nu = DatObj.Nu;
    arma::mat eyeK(K, K, arma::fill::eye);
    arma::mat Upsilon = Para.Upsilon;
    arma::mat BigPhi = Para.BigPhi; // k x T
    arma::mat BigPhishedcolT = BigPhi;
    arma::mat V = HyPara.V; //k x k
    arma::colvec Mvec = HyPara.Mvec;//of length k^2
    arma::mat Vinv = CholInv(V);
    BigPhishedcolT.shed_col(Nu - 1);
    arma::mat VA = CholInv(BigPhishedcolT * arma::trans(BigPhishedcolT) + Vinv); // note that \eta_0 is a vector of length k
    arma::colvec meanVec = arma::kron(VA * Vinv, eyeK) * Mvec;
    arma::colvec etaTminus1(K, arma::fill::zeros), etaT(K);
    for (arma::uword t = 0; t < Nu; t++) {
        if (t > 0) { etaTminus1 = etaT; }
        etaT = BigPhi.col(t);
        meanVec += arma::kron(VA * etaTminus1, eyeK) * etaT;
    }
    arma::mat CovMat = arma::kron(VA, Upsilon);
    arma::colvec avec = rmvnormRcpp(1, meanVec, CovMat);
    arma::mat A = arma::reshape(avec, K, K);//k x k
    Para.A = A;
    return Para;
}



//Function to sample Upsilon using a Gibbs sampler step-------------------------------------------------------------------
VAR1paraFixedL SampleUpsilon(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, VAR1hypara HyPara) {
  
  //Set data objects
  int Nu = DatObj.Nu;
  int K = DatObj.K;

  //Set parameters
  arma::mat BigPhi = Para.BigPhi; //k x T
  arma::mat A = Para.A;

  //Set hyperparameter objects
  double Zeta = HyPara.Zeta;
  arma::mat Omega = HyPara.Omega;
  
  //Compute compSum
  arma::mat compSum(K, K, arma::fill::zeros);
  arma::colvec etaT = BigPhi.col(0); //eta1
  compSum += etaT * arma::trans(etaT);
  arma::colvec etaTminus1(K);
  for (arma::uword t = 1; t < Nu; t++){
      etaTminus1 = etaT;
      etaT = BigPhi.col(t);
      arma::colvec summandVec = etaT - A * etaTminus1;
      compSum += summandVec * arma::trans(summandVec);
  }
  
  //Sample Upsilon
  double n = Zeta + Nu;
  arma::mat V = compSum + Omega;
  arma::mat Upsilon(K, K), UpsilonInv(K, K);
  if (K > 1) {
    UpsilonInv = rwishRcpp(n, CholInv(V));
    Upsilon = CholInv(UpsilonInv);
  } 
  else {
    Upsilon(0, 0) = rigammaRcpp(0.5 * n, 0.5 * arma::as_scalar(V));
    UpsilonInv = 1 / Upsilon;
  }
  
  //Update parameters object
  Para.Upsilon = Upsilon;
  Para.UpsilonInv = UpsilonInv;
  return Para;
}



//Function to sample eta using a Gibbs sampler step---------------------------------------------------------------
VAR1paraFixedL SampleEta(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, VAR1hypara HyPara) {
  //Set data objects
  int K = DatObj.K;
  arma::mat EyeK(K, K, arma::fill::eye);
  arma::mat YStarWide = DatObj.YStarWide; 
  int Nu = DatObj.Nu;
  arma::mat EyeNu(Nu, Nu, arma::fill::eye);
  int M = DatObj.M;
  int O = DatObj.O;
      
  //Set parameters
  arma::mat BigPhi = Para.BigPhi;
  arma::mat Lambda = Para.Lambda;
  arma::cube Cov = Para.Cov;
  arma::mat UpsilonInv = Para.UpsilonInv;
  arma::mat A = Para.A;
  arma::colvec XBeta = Para.XBeta;
  arma::mat XBetaMat = arma::reshape(XBeta, M * O, Nu);
  
  //Sample etaT
  arma::mat SigmaInv = arma::diagmat(arma::vectorise(1 / Cov.slice(0)));
  arma::mat tLambdaSigmaInv = arma::trans(Lambda) * SigmaInv;
  arma::mat CovEta = CholInv(tLambdaSigmaInv * Lambda + UpsilonInv + arma::trans(A) * UpsilonInv * A);
  arma::mat cholSigma;
  try {
      cholSigma = arma::chol(CovEta);
  }
  catch (...) {
      cholSigma = getCholRobust(CovEta);
  }
  arma::colvec etaTminus1(K, arma::fill::zeros), etaTplus1(K), etaT(K), MeanEtaT(K);
  for (arma::uword t = 0; t < (Nu -  1); t++) { //for time = 1, 2, ..., (T - 1)
      if (t > 0) {etaTminus1 = BigPhi.col(t - 1);}
      etaTplus1 = BigPhi.col(t + 1);
      MeanEtaT = CovEta * (tLambdaSigmaInv * (YStarWide.col(t) - XBetaMat.col(t)) + UpsilonInv * A * etaTminus1 + arma::trans(A) * UpsilonInv * etaTplus1);
      etaT = rmvnormRcppNew(1, MeanEtaT, cholSigma);
      BigPhi.col(t) = etaT;
      //End loop over visits  
  }
  //for time = T
  etaTminus1 = BigPhi.col(Nu - 2);
  CovEta = CholInv(tLambdaSigmaInv * Lambda + UpsilonInv);
  MeanEtaT = CovEta * (tLambdaSigmaInv * (YStarWide.col(Nu - 1) - XBetaMat.col(Nu - 1)) + UpsilonInv * A * etaTminus1);
  etaT = rmvnormRcpp(1, MeanEtaT, CovEta);
  BigPhi.col(Nu - 1) = etaT;
                        
  //Update parameters dependent on eta
  arma::colvec Eta = arma::vectorise(BigPhi);  
  //Update parameters object
  Para.Eta = Eta;
  Para.BigPhi = BigPhi;
  Para.Mean = arma::kron(EyeNu, Lambda) * Eta + XBeta;
  return Para;
}



//Function to sample delta using a Gibbs sampler step---------------------------------------------------------------
paraCLfixedL SampleDelta(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, VAR1hypara HyPara, paraCLfixedL ParaCL) {
    //Set data objects
    int K = DatObj.K;
    int L = DatObj.L;
    int GS = DatObj.GS;
    //Set parameter objects
    arma::mat Theta = ParaCL.Theta;
    arma::colvec Delta = ParaCL.Delta;
    //Set hyperparameter objects
    double A1 = HyPara.A1;
    double A2 = HyPara.A2;
    //Gamma shrinkage prior
    if (GS == 1) {
        double AH;
        for (arma::uword h = 0; h < K; h++) {
            arma::colvec DeltaMinusH = Delta;
            DeltaMinusH(h) = 1;
            //Asign hyperparameter
            if (h == 0) AH = A1;
            else if (h > 0) AH = A2;
            double Resids = 0;
            for (arma::uword j = h; j < K; j++) {
                arma::colvec ThetaJ = Theta.col(j);
                double tThetaTheta = arma::as_scalar(arma::trans(ThetaJ) * ThetaJ);
                Resids += tThetaTheta * arma::prod(DeltaMinusH(arma::span(0, j)));
            }
            double Shape = AH;
            Shape += 0.5 * (K - h) * L;
            double Rate = 1 + 0.5 * Resids;
            Delta(h) = rgammaRcpp(Shape, Rate);
        }
    }
    //NO Gamma shrinkage prior
    else {
        for (arma::uword j = 0; j < K; j++) {
            arma::colvec ThetaJ = Theta.col(j);
            double tThetaTheta = arma::as_scalar(arma::trans(ThetaJ) * ThetaJ);
            double Shape = A1 + 0.5 * L;
            double Rate = A2 + 0.5 * tThetaTheta;
            Delta(j) = rgammaRcpp(Shape, Rate); 
        }
    }
    //Update parameters object
    ParaCL.Delta = Delta;
    if (GS == 1) { ParaCL.Tau = arma::cumprod(Delta); }
    else { ParaCL.Tau = Delta; } //if (GS == 0) 
    return ParaCL;  
}



//Functions to sample new value of rho using a Metropolis sampler step-----------------------------------------------
std::pair<spatpara1, VAR1metrobj> SampleRho(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL, spatpara1 SpatPara, VAR1hypara HyPara, VAR1metrobj MetrObj) {
    int SpCorInd = DatObj.SpCorInd;
    if (SpCorInd == 0) {//spatial.structure = "continuous"
        //Set data objects
        int M = DatObj.M;
        int O = DatObj.O;
        arma::mat SpDist = DatObj.SpDist;
        int L = DatObj.L;
        int K = DatObj.K;
        arma::colvec ZeroOM(O * M, arma::fill::zeros);
        //Set parameter objects
        double Rho = SpatPara.Rho;
        arma::mat RootiKappa = Para.RootiKappa;
        arma::mat RootiSpCov = SpatPara.RootiSpCov;

        //Set hyperparameter objects
        double ARho = HyPara.ARho;
        double BRho = HyPara.BRho;
        //Set metropolis objects
        double MetropRho = sqrt(MetrObj.MetropRho);
        double AcceptanceRho = MetrObj.AcceptanceRho;
        //Transform current state to real line
        double BigDelta = log((Rho - ARho) / (BRho - Rho));

        //Numerical fix for when the propopsal cholesky doesn't exist
        double RhoProposal, BigDeltaProposal;
        arma::mat CholSpCovProposal(M, M), SpCovProposal(M, M);
        bool Cholesky = false;
        while (!Cholesky) {
            //Sample a new Proposal
            BigDeltaProposal = arma::as_scalar(rnormRcpp(1, BigDelta, MetropRho));
            //Compute Phi Proposal
            RhoProposal = (BRho * exp(BigDeltaProposal) + ARho) / (1 + exp(BigDeltaProposal));
            //Proposal spatial correlation
            SpCovProposal = SpEXP(RhoProposal, SpDist);
            Cholesky = arma::chol(CholSpCovProposal, SpCovProposal);
        }
        arma::mat RootiSpCovProposal = arma::inv(arma::trimatu(CholSpCovProposal));

        //Alpha structure components
        double Component1A = 0, Component1B = 0;
        arma::mat RootiAlpha, RootiAlphaProposal;
        if (DatObj.CL == 1) {
            RootiAlpha = arma::kron(RootiSpCov, RootiKappa);
            RootiAlphaProposal = arma::kron(RootiSpCovProposal, RootiKappa);
            arma::cube Alpha = ParaCL.Alpha;
            //Loop over columns of j
            for (arma::uword j = 0; j < K; j++) {
                arma::mat AlphaJ = Alpha.slice(j);
                //Loop over mixture components
                for (arma::uword l = 0; l < L - 1; l++) {
                    arma::colvec AlphaJL = AlphaJ.row(l).t();
                    Component1A += lndMvn(AlphaJL, ZeroOM, RootiAlphaProposal);
                    Component1B += lndMvn(AlphaJL, ZeroOM, RootiAlpha);
                }
            }
        }
        else {//if DatObj.CL == 0 
            RootiAlpha = arma::kron(RootiKappa, RootiSpCov);
            RootiAlphaProposal = arma::kron(RootiKappa, RootiSpCovProposal);
            arma::mat Lambda = Para.Lambda;
            //Loop over columns of j
            for (arma::uword j = 0; j < K; j++) {
                arma::colvec LambdaJ = Lambda.col(j);
                Component1A += lndMvn(LambdaJ, ZeroOM, RootiAlphaProposal);
                Component1B += lndMvn(LambdaJ, ZeroOM, RootiAlpha);                
            }
        }

        double Component1 = Component1A - Component1B;
        double Component2A = BigDeltaProposal;
        double Component2B = BigDelta;
        double Component2 = Component2A - Component2B;
        double Component3 = 2 * log((1 + exp(BigDelta)) / (1 + exp(BigDeltaProposal)));
        //Compute log acceptance ratio
        double LogR = Component1 + Component2 + Component3;

        //Metropolis update
        double RandU = randuRcpp();
        if (log(RandU) < LogR) {
            //Keep Count of Acceptances
            AcceptanceRho++;
            MetrObj.AcceptanceRho = AcceptanceRho;
            //Update parameters object
            SpatPara.Rho = RhoProposal;
            SpatPara.RootiSpCov = RootiSpCovProposal;
            SpatPara.SpCovInv = RootiSpCovProposal * arma::trans(RootiSpCovProposal);
        }
    }
    else { //when SpCorInd == 1, i.e., spatial.structure = "discrete"
        //Set data objects
        int M = DatObj.M;
        int O = DatObj.O;
        arma::mat SpDist = DatObj.SpDist;
        int L = DatObj.L;
        int K = DatObj.K;
        arma::colvec ZeroOM(O * M, arma::fill::zeros); 
        //Set parameter objects
        double Rho = SpatPara.Rho;
        arma::mat KappaInv = Para.KappaInv;
        arma::mat RootiKappa = arma::trans(getCholRobust(KappaInv)); //transpose of the cholesky factor of KappaInv instead; not the real rooti but corresponds to RootiSpCov here
        arma::mat RootiSpCov = SpatPara.RootiSpCov; //transpose of the cholesky factor of SpCovInv instead; not the real rooti but works here too
        arma::colvec DwVec = SpatPara.DwVec;
        arma::mat Dw = arma::diagmat(DwVec);

        //Set hyperparameter objects
        double ARho = HyPara.ARho;
        double BRho = HyPara.BRho;
        //Set metropolis objects
        double MetropRho = sqrt(MetrObj.MetropRho);
        double AcceptanceRho = MetrObj.AcceptanceRho;
        //Transform current state to real line
        double BigDelta = log((Rho - ARho) / (BRho - Rho));

        //Numerical fix for when the propopsal cholesky doesn't exist
        double RhoProposal, BigDeltaProposal;
        arma::mat RootiSpCovProposal(M, M), SpCovInvProposal(M, M);
        bool Cholesky = false;
        while (!Cholesky) {
            //Sample a new Proposal
            BigDeltaProposal = arma::as_scalar(rnormRcpp(1, BigDelta, MetropRho));
            //Compute Phi Proposal
            RhoProposal = (BRho * exp(BigDeltaProposal) + ARho) / (1 + exp(BigDeltaProposal));
            //Proposal spatial correlation
            SpCovInvProposal = Dw - RhoProposal * SpDist;
            Cholesky = arma::chol(RootiSpCovProposal, SpCovInvProposal);
        }
        RootiSpCovProposal = arma::trans(RootiSpCovProposal);

        //Alpha structure components
        double Component1A = 0, Component1B = 0;
        arma::mat RootiAlpha, RootiAlphaProposal;
        if (DatObj.CL == 1) {
            RootiAlpha = arma::kron(RootiSpCov, RootiKappa);
            RootiAlphaProposal = arma::kron(RootiSpCovProposal, RootiKappa);
            arma::cube Alpha = ParaCL.Alpha;
            //Loop over columns of j
            for (arma::uword j = 0; j < K; j++) {
                arma::mat AlphaJ = Alpha.slice(j);
                //Loop over mixture components
                for (arma::uword l = 0; l < L - 1; l++) {
                    arma::colvec AlphaJL = AlphaJ.row(l).t();
                    Component1A += lndMvn(AlphaJL, ZeroOM, RootiAlphaProposal);
                    Component1B += lndMvn(AlphaJL, ZeroOM, RootiAlpha);
                }
            }
        }
        else {//if DatObj.CL == 0 
            RootiAlpha = arma::kron(RootiKappa, RootiSpCov);
            RootiAlphaProposal = arma::kron(RootiKappa, RootiSpCovProposal);
            arma::mat Lambda = Para.Lambda;
            //Loop over columns of j
            for (arma::uword j = 0; j < K; j++) {
                arma::colvec LambdaJ = Lambda.col(j);
                Component1A += lndMvn(LambdaJ, ZeroOM, RootiAlphaProposal);
                Component1B += lndMvn(LambdaJ, ZeroOM, RootiAlpha);
            }
        }

        double Component1 = Component1A - Component1B;
        double Component2A = BigDeltaProposal;
        double Component2B = BigDelta;
        double Component2 = Component2A - Component2B;
        double Component3 = 2 * log((1 + exp(BigDelta)) / (1 + exp(BigDeltaProposal)));
        //Compute log acceptance ratio
        double LogR = Component1 + Component2 + Component3;

        //Metropolis update
        double RandU = randuRcpp();
        if (log(RandU) < LogR) {
            //Keep Count of Acceptances
            AcceptanceRho++;
            MetrObj.AcceptanceRho = AcceptanceRho;
            //Update parameters object
            SpatPara.Rho = RhoProposal;
            SpatPara.RootiSpCov = RootiSpCovProposal;
            SpatPara.SpCovInv = SpCovInvProposal;
        }
    }
    //Return output object
    return std::pair<spatpara1, VAR1metrobj>(SpatPara, MetrObj);
}

std::pair<spatpara2, VAR1metrobj> SampleRho(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL, spatpara2 SpatPara, VAR1hypara HyPara, VAR1metrobj MetrObj) {//when IS == 1 && SpCorInd == 0 && DatObj.SA == 1
    //Set data objects
    int M = DatObj.M;
    int O = DatObj.O;
    arma::mat SpDist = DatObj.SpDist;
    int L = DatObj.L;
    int K = DatObj.K;
    int h = DatObj.h;
    //Set parameter objects
    double Rho = SpatPara.Rho;
    arma::mat KappaInv = Para.KappaInv;
    arma::mat SpCovInvApprox = SpatPara.SpCovInv;
    double detSpCovApprox = SpatPara.detSpCov;
    arma::umat nnInd = SpatPara.nnInd;

    //Set hyperparameter objects
    double ARho = HyPara.ARho;
    double BRho = HyPara.BRho;
    //Set metropolis objects
    double MetropRho = sqrt(MetrObj.MetropRho);
    double AcceptanceRho = MetrObj.AcceptanceRho;
    //Transform current state to real line
    double BigDelta = log((Rho - ARho) / (BRho - Rho));

    //Numerical fix for when the propopsal cholesky doesn't exist
    double RhoProposal, BigDeltaProposal;
    double detSpCovApproxProposal = 1;
    arma::mat SpCovInvApproxProposal(M, M, arma::fill::zeros);
    arma::mat SpCovProposal(M, M);
    //Sample a new Proposal
    BigDeltaProposal = arma::as_scalar(rnormRcpp(1, BigDelta, MetropRho));
    //Compute Phi Proposal
    RhoProposal = (BRho * exp(BigDeltaProposal) + ARho) / (1 + exp(BigDeltaProposal));
    //Proposal spatial correlation
    SpCovProposal = SpEXP(RhoProposal, SpDist);

    //calculate SpCovInvApproxProposal and detSpCovApproxProposal
    int nnMaxNum;
    SpCovInvApproxProposal(0, 0) = 1; // 1 / Fs(0) as BsStarRow0's first entry is 1 and all other entries are 0
    for (int i = 1; i < M; i++) {
        if (i < h) nnMaxNum = i - 1;
        else nnMaxNum = h - 1;
        //arma::Row<arma::uword> nni = nnInd(arma::span(i, i), arma::span(0, nnMaxNum));
        arma::uvec nni = nnInd(arma::span(i, i), arma::span(0, nnMaxNum)).t();
        arma::rowvec SpCovProposalRowi = SpCovProposal.row(i);
        arma::mat SpCovProposalinni = SpCovProposalRowi(nni);
        arma::mat Bsi = SpCovProposalinni.t() * CholInv(SpCovProposal(nni, nni));
        double Fsi = arma::as_scalar(1 - Bsi * SpCovProposalinni);
        detSpCovApproxProposal *= Fsi;
        //nni.insert_cols(nnMaxNum + 1, arma::uvec({ arma::uword(i) }));
        //Bsi.insert_cols(nnMaxNum + 1, arma::vec({ -1 }));
        //SpCovInvApproxProposal(nni, nni) += arma::trans(Bsi) * (1 / Fsi) * (Bsi);
        SpCovInvApproxProposal(nni, nni) += arma::trans(-Bsi) * (1 / Fsi) * (-Bsi);
        arma::rowvec SpCovInvApproxProposalRowi(M, arma::fill::zeros);
        SpCovInvApproxProposalRowi(nni) = -Bsi / Fsi;
        SpCovInvApproxProposalRowi(i) = 1 / Fsi;
        SpCovInvApproxProposal.row(i) = SpCovInvApproxProposalRowi;
        SpCovInvApproxProposal.col(i) = SpCovInvApproxProposalRowi.t();
    }

    //Alpha structure components
    double component1 = 0;
    double logDetDiff = O * log(detSpCovApproxProposal / detSpCovApprox);
    arma::mat SpCovInvDiff = SpCovInvApproxProposal - SpCovInvApprox;
    //arma::mat kronInvDiff = arma::kron(SpCovInvDiff, KappaInv);
    //arma::mat kronInvDiff2 = arma::kron(KappaInv, SpCovInvDiff);
    arma::sp_mat kronInvDiff(arma::kron(SpCovInvDiff, KappaInv));
    arma::sp_mat kronInvDiff2(arma::kron(KappaInv, SpCovInvDiff));

    if (DatObj.CL == 1) {//alphaMethod must = "block" here if DatObj.CL == 1
        component1 -= logDetDiff * (L - 1) * K;
        arma::cube Alpha = ParaCL.Alpha;
        //Loop over columns of j
        for (arma::uword j = 0; j < K; j++) {           
            arma::mat AlphaJ = Alpha.slice(j);
            //Loop over mixture components
            for (arma::uword l = 0; l < L - 1; l++) {
                arma::rowvec AlphaJL = AlphaJ.row(l);
                component1 -= arma::as_scalar(AlphaJL * kronInvDiff * arma::trans(AlphaJL));
            }
        }
        component1 /= 2;
    }
    else {//if DatObj.CL == 0 so that L = 1
        component1 -= logDetDiff * K;
        arma::mat Lambda = Para.Lambda;
        //Loop over columns of j
        for (arma::uword j = 0; j < K; j++) {
            //Objects that depend on j           
            arma::colvec LambdaJ = Lambda.col(j);
            component1 -= arma::as_scalar(arma::trans(LambdaJ) * kronInvDiff2 * LambdaJ);
        }
        component1 /= 2;
    }

    double Component2A = BigDeltaProposal;
    double Component2B = BigDelta;
    double Component2 = Component2A - Component2B;
    double Component3 = 2 * log((1 + exp(BigDelta)) / (1 + exp(BigDeltaProposal)));
    //Compute log acceptance ratio
    double LogR = component1 + Component2 + Component3;

    //Metropolis update
    double RandU = randuRcpp();
    if (log(RandU) < LogR) {
        //Keep Count of Acceptances
        AcceptanceRho++;
        MetrObj.AcceptanceRho = AcceptanceRho;
        //Update parameters object
        SpatPara.Rho = RhoProposal;
        SpatPara.detSpCov = detSpCovApproxProposal;
        SpatPara.SpCovInv = SpCovInvApproxProposal;
    }

    //Return output object
    return std::pair<spatpara2, VAR1metrobj>(SpatPara, MetrObj);
}

std::pair<spatpara3, VAR1metrobj> SampleRho(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL, spatpara3 SpatPara, VAR1hypara HyPara, VAR1metrobj MetrObj) {//when IS == 1 && SpCorInd == 0 && DatObj.SA == 1, DatObj.CL == 1, alphaMethod == "sequential"
        //Set data objects
        int M = DatObj.M;
        int O = DatObj.O;
        arma::mat SpDist = DatObj.SpDist;
        int L = DatObj.L;
        int K = DatObj.K;
        int h = DatObj.h;
        //Set parameter objects
        double Rho = SpatPara.Rho;
        arma::mat KappaInv = Para.KappaInv;
        arma::mat SpCovInvApprox = SpatPara.SpCovInv;
        double detSpCovApprox = SpatPara.detSpCov;
        arma::cube Alpha = ParaCL.Alpha;
        arma::umat nnInd = SpatPara.nnInd;

        //Set hyperparameter objects
        double ARho = HyPara.ARho;
        double BRho = HyPara.BRho;
        //Set metropolis objects
        double MetropRho = sqrt(MetrObj.MetropRho);
        double AcceptanceRho = MetrObj.AcceptanceRho;
        //Transform current state to real line
        double BigDelta = log((Rho - ARho) / (BRho - Rho));

        //Numerical fix for when the propopsal cholesky doesn't exist
        double RhoProposal, BigDeltaProposal;
        double detSpCovApproxProposal = 1;
        arma::mat SpCovInvApproxProposal(M, M, arma::fill::zeros);
        arma::mat SpCovProposal(M, M);
        //Sample a new Proposal
        BigDeltaProposal = arma::as_scalar(rnormRcpp(1, BigDelta, MetropRho));
        //Compute Phi Proposal
        RhoProposal = (BRho * exp(BigDeltaProposal) + ARho) / (1 + exp(BigDeltaProposal));
        //Proposal spatial correlation
        SpCovProposal = SpEXP(RhoProposal, SpDist);

        //calculate SpCovInvApproxProposal, detSpCovApproxProposal, and Fs, Bs
        arma::colvec Fs(M, arma::fill::ones);
        arma::mat Bs(M, h, arma::fill::zeros);
        SpCovInvApproxProposal(0, 0) = 1; // 1 / Fs(0) as BsStarRow0's first entry is 1 and all other entries are 0
        int nnMaxNum;
        for (int i = 1; i < M; i++) {
            if (i < h) nnMaxNum = i - 1;
            else nnMaxNum = h - 1;
            arma::uvec nni = nnInd(arma::span(i, i), arma::span(0, nnMaxNum)).t();
            arma::rowvec SpCovProposalRowi = SpCovProposal.row(i);
            arma::mat SpCovProposalinni = SpCovProposalRowi(nni);
            arma::mat Bsi = SpCovProposalinni.t() * CholInv(SpCovProposal(nni, nni));
            Bs(arma::span(i, i), arma::span(0, nnMaxNum)) = Bsi;
            double Fsi = arma::as_scalar(1 - Bsi * SpCovProposalinni);
            Fs(i) = Fsi;
            detSpCovApproxProposal *= Fsi;
            //nni.insert_cols(nnMaxNum + 1, arma::uvec({ arma::uword(i) }));
            //Bsi.insert_cols(nnMaxNum + 1, arma::vec({ -1 }));
            //SpCovInvApproxProposal(nni, nni) += arma::trans(Bsi) * (1 / Fsi) * (Bsi);
            SpCovInvApproxProposal(nni, nni) += arma::trans(-Bsi) * (1 / Fsi) * (-Bsi);
            arma::rowvec SpCovInvApproxProposalRowi(M, arma::fill::zeros);
            SpCovInvApproxProposalRowi(nni) = -Bsi / Fsi;
            SpCovInvApproxProposalRowi(i) = 1 / Fsi;
            SpCovInvApproxProposal.row(i) = SpCovInvApproxProposalRowi;
            SpCovInvApproxProposal.col(i) = SpCovInvApproxProposalRowi.t();
        }

        //Alpha structure components
        double component1 = 0;
        double logDetDiff = O * log(detSpCovApproxProposal / detSpCovApprox);
        arma::sp_mat kronInvDiff(arma::kron((SpCovInvApproxProposal - SpCovInvApprox), KappaInv));
        //arma::mat kronInvDiff = arma::kron((SpCovInvApproxProposal - SpCovInvApprox), KappaInv);
        
        //Loop over columns of j (DatObj.CL must = 1 here)
        for (arma::uword j = 0; j < K; j++) {
            component1 -= logDetDiff * (L - 1);
            arma::mat AlphaJ = Alpha.slice(j);
            //Loop over mixture components
            for (arma::uword l = 0; l < L - 1; l++) {
                arma::rowvec AlphaJL = AlphaJ.row(l);
                component1 -= arma::as_scalar(AlphaJL * kronInvDiff * arma::trans(AlphaJL));
            }
        }
        component1 /= 2;

        double Component2A = BigDeltaProposal;
        double Component2B = BigDelta;
        double Component2 = Component2A - Component2B;
        double Component3 = 2 * log((1 + exp(BigDelta)) / (1 + exp(BigDeltaProposal)));
        //Compute log acceptance ratio
        double LogR = component1 + Component2 + Component3;

        //Metropolis update
        double RandU = randuRcpp();
        if (log(RandU) < LogR) {
            //Keep Count of Acceptances
            AcceptanceRho++;
            MetrObj.AcceptanceRho = AcceptanceRho;
            //Update parameters object
            SpatPara.Rho = RhoProposal;
            SpatPara.detSpCov = detSpCovApproxProposal;
            SpatPara.SpCovInv = SpCovInvApproxProposal;
            SpatPara.Bs = Bs;
            SpatPara.Fs = Fs;
        }
        //Return output object
        return std::pair<spatpara3, VAR1metrobj>(SpatPara, MetrObj);
}



//Functions to sample kappa using a Gibbs sampler step---------------------------------------------------------------
VAR1paraFixedL SampleKappa(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL, spatpara1 SpatPara, VAR1hypara HyPara) {//CL = 1
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int L = DatObj.L;
    arma::cube Alpha = ParaCL.Alpha;
    arma::mat SpCovInv = SpatPara.SpCovInv;
    double SmallUpsilon = HyPara.SmallUpsilon;
    arma::mat BigTheta = HyPara.BigTheta;
    arma::mat Resids(O, O, arma::fill::zeros);
    for (arma::uword j = 0; j < K; j++) {
        for (arma::uword l = 0; l < L - 1; l++) {
            arma::rowvec AlphaJL = Alpha.slice(j).row(l);
            arma::mat AlphaJLMat = arma::reshape(AlphaJL, O, M);
            Resids += AlphaJLMat * SpCovInv * arma::trans(AlphaJLMat);
        }
    }
    double Shape = SmallUpsilon + M * (L - 1) * K;
    arma::mat Rate = Resids + BigTheta;
    arma::mat Kappa(O, O), KappaInv(O, O), RootiKappa(O, O);
    if (O == 1) {
        Kappa(0, 0) = rigammaRcpp(0.5 * arma::as_scalar(Shape), 0.5 * arma::as_scalar(Rate));
        KappaInv = 1 / Kappa;
        RootiKappa = arma::sqrt(KappaInv);
    }
    else if (O > 1) {
        KappaInv = rwishRcpp(Shape, CholInv(Rate));
        Kappa = CholInv(KappaInv);
        RootiKappa = GetRooti(Kappa);
    }

    Para.Kappa = Kappa;
    Para.KappaInv = KappaInv;
    Para.RootiKappa = RootiKappa;
    return Para;
}

VAR1paraFixedL SampleKappa(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, spatpara1 SpatPara, VAR1hypara HyPara) {//CL = 0
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    arma::mat Lambda = Para.Lambda;
    arma::mat SpCovInv = SpatPara.SpCovInv;
    double SmallUpsilon = HyPara.SmallUpsilon;
    arma::mat BigTheta = HyPara.BigTheta;
    arma::mat Resids(O, O, arma::fill::zeros);
    for (arma::uword j = 0; j < K; j++) {
        arma::colvec LambdaJ = Lambda.col(j);
        arma::mat LambdaJMat = arma::reshape(LambdaJ, M, O);
        Resids += arma::trans(LambdaJMat) * SpCovInv * LambdaJMat;
    }
    double Shape = SmallUpsilon + M * K;
    arma::mat Rate = Resids + BigTheta;
    arma::mat Kappa(O, O), KappaInv(O, O), RootiKappa(O, O);
    if (O == 1) {
        Kappa(0, 0) = rigammaRcpp(0.5 * arma::as_scalar(Shape), 0.5 * arma::as_scalar(Rate));
        KappaInv = 1 / Kappa;
        RootiKappa = arma::sqrt(KappaInv);
    }
    else if (O > 1) {
        KappaInv = rwishRcpp(Shape, CholInv(Rate));
        Kappa = CholInv(KappaInv);
        RootiKappa = GetRooti(Kappa);
    }

    Para.Kappa = Kappa;
    Para.KappaInv = KappaInv;
    Para.RootiKappa = RootiKappa;
    return Para;
}

VAR1paraFixedL SampleKappa(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL, spatpara2 SpatPara, VAR1hypara HyPara) {//CL = 1
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int L = DatObj.L;
    arma::cube Alpha = ParaCL.Alpha;
    arma::sp_mat SpCovInv(SpatPara.SpCovInv);
    //arma::mat SpCovInv = SpatPara.SpCovInv;
    double SmallUpsilon = HyPara.SmallUpsilon;
    arma::mat BigTheta = HyPara.BigTheta;
    arma::mat Resids(O, O, arma::fill::zeros);
    for (arma::uword j = 0; j < K; j++) {
        for (arma::uword l = 0; l < L - 1; l++) {
            arma::rowvec AlphaJL = Alpha.slice(j).row(l);
            arma::mat AlphaJLMat = arma::reshape(AlphaJL, O, M);
            Resids += AlphaJLMat * SpCovInv * arma::trans(AlphaJLMat);        
        }
    }
    double Shape = SmallUpsilon + M * (L - 1) * K;
    arma::mat Rate = Resids + BigTheta;
    arma::mat Kappa(O, O), KappaInv(O, O), RootiKappa(O, O);
    if (O == 1) {
        Kappa(0, 0) = rigammaRcpp(0.5 * arma::as_scalar(Shape), 0.5 * arma::as_scalar(Rate));
        KappaInv = 1 / Kappa;
        RootiKappa = arma::sqrt(KappaInv);
    }
    else if (O > 1) {
        KappaInv = rwishRcpp(Shape, CholInv(Rate));
        Kappa = CholInv(KappaInv);
        RootiKappa = GetRooti(Kappa);
    }

    Para.Kappa = Kappa;
    Para.KappaInv = KappaInv;
    Para.RootiKappa = RootiKappa;
    return Para;
}

VAR1paraFixedL SampleKappa(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, spatpara2 SpatPara, VAR1hypara HyPara) {//CL = 0
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    arma::mat Lambda = Para.Lambda;
    arma::sp_mat SpCovInv(SpatPara.SpCovInv);
    //arma::mat SpCovInv = SpatPara.SpCovInv;
    double SmallUpsilon = HyPara.SmallUpsilon;
    arma::mat BigTheta = HyPara.BigTheta;
    arma::mat Resids(O, O, arma::fill::zeros);
    for (arma::uword j = 0; j < K; j++) {
        arma::colvec LambdaJ = Lambda.col(j);
        arma::mat LambdaJMat = arma::reshape(LambdaJ, M, O);
        Resids += arma::trans(LambdaJMat) * SpCovInv * LambdaJMat;    
    }
    double Shape = SmallUpsilon + M * K;
    arma::mat Rate = Resids + BigTheta;
    arma::mat Kappa(O, O), KappaInv(O, O), RootiKappa(O, O);
    if (O == 1) {
        Kappa(0, 0) = rigammaRcpp(0.5 * arma::as_scalar(Shape), 0.5 * arma::as_scalar(Rate));
        KappaInv = 1 / Kappa;
        RootiKappa = arma::sqrt(KappaInv);
    }
    else if (O > 1) {
        KappaInv = rwishRcpp(Shape, CholInv(Rate));
        Kappa = CholInv(KappaInv);
        RootiKappa = GetRooti(Kappa);
    }

    Para.Kappa = Kappa;
    Para.KappaInv = KappaInv;
    Para.RootiKappa = RootiKappa;
    return Para;
}

VAR1paraFixedL SampleKappa(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL, spatpara3 SpatPara, VAR1hypara HyPara) {
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int L = DatObj.L;
    arma::cube Alpha = ParaCL.Alpha;
    arma::sp_mat SpCovInv(SpatPara.SpCovInv);
    //arma::mat SpCovInv = SpatPara.SpCovInv;
    double SmallUpsilon = HyPara.SmallUpsilon;
    arma::mat BigTheta = HyPara.BigTheta;
    arma::mat Resids(O, O, arma::fill::zeros);
    for (arma::uword j = 0; j < K; j++) {
        for (arma::uword l = 0; l < L - 1; l++) {
            arma::rowvec AlphaJL = Alpha.slice(j).row(l);
            arma::mat AlphaJLMat = arma::reshape(AlphaJL, O, M);
            Resids += AlphaJLMat * SpCovInv * arma::trans(AlphaJLMat);
        }
    }
    double Shape = SmallUpsilon + M * (L - 1) * K;
    arma::mat Rate = Resids + BigTheta;
    arma::mat Kappa(O, O), KappaInv(O, O), RootiKappa(O, O);
    if (O == 1) {
        Kappa(0, 0) = rigammaRcpp(0.5 * arma::as_scalar(Shape), 0.5 * arma::as_scalar(Rate));
        KappaInv = 1 / Kappa;
        RootiKappa = arma::sqrt(KappaInv);
    }
    else if (O > 1) {
        KappaInv = rwishRcpp(Shape, CholInv(Rate));
        Kappa = CholInv(KappaInv);
        RootiKappa = GetRooti(Kappa);
    }

    Para.Kappa = Kappa;
    Para.KappaInv = KappaInv;
    Para.RootiKappa = RootiKappa;
    return Para;
}



//Functions to sample alphajl(s_i)'s (when CL = 1) / lambdajio's (when CL = 0) using a Gibbs sampler step---------------------------------------------------------------
paraCLfixedL SampleAlpha(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL, spatpara1 SpatPara, int keptIter, bool storePostPara) {//CL = 1
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int L = DatObj.L;
    int alphaWsFiles = DatObj.alphaWsFiles;
    arma::mat EyeOM(O * M, O * M, arma::fill::eye);

    arma::mat KappaInv = Para.KappaInv;
    arma::cube Z = ParaCL.Z;
    arma::cube Alpha = ParaCL.Alpha;
    arma::mat SpCovInv = SpatPara.SpCovInv;

    arma::mat CovAlpha = CholInv(EyeOM + arma::kron(SpCovInv, KappaInv));
    arma::mat cholSigma;
    try {
        cholSigma = arma::chol(CovAlpha);
    }
    catch (...) {
        cholSigma = getCholRobust(CovAlpha);
    }
    for (arma::uword j = 0; j < K; j++) {
        arma::mat AlphaJ(L - 1, M * O);
        arma::mat ZJ = Z.slice(j);
        for (arma::uword l = 0; l < L - 1; l++) {
            arma::colvec MeanAlpha = CovAlpha * arma::trans(ZJ.row(l));
            arma::colvec AlphaJL = rmvnormRcppNew(1, MeanAlpha, cholSigma);
            AlphaJ.row(l) = arma::trans(AlphaJL);
        }
        Alpha.slice(j) = AlphaJ;
    }

    arma::cube logWeights = GetLogWeightsFixedL(Alpha, K, M, L, O);
    ParaCL.Alpha = Alpha;
    ParaCL.logWeights = logWeights;
    if (alphaWsFiles == 1 && storePostPara == true) {
        if (DatObj.spatPred == 1) {
            //std::string filename = "fixedLalphaIter" + to_string(keptIter) + ".txt";
            Alpha.save("fixedLalphaKeptIter" + std::__cxx11::to_string(keptIter) + ".txt", arma::arma_ascii);
        }
        if (DatObj.storeW == 1) {
            logWeights.save("fixedLlogweightsKeptIter" + std::__cxx11::to_string(keptIter) + ".txt", arma::arma_ascii);
        }
    }
    if (DatObj.storeW == 1 && storePostPara == true) {
        arma::cube Weights = GetWeightsFixedL(Alpha, K, M, L, O);
        if (alphaWsFiles == 1) {
            Weights.save("fixedLweightsKeptIter" + std::__cxx11::to_string(keptIter) + ".txt", arma::arma_ascii);
        }       
        else { // if alphaWsFiles == 0
            ParaCL.Weights = Weights; 
        }
    }
    return ParaCL;        
}

VAR1paraFixedL SampleLambda(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, spatpara1 SpatPara) {//CL = 0
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int Nu = DatObj.Nu;
    arma::mat EyeNu(Nu, Nu, arma::fill::eye);
    arma::mat X = DatObj.X;
    arma::Col<int> Indeces = DatObj.Indeces;
    arma::mat YStarWide = DatObj.YStarWide;

    arma::mat KappaInv = Para.KappaInv;
    arma::mat SpCovInv = SpatPara.SpCovInv;
    arma::mat BigPhi = Para.BigPhi;
    arma::cube Cov = Para.Cov;
    arma::colvec Beta = Para.Beta;
    arma::mat Lambda = Para.Lambda;
    arma::colvec Eta = Para.Eta;
    arma::colvec XBeta = Para.XBeta;

    arma::mat CovAlphaFixed = arma::kron(KappaInv, SpCovInv);//since alpha's here is the columns of Lambda (ordered spatially first and then by observation type)
    arma::mat SigmaTInv = arma::diagmat(arma::vectorise(1 / Cov.slice(0)));
    for (arma::uword j = 0; j < K; j++) {
        arma::mat LambdaMinusJ = Lambda, BigPhiMinusJ = BigPhi;
        LambdaMinusJ.shed_col(j);
        BigPhiMinusJ.shed_row(j);
        double sum1 = 0;
        arma::colvec sum2(M * O, arma::fill::zeros);
        for (arma::uword t = 0; t < Nu; t++) {            
            arma::mat XT = X.rows(find(Indeces == t));
            double EtaTJ = BigPhi(j, t);
            arma::colvec BigPhiMinusJt = BigPhiMinusJ.col(t);
            arma::colvec LambdaSum = LambdaMinusJ * BigPhiMinusJt;
            arma::colvec MuTJ = (YStarWide.col(t) - XT * Beta - LambdaSum);
            sum1 += std::pow(EtaTJ, 2);
            sum2 += EtaTJ * MuTJ;
        }
        arma::mat CovAlpha = CholInv(sum1 * SigmaTInv + CovAlphaFixed);
        arma::colvec MeanAlpha = CovAlpha * SigmaTInv * sum2;
        arma::colvec AlphaJ = rmvnormRcpp(1, MeanAlpha, CovAlpha);
        Lambda.col(j) = AlphaJ;
    }

    Para.Lambda = Lambda;
    Para.Mean = arma::kron(EyeNu, Lambda) * Eta + XBeta;
    return Para;
}

paraCLfixedL SampleAlpha(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL, spatpara2 SpatPara, int keptIter, bool storePostPara) {//CL = 1
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int L = DatObj.L;
    int alphaWsFiles = DatObj.alphaWsFiles;
    arma::mat EyeOM(O * M, O * M, arma::fill::eye);

    arma::mat KappaInv = Para.KappaInv;
    arma::cube Z = ParaCL.Z;
    arma::cube Alpha = ParaCL.Alpha;
    arma::mat SpCovInv = SpatPara.SpCovInv;

    arma::mat CovAlpha = CholInv(EyeOM + arma::kron(SpCovInv, KappaInv));
    arma::mat cholSigma;
    try {
        cholSigma = arma::chol(CovAlpha);
    }
    catch (...) {
        cholSigma = getCholRobust(CovAlpha);
    }
    for (arma::uword j = 0; j < K; j++) {
        arma::mat AlphaJ(L - 1, M * O);
        arma::mat ZJ = Z.slice(j);
        for (arma::uword l = 0; l < L - 1; l++) {
            arma::colvec MeanAlpha = CovAlpha * arma::trans(ZJ.row(l));
            arma::colvec AlphaJL = rmvnormRcppNew(1, MeanAlpha, cholSigma);
            AlphaJ.row(l) = arma::trans(AlphaJL);
        }
        Alpha.slice(j) = AlphaJ;
    }

    arma::cube logWeights = GetLogWeightsFixedL(Alpha, K, M, L, O);
    ParaCL.Alpha = Alpha;
    ParaCL.logWeights = logWeights;
    if (alphaWsFiles == 1 && storePostPara == true) {
        if (DatObj.spatPred == 1) {
            //std::string filename = "fixedLalphaIter" + to_string(keptIter) + ".txt";
            Alpha.save("fixedLalphaKeptIter" + std::__cxx11::to_string(keptIter) + ".txt", arma::arma_ascii);
        }
        if (DatObj.storeW == 1) {
            logWeights.save("fixedLlogweightsKeptIter" + std::__cxx11::to_string(keptIter) + ".txt", arma::arma_ascii);
        }
    }
    if (DatObj.storeW == 1 && storePostPara == true) {
        arma::cube Weights = GetWeightsFixedL(Alpha, K, M, L, O);
        if (alphaWsFiles == 1) {
            Weights.save("fixedLweightsKeptIter" + std::__cxx11::to_string(keptIter) + ".txt", arma::arma_ascii);
        }
        else { // if alphaWsFiles == 0
            ParaCL.Weights = Weights;
        }
    }
    return ParaCL;
}

VAR1paraFixedL SampleLambda(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, spatpara2 SpatPara) {//CL = 0
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int Nu = DatObj.Nu;
    arma::mat EyeNu(Nu, Nu, arma::fill::eye);
    arma::mat X = DatObj.X;
    arma::Col<int> Indeces = DatObj.Indeces;
    arma::mat YStarWide = DatObj.YStarWide;

    arma::mat KappaInv = Para.KappaInv;
    arma::mat SpCovInv = SpatPara.SpCovInv;
    arma::mat BigPhi = Para.BigPhi;
    arma::cube Cov = Para.Cov;
    arma::colvec Beta = Para.Beta;
    arma::mat Lambda = Para.Lambda;
    arma::colvec Eta = Para.Eta;
    arma::colvec XBeta = Para.XBeta;

    arma::mat CovAlphaFixed = arma::kron(KappaInv, SpCovInv);//since alpha's here is the columns of Lambda (ordered spatially first and then by observation type)
    arma::mat SigmaTInv = arma::diagmat(arma::vectorise(1 / Cov.slice(0)));
    for (arma::uword j = 0; j < K; j++) {
        arma::mat LambdaMinusJ = Lambda, BigPhiMinusJ = BigPhi;
        LambdaMinusJ.shed_col(j);
        BigPhiMinusJ.shed_row(j);
        double sum1 = 0;
        arma::colvec sum2(M * O, arma::fill::zeros);
        for (arma::uword t = 0; t < Nu; t++) {
            arma::mat XT = X.rows(find(Indeces == t));
            double EtaTJ = BigPhi(j, t);
            arma::colvec BigPhiMinusJt = BigPhiMinusJ.col(t);
            arma::colvec LambdaSum = LambdaMinusJ * BigPhiMinusJt;
            arma::colvec MuTJ = (YStarWide.col(t) - XT * Beta - LambdaSum);
            sum1 += std::pow(EtaTJ, 2);
            sum2 += EtaTJ * MuTJ;
        }
        arma::mat CovAlpha = CholInv(sum1 * SigmaTInv + CovAlphaFixed);
        arma::colvec MeanAlpha = CovAlpha * SigmaTInv * sum2;
        arma::colvec AlphaJ = rmvnormRcpp(1, MeanAlpha, CovAlpha);
        Lambda.col(j) = AlphaJ;
    }

    Para.Lambda = Lambda;
    Para.Mean = arma::kron(EyeNu, Lambda) * Eta + XBeta;
    return Para;
}

paraCLfixedL SampleAlpha(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL, spatpara3 SpatPara, int keptIter, bool storePostPara) {
    //DatObj.CL must be 1 in this case (and alphaMethod = "sequential", IS = 1, SpCorInd = 0, spatApprox = TRUE)
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int L = DatObj.L;
    int h = DatObj.h;
    int alphaWsFiles = DatObj.alphaWsFiles;
    arma::mat EyeO(O, O, arma::fill::eye);
   
    arma::cube Z = ParaCL.Z;
    arma::cube Alpha = ParaCL.Alpha;

    arma::umat nnInd = SpatPara.nnInd;
    arma::mat Bs = SpatPara.Bs;
    arma::colvec Fs = SpatPara.Fs;
    arma::field<arma::mat> whichJs = SpatPara.whichJs;

    if (O == 1) {
        arma::mat KappaInvMat = Para.KappaInv;
        double KappaInv = KappaInvMat(0, 0);
        arma::vec Vs(M);
        for (int i = 0; i < M; i++) {
            double Vsi = 1 + KappaInv / Fs(i);
            if (i < M - 1) {
                arma::mat iAsNN = whichJs(i, 0);
                int iNumJ = size(iAsNN, 1);
                if (!(iNumJ == 1 && iAsNN(0, 0) == 0)) {
                    for (arma::uword nj = 0; nj < iNumJ; nj++) {
                        arma::colvec ijInfo = iAsNN.col(nj);
                        int j = ijInfo(0);
                        int ksi = ijInfo(1);
                        double Bsjksi = Bs(j, ksi);
                        Vsi += std::pow(Bsjksi, 2) / Fs(j) * KappaInv;
                    }
                }
            }
            Vs(i) = 1 / Vsi;
        }
        int nnMaxNum;
        int nnMaxNumJ;
        for (arma::uword jj = 0; jj < K; jj++) {
            arma::mat AlphaJ = Alpha.slice(jj);
            arma::mat ZJ = Z.slice(jj);
            for (arma::uword lj = 0; lj < L - 1; lj++) {
                arma::colvec AlphaJlj = arma::trans(AlphaJ.row(lj));// of length M
                arma::colvec ZJlj = arma::trans(ZJ.row(lj));// of length M
                for (int i = 0; i < M; i++) {
                    double muJljsi = ZJlj(i);
                    if (i > 0) {
                        if (i < h) nnMaxNum = i - 1;
                        else nnMaxNum = h - 1;
                        arma::mat Bsi = Bs(arma::span(i, i), arma::span(0, nnMaxNum));
                        arma::uvec nni = nnInd(arma::span(i, i), arma::span(0, nnMaxNum)).t();
                        arma::colvec AlphaJljNsi = AlphaJlj(nni);
                        muJljsi += KappaInv / Fs(i) * arma::as_scalar(Bsi * AlphaJljNsi);
                    }
                    if (i < M - 1) {
                        arma::mat iAsNN = whichJs(i, 0);
                        int iNumJ = size(iAsNN, 1);
                        if (!(iNumJ == 1 && iAsNN(0, 0) == 0)) {
                            for (arma::uword nj = 0; nj < iNumJ; nj++) {
                                arma::colvec ijInfo = iAsNN.col(nj);
                                int j = ijInfo(0);
                                if (j < h) nnMaxNumJ = j - 1;
                                else nnMaxNumJ = h - 1;
                                int ksi = ijInfo(1);
                                double AlphaJljsj = AlphaJlj(j);
                                arma::rowvec Bsj = Bs(arma::span(j, j), arma::span(0, nnMaxNumJ));
                                double Bsjksi = Bsj(ksi);
                                arma::uvec nnj = nnInd(arma::span(j, j), arma::span(0, nnMaxNumJ)).t();
                                arma::colvec AlphaJljNsj = AlphaJlj(nnj);
                                AlphaJljNsj(ksi) = 0;
                                Bsj(ksi) = 0;
                                muJljsi += (Bsjksi / Fs(j) * KappaInv) * (AlphaJljsj - arma::as_scalar(Bsj * AlphaJljNsj));
                            }
                        }
                    }
                    double Vsi = Vs(i);
                    double AlphaJljsiNew = arma::as_scalar(rnormRcpp(1, Vsi * muJljsi, sqrt(Vsi)));
                    AlphaJlj(i) = AlphaJljsiNew;
                }
                AlphaJ.row(lj) = arma::trans(AlphaJlj); 
            }
            Alpha.slice(jj) = AlphaJ;
        }
    }
    else {
        arma::mat KappaInv = Para.KappaInv;
        arma::cube Vs(O, O, M);
        arma::cube cholVs(O, O, M);
        for (int i = 0; i < M; i++) {
            arma::mat Vsi(O, O, arma::fill::eye);
            Vsi += (1 / Fs(i)) * KappaInv;
            if (i < M - 1) {
                arma::mat iAsNN = whichJs(i, 0);
                int iNumJ = size(iAsNN, 1);
                if (!(iNumJ == 1 && iAsNN(0, 0) == 0)) {
                    for (arma::uword nj = 0; nj < iNumJ; nj++) {
                        arma::colvec ijInfo = iAsNN.col(nj);
                        int j = ijInfo(0);
                        int ksi = ijInfo(1);
                        double Bsjksi = Bs(j, ksi);
                        Vsi += std::pow(Bsjksi, 2) * (1 / Fs(j)) * KappaInv;
                    }
                }
            }
            Vsi = CholInv(Vsi);
            arma::mat cholVsi;
            try {
                cholVsi = arma::chol(Vsi);
            }
            catch (...) {
                cholVsi = getCholRobust(Vsi);
            }
            Vs.slice(i) = Vsi;
            cholVs.slice(i) = cholVsi;
        }
        int nnMaxNum;
        int nnMaxNumJ;
        for (arma::uword jj = 0; jj < K; jj++) {
            arma::mat AlphaJ = Alpha.slice(jj);
            arma::mat ZJ = Z.slice(jj);
            for (arma::uword lj = 0; lj < L - 1; lj++) {
                arma::mat ZJLMat = arma::reshape(ZJ.row(lj), O, M);
                arma::mat AlphaJLMat = arma::reshape(AlphaJ.row(lj), O, M);
                for (int i = 0; i < M; i++) {
                    arma::colvec muJLsi = ZJLMat.col(i);
                    if (i > 0) {
                        if (i < h) nnMaxNum = i - 1;
                        else nnMaxNum = h - 1;
                        arma::mat Bsi = Bs(arma::span(i, i), arma::span(0, nnMaxNum));
                        arma::uvec nni = nnInd(arma::span(i, i), arma::span(0, nnMaxNum)).t();
                        arma::mat AlphaJLNsi = arma::reshape(AlphaJLMat.cols(nni), (O * (nnMaxNum + 1)), 1);
                        muJLsi += arma::kron((1 / Fs(i)) * Bsi, KappaInv) * AlphaJLNsi;
                    }
                    if (i < M - 1) {
                        arma::mat iAsNN = whichJs(i, 0);
                        int iNumJ = size(iAsNN, 1);
                        if (!(iNumJ == 1 && iAsNN(0, 0) == 0)) {
                            for (arma::uword nj = 0; nj < iNumJ; nj++) {
                                arma::colvec ijInfo = iAsNN.col(nj);
                                int j = ijInfo(0);
                                if (j < h) nnMaxNumJ = j - 1;
                                else nnMaxNumJ = h - 1;
                                int ksi = ijInfo(1);
                                arma::colvec AlphaJLsj = AlphaJLMat.col(j);
                                arma::rowvec Bsj = Bs(arma::span(j, j), arma::span(0, nnMaxNumJ));
                                double Bsjksi = Bsj(ksi);
                                arma::uvec nnj = nnInd(arma::span(j, j), arma::span(0, nnMaxNumJ)).t();
                                arma::mat AlphaJLNsjMat = AlphaJLMat.cols(nnj);
                                AlphaJLNsjMat.col(ksi) = arma::colvec(O, arma::fill::zeros);
                                arma::mat AlphaJLNsj = arma::reshape(AlphaJLNsjMat, (O * (nnMaxNumJ + 1)), 1);
                                Bsj(ksi) = 0;
                                muJLsi += (Bsjksi * (1 / Fs(j)) * KappaInv) * (AlphaJLsj - arma::kron(Bsj, EyeO) * AlphaJLNsj);
                            }
                        }
                    }
                    arma::mat Vsi = Vs.slice(i);
                    arma::mat cholVsi = cholVs.slice(i);
                    AlphaJLMat.col(i) = rmvnormRcppNew(1, Vsi * muJLsi, cholVsi);
                }
                AlphaJ.row(lj) = arma::reshape(AlphaJLMat, 1, M * O);
            }
            Alpha.slice(jj) = AlphaJ;
        }
    }
          
    arma::cube logWeights = GetLogWeightsFixedL(Alpha, K, M, L, O);
    ParaCL.Alpha = Alpha;
    ParaCL.logWeights = logWeights;
    if (alphaWsFiles == 1 && storePostPara == true) {
        if (DatObj.spatPred == 1) {
            //std::string filename = "fixedLalphaIter" + to_string(keptIter) + ".txt";
            Alpha.save("fixedLalphaKeptIter" + std::__cxx11::to_string(keptIter) + ".txt", arma::arma_ascii);
        }
        if (DatObj.storeW == 1) {
            logWeights.save("fixedLlogweightsKeptIter" + std::__cxx11::to_string(keptIter) + ".txt", arma::arma_ascii);
        }
    }
    if (DatObj.storeW == 1 && storePostPara == true) {
        arma::cube Weights = GetWeightsFixedL(Alpha, K, M, L, O);
        if (alphaWsFiles == 1) {
            Weights.save("fixedLweightsKeptIter" + std::__cxx11::to_string(keptIter) + ".txt", arma::arma_ascii);
        }
        else { // if alphaWsFiles == 0
            ParaCL.Weights = Weights;
        }
    }
    return ParaCL;

}



//Function to sample zjl(s_i)'s using a Gibbs sampler step---------------------------------------------------------------
paraCLfixedL SampleZ(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL) {
  
  //Set data objects
  int K = DatObj.K;
  int M = DatObj.M;
  int O = DatObj.O;
  int L = DatObj.L;
  
  //Set parameter objects
  arma::cube Alpha = ParaCL.Alpha;
  arma::umat Xi = ParaCL.Xi;
  arma::cube Z = ParaCL.Z;
  
  //Declarations
  arma::uword Index1;
  arma::uword Index2;
  
  for (arma::uword j = 0; j < K; j++) {  
      arma::mat AlphaJ = Alpha.slice(j);
      arma::mat ZJ(L - 1, M * O);
      for (arma::uword i = 0; i < M; i++) {
          for (arma::uword o = 0; o < O; o++) {
              Index1 = i + M * o;
              Index2 = o + O * i;
              arma::uword XiOIJ = Xi(Index1, j);
              for (arma::uword l = 0; l < L - 1; l++) {
                  if (XiOIJ > l) ZJ(l, Index2) = rtnormRcppMSM(AlphaJ(l, Index2), 1, -arma::datum::inf, 0);
                  else if (XiOIJ == l) ZJ(l, Index2) = rtnormRcppMSM(AlphaJ(l, Index2), 1, 0, arma::datum::inf);
                  else ZJ(l, Index2) = arma::as_scalar(rnormRcpp(1, AlphaJ(l, Index2), 1));
              }
          }
      }
      Z.slice(j) = ZJ;   
  }
  
  //Update parameters object
  ParaCL.Z = Z;
  return ParaCL;
  
}



//Function to sample xi's using a Gibbs sampler step---------------------------------------------------------------
std::pair<VAR1paraFixedL, paraCLfixedL> SampleXi(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL) {
    //Set data objects
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int L = DatObj.L;
    int Nu = DatObj.Nu;
    arma::Col<int> SeqL = DatObj.SeqL;
    arma::mat YStarWide = DatObj.YStarWide;
    arma::mat EyeNu(Nu, Nu, arma::fill::eye);
    //Set parameter objects
    arma::umat Xi = ParaCL.Xi;
    arma::cube logWeights = ParaCL.logWeights;
    arma::mat Lambda = Para.Lambda;
    arma::mat BigPhi = Para.BigPhi;
    arma::cube Cov = Para.Cov;
    arma::mat Theta = ParaCL.Theta;
    arma::colvec Eta = Para.Eta;
    arma::mat Upsilon = Para.Upsilon;
    arma::colvec XBeta = Para.XBeta;
    arma::mat XBetaMat = arma::reshape(XBeta, M * O, Nu);
    //Declarations
    arma::uword Index;
    for (arma::uword j = 0; j < K; j++) {
        arma::mat logWeightsJ = logWeights.slice(j);
        arma::colvec ThetaJ = Theta.col(j);
        for (arma::uword o = 0; o < O; o++) {
            arma::mat CovO = Cov(arma::span::all, arma::span(o, o), arma::span::all);
            for (arma::uword i = 0; i < M; i++) {
                Index = i + M * o;
                arma::colvec logWeightsOIJ = logWeightsJ.col(Index);
                arma::rowvec CovOI = CovO.row(i);
                arma::rowvec LambdaOI = Lambda.row(Index);
                arma::vec logProbsRaw(L);
                for (arma::uword l = 0; l < L; l++) {
                    //Obtain the un-normalized (raw) probabilities on the log scale
                    LambdaOI(j) = ThetaJ(l);
                    arma::rowvec Resid = YStarWide.row(Index) - XBetaMat.row(Index) - LambdaOI * BigPhi;
                    Resid = Resid % (1 / arma::sqrt(CovOI));
                    double ResidQ = arma::as_scalar(Resid * arma::trans(Resid));
                    double Likelihood = -0.5 * ResidQ;
                    logProbsRaw(l) = logWeightsOIJ(l) + Likelihood;
                }
                //Use log sum exponential trick to get normalized probabilities
                double Max = arma::max(logProbsRaw);
                double Delta = Max + log(arma::sum(arma::exp(logProbsRaw - Max)));
                arma::vec ProbsOIJ = arma::exp(logProbsRaw - Delta);
                //Sample a new label
                arma::uword XiOIJ = arma::as_scalar(sampleRcpp(SeqL, 1, true, ProbsOIJ)); 
                Xi(Index, j) = XiOIJ;
                //Update Lambda
                Lambda(Index, j) = Theta(XiOIJ, j);
            }
        }
    }
    //Update parameters object
    ParaCL.Xi = Xi;
    Para.Lambda = Lambda;
    return std::pair<VAR1paraFixedL, paraCLfixedL>(Para, ParaCL);
}



//Function to sample theta_jl's using a Gibbs sampler step---------------------------------------------------------------
std::pair<VAR1paraFixedL, paraCLfixedL> SampleTheta(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL) {
    //Set data objects
    int K = DatObj.K;
    int L = DatObj.L;
    int M = DatObj.M;
    int O = DatObj.O;
    int Nu = DatObj.Nu;
    arma::mat YStarWide = DatObj.YStarWide;
    arma::mat EyeNu(Nu, Nu, arma::fill::eye);
    //Set parameter objects
    arma::mat BigPhi = Para.BigPhi;
    arma::umat Xi = ParaCL.Xi;
    arma::mat Lambda = Para.Lambda;
    arma::cube Cov = Para.Cov;
    arma::mat CovMat = arma::reshape(arma::vectorise(Cov), M * O, Nu);
    arma::colvec Tau = ParaCL.Tau;
    arma::mat Theta = ParaCL.Theta;
    arma::colvec Eta = Para.Eta;
    arma::mat Upsilon = Para.Upsilon;
    arma::colvec XBeta = Para.XBeta;
    arma::mat XBetaMat = arma::reshape(XBeta, M * O, Nu);
    for (arma::uword j = 0; j < K; j++) {
        arma::colvec EtaJ = arma::trans(BigPhi.row(j));
        arma::uvec XiJ = Xi.col(j);
        double TauJ = arma::as_scalar(Tau(j));
        arma::mat LambdaMinusJ = Lambda, BigPhiMinusJ = BigPhi;
        LambdaMinusJ.shed_col(j);
        BigPhiMinusJ.shed_row(j);
        for (arma::uword l = 0; l < L; l++) {
            arma::uvec WhichJL = find(XiJ == l);
            int NJL = WhichJL.size();
            if (NJL == 0) { Theta(l, j) = arma::as_scalar(rnormRcpp(1, 0, sqrt(1 / TauJ))); }
            else {
                arma::mat CovInvL = 1 / CovMat.rows(WhichJL);
                arma::mat YJL = YStarWide.rows(WhichJL);
                arma::mat LambdaJL = LambdaMinusJ.rows(WhichJL);
                arma::mat XBetaComp = XBetaMat.rows(WhichJL);
                double ResidsJL = arma::as_scalar(arma::sum((YJL - XBetaComp - LambdaJL * BigPhiMinusJ) % CovInvL, 0) * EtaJ);
                double VarThetaJL = arma::as_scalar(1 / (arma::sum(CovInvL, 0) * (EtaJ % EtaJ) + TauJ));
                double MeanThetaJL = VarThetaJL * ResidsJL;
                double ThetaJL = arma::as_scalar(rnormRcpp(1, MeanThetaJL, sqrt(VarThetaJL)));
                Theta(l, j) = ThetaJL;
                arma::colvec LambdaJ = Lambda.col(j);
                arma::vec ThetaJLVec(1);
                ThetaJLVec(0) = ThetaJL;
                LambdaJ(WhichJL) = arma::repmat(ThetaJLVec, NJL, 1);
                Lambda.col(j) = LambdaJ;
            }            
        }
    }
    //Final updates
    arma::colvec Mean = arma::kron(EyeNu, Lambda) * Eta + XBeta;
    //Update parameters object
    ParaCL.Theta = Theta;
    Para.Lambda = Lambda;
    Para.Mean = Mean;
    return std::pair<VAR1paraFixedL, paraCLfixedL>(Para, ParaCL);
}


==> spatempBFA/src/MCMC_VAR1SamplersVaryLjs.cpp <==
#define ARMA_DONT_PRINT_ERRORS //So the cholesky warning is suppressed
#include <RcppArmadillo.h>
#include "MCMC_bfaSpatemp.h"

//Function to sample latent polya-gamma process using Gibbs sampling step------------------------------------------------
arma::mat SampleOmega(int f, VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para) {
  
  //Set data objects
  int M = DatObj.M;
  int Nu = DatObj.Nu;
  int N = DatObj.N;
  int O = DatObj.O;
  arma::mat TrialsMat = DatObj.Trials(arma::span::all, arma::span(f, f), arma::span::all);
  
  //Set parameters
  arma::colvec Mean = Para.Mean;
  
  //Moments
  arma::cube MeanOut(N, 1, 1);
  MeanOut(arma::span::all, arma::span(0, 0), arma::span(0, 0)) = Mean;
  MeanOut = arma::reshape(MeanOut, M, O, Nu);
  arma::mat MeanMat = MeanOut(arma::span::all, arma::span(f, f), arma::span::all);

  //Sample latent Variable from full conditional
  arma::mat omega = arma::reshape(pgRcpp(arma::vectorise(TrialsMat), arma::vectorise(MeanMat)), M, Nu);
  return omega;
  
}



//Function to sample latent probit process using Gibbs sampling step------------------------------------------------
VAR1datobjVaryLj SampleUpper(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, dataug DatAug) {
  
  //Set data objects
  arma::colvec YStar = DatObj.YStar;
  
  //Set parameters
  arma::colvec Mean = Para.Mean;
  arma::cube Cov = Para.Cov;
  
  //Set data augmentation objects
  arma::uvec WhichAbove = DatAug.WhichAbove;
  int NAbove = DatAug.NAbove;
  
  //Moments
  arma::colvec Mu = Mean(WhichAbove);
  arma::colvec SDFull = arma::sqrt(arma::vectorise(Cov));
  arma::colvec SD = SDFull(WhichAbove);
  
  //Sample latent Variable from full conditional
  for (arma::uword i = 0; i < NAbove; i++) {
    double Temp = rtnormRcpp(Mu(i), SD(i), false, 0);
    if (!arma::is_finite(Temp)) Temp = rtnormRcppMSM(Mu(i), SD(i), 0, arma::datum::inf);
    if (!arma::is_finite(Temp)) Rcpp::stop("infinte value sampled in Probit sampling step. Most likely cause for this error is that the data being used is inappropriate (i.e., too far from zero) for a Probit model. Consider scaling towards zero and re-running.");
    YStar(WhichAbove(i)) = Temp;
  }
  DatObj.YStar = YStar;
  return DatObj;
  
}



//Function to sample latent tobit|probit process using Gibbs sampling step------------------------------------------------
VAR1datobjVaryLj SampleLower(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, dataug DatAug) {
  
  //Set data objects
  arma::colvec YStar = DatObj.YStar;
  
  //Set parameters
  arma::colvec Mean = Para.Mean;
  arma::cube Cov = Para.Cov;
  
  //Set data augmentation objects
  int NBelow = DatAug.NBelow;
  arma::uvec WhichBelow = DatAug.WhichBelow;
  
  //Moments
  arma::colvec Mu = Mean(WhichBelow);
  arma::colvec SDFull = arma::sqrt(arma::vectorise(Cov));
  arma::colvec SD = SDFull(WhichBelow);
  
  //Sample latent Variable from full conditional
  for (arma::uword i = 0; i < NBelow; i++) {
    double Temp = rtnormRcpp(Mu(i), SD(i), true, 0);
    if (!arma::is_finite(Temp)) Temp = rtnormRcppMSM(Mu(i), SD(i), -arma::datum::inf, 0);
    if (!arma::is_finite(Temp)) Rcpp::stop("infinte value sampled in Tobit/Probit sampling step. Most likely cause for this error is that the data being used is inappropriate (i.e., too far from zero) for a Tobit model. Consider scaling towards zero and re-running.");
    YStar(WhichBelow(i)) = Temp;
  }
  DatObj.YStar = YStar;
  return DatObj;
  
}



//Function to sample latent process from its full conditional------------------------------------------------------
std::pair<VAR1datobjVaryLj, VAR1paraVaryLj> SampleY(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, dataug DatAug) {//called when if (any(FamilyInd != 0))
  
  //Set data objects
  arma::Col<int> FamilyInd = DatObj.FamilyInd;
  int N = DatObj.N;
  int M = DatObj.M;
  int O = DatObj.O;
  int Nu = DatObj.Nu;
  arma::cube Chi = DatObj.Chi;
  
  //Set parameter objects
  arma::cube Cov = Para.Cov;
  
  //Begin by updating all Tobit/Probit latent variables
  if (DatAug.NBelow > 0) DatObj = SampleLower(DatObj, Para, DatAug); //Tobit|Probit
  if (DatAug.NAbove > 0) DatObj = SampleUpper(DatObj, Para, DatAug); //Probit
  
  if (any(FamilyInd == 3)) {
    arma::colvec YStar = DatObj.YStar;
    //Update Polya-Gamma latent variables
    arma::cube YStarOut(N, 1, 1);
    YStarOut(arma::span::all, arma::span(0, 0), arma::span(0, 0)) = YStar;
    YStarOut = arma::reshape(YStarOut, M, O, Nu);
  
    //Loop over latent dimensions
    for (arma::uword f = 0; f < O; f++) {
  
      //Observation specifics
      int FamInd = FamilyInd(f);
  
      //Polya-Gamma latent process updates
      if (FamInd == 3) {
        
        //Sample omega
        arma::mat chi = Chi(arma::span::all, arma::span(f, f), arma::span::all);
        arma::mat omega = SampleOmega(f, DatObj, Para); //M x Nu
        arma::mat omegaInv = arma::pow(omega, -1);
        
        //Update Polya-Gamma objects
        YStarOut(arma::span::all, arma::span(f, f), arma::span::all) = (chi % omegaInv);
        Cov(arma::span::all, arma::span(f, f), arma::span::all) = omegaInv;
  
      }
      
    //End loop over observation dimension
    }
    YStar = arma::vectorise(YStarOut);
    //Save output
    DatObj.YStar = YStar;
    Para.Cov = Cov;
  }
  
  DatObj.YStarWide = arma::reshape(DatObj.YStar, M * O, Nu);
  return std::pair<VAR1datobjVaryLj, VAR1paraVaryLj>(DatObj, Para);

}



//Function to sample sigma2(s_i) using a Gibbs sampler step---------------------------------------------------------------
VAR1paraVaryLj SampleSigma2(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, VAR1hypara HyPara) {
  
  //Set data objects
  arma::Col<int> FamilyInd = DatObj.FamilyInd;
  int Nu = DatObj.Nu;
  int O = DatObj.O;
  int M = DatObj.M;
  int C = DatObj.C;
  arma::mat YStarWide = DatObj.YStarWide;
  
  //Set parameter objects
  arma::colvec Mean = Para.Mean;
  arma::mat MeanMat = arma::reshape(Mean, M * O, Nu);
  arma::mat Sigma2 = Para.Sigma2;
  arma::cube Cov = Para.Cov;

  //Set hyperparameter objects
  double A = HyPara.A;
  double B = HyPara.B;
  
  //Shape is constant over locations
  double Shape = A + 0.5 * Nu;
  
  //Declarations
  arma::uword Index;
  
  //Loop over observations
  arma::uvec NotCount = find(FamilyInd != 3);
  for (arma::uword c = 0; c < (O - C); c++) {
    
    //Set the observation 
    int o = NotCount(c);
    
    //Loop over locations
    for (arma::uword i = 0; i < M; i++) {
    
      //Location specific objects
      Index = i + M * o;
      arma::rowvec Diff = YStarWide.row(Index) - MeanMat.row(Index);
  
      //Calculate rate
      double Resids = arma::as_scalar(Diff * arma::trans(Diff));
    
      //Sample sigma2Io
      double Rate = B + 0.5 * Resids;
      Sigma2(i, c) = rigammaRcpp(Shape, Rate);
      
    //End loop over locations  
    }
    
    //Update covariance
    Cov(arma::span::all, arma::span(o, o), arma::span::all) = arma::repmat(Sigma2.col(c), 1, Nu);

  //End loop over observations 
  }
  
  //Update parameters object
  Para.Sigma2 = Sigma2;
  Para.Cov = Cov;
  return Para;
  
}



//Function to sample beta using a Gibbs sampler step---------------------------------------------------------------
VAR1paraVaryLj SampleBeta(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, VAR1hypara HyPara) {
  
  //Set data objects
  arma::mat YStarWide = DatObj.YStarWide;
  int Nu = DatObj.Nu;
  arma::mat EyeNu(Nu, Nu, arma::fill::eye);
  int P = DatObj.P;
  arma::mat X = DatObj.X;
  arma::Col<int> Indeces = DatObj.Indeces;
  
  //Set parameters
  arma::mat Lambda = Para.Lambda;
  arma::cube Cov = Para.Cov;
  arma::colvec Eta = Para.Eta;
  arma::mat BigPhi = Para.BigPhi;
  
  //Set hyperparameters
  arma::mat SigmaBetaInv = HyPara.SigmaBetaInv;
  arma::colvec SigmaBetaInvMuBeta = HyPara.SigmaBetaInvMuBeta;

  //Compute moments
  arma::mat Sum1(P, P, arma::fill::zeros);
  arma::colvec Sum2(P, arma::fill::zeros);
  for (arma::uword t = 0; t < Nu; t++) {
    arma::mat SigmaTInv = arma::diagmat(arma::vectorise(1 / Cov.slice(t)));
    arma::mat XT = X.rows(find(Indeces == t));
    arma::mat tXTSigmaTInv = arma::trans(XT) * SigmaTInv;
    Sum1 += tXTSigmaTInv * XT;
    Sum2 += tXTSigmaTInv * (YStarWide.col(t) - Lambda * BigPhi.col(t));
  }
  
  //Sample Beta
  arma::mat CovBeta = CholInv(Sum1 + SigmaBetaInv);
  arma::colvec MeanBeta = CovBeta * (Sum2 + SigmaBetaInvMuBeta);
  arma::colvec Beta = rmvnormRcpp(1, MeanBeta, CovBeta);
  
  //Update parameters dependent on delta
  arma::colvec XBeta = X * Beta;
  arma::colvec Mean = arma::kron(EyeNu, Lambda) * Eta + XBeta;

  //Update parameters object
  Para.Beta = Beta;
  Para.Mean = Mean;
  Para.XBeta = XBeta;
  return Para;
  
}



//Function to sample new value of A using a Metropolis sampler step-----------------------------------------------
VAR1paraVaryLj SampleA(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, VAR1hypara HyPara) {
    int K = DatObj.K;
    int Nu = DatObj.Nu;
    arma::mat eyeK(K, K, arma::fill::eye);
    arma::mat Upsilon = Para.Upsilon;
    arma::mat BigPhi = Para.BigPhi; // k x T
    arma::mat BigPhishedcolT = BigPhi;
    arma::mat V = HyPara.V; //k x k
    arma::colvec Mvec = HyPara.Mvec;//of length k^2
    arma::mat Vinv = CholInv(V);
    BigPhishedcolT.shed_col(Nu - 1);
    arma::mat VA = CholInv(BigPhishedcolT * arma::trans(BigPhishedcolT) + Vinv); // note that \eta_0 is a vector of length k
    arma::colvec meanVec = arma::kron(VA * Vinv, eyeK) * Mvec;
    arma::colvec etaTminus1(K, arma::fill::zeros), etaT(K);
    for (arma::uword t = 0; t < Nu; t++) {
        if (t > 0) { etaTminus1 = etaT; }
        etaT = BigPhi.col(t);
        meanVec += arma::kron(VA * etaTminus1, eyeK) * etaT;
    }
    arma::mat CovMat = arma::kron(VA, Upsilon);
    arma::colvec avec = rmvnormRcpp(1, meanVec, CovMat);
    arma::mat A = arma::reshape(avec, K, K);//k x k
    Para.A = A;
    return Para;
}



//Function to sample Upsilon using a Gibbs sampler step-------------------------------------------------------------------
VAR1paraVaryLj SampleUpsilon(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, VAR1hypara HyPara) {
  
  //Set data objects
  int Nu = DatObj.Nu;
  int K = DatObj.K;

  //Set parameters
  arma::mat BigPhi = Para.BigPhi; //k x T
  arma::mat A = Para.A;

  //Set hyperparameter objects
  double Zeta = HyPara.Zeta;
  arma::mat Omega = HyPara.Omega;
  
  //Compute compSum
  arma::mat compSum(K, K, arma::fill::zeros);
  arma::colvec etaT = BigPhi.col(0); //eta1
  compSum += etaT * arma::trans(etaT);
  arma::colvec etaTminus1(K);
  for (arma::uword t = 1; t < Nu; t++){
      etaTminus1 = etaT;
      etaT = BigPhi.col(t);
      arma::colvec summandVec = etaT - A * etaTminus1;
      compSum += summandVec * arma::trans(summandVec);
  }
  
  //Sample Upsilon
  double n = Zeta + Nu;
  arma::mat V = compSum + Omega;
  arma::mat Upsilon(K, K), UpsilonInv(K, K);
  if (K > 1) {
    UpsilonInv = rwishRcpp(n, CholInv(V));
    Upsilon = CholInv(UpsilonInv);
  } 
  else {
    Upsilon(0, 0) = rigammaRcpp(0.5 * n, 0.5 * arma::as_scalar(V));
    UpsilonInv = 1 / Upsilon;
  }
  
  //Update parameters object
  Para.Upsilon = Upsilon;
  Para.UpsilonInv = UpsilonInv;
  return Para;
}



//Function to sample eta using a Gibbs sampler step---------------------------------------------------------------
VAR1paraVaryLj SampleEta(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, VAR1hypara HyPara) {
  //Set data objects
  int K = DatObj.K;
  arma::mat EyeK(K, K, arma::fill::eye);
  arma::mat YStarWide = DatObj.YStarWide; 
  int Nu = DatObj.Nu;
  arma::mat EyeNu(Nu, Nu, arma::fill::eye);
  int M = DatObj.M;
  int O = DatObj.O;
      
  //Set parameters
  arma::mat BigPhi = Para.BigPhi;
  arma::mat Lambda = Para.Lambda;
  arma::cube Cov = Para.Cov;
  arma::mat UpsilonInv = Para.UpsilonInv;
  arma::mat A = Para.A;
  arma::colvec XBeta = Para.XBeta;
  arma::mat XBetaMat = arma::reshape(XBeta, M * O, Nu);
  
  //Sample etaT
  arma::mat SigmaInv = arma::diagmat(arma::vectorise(1 / Cov.slice(0)));
  arma::mat tLambdaSigmaInv = arma::trans(Lambda) * SigmaInv;
  arma::mat CovEta = CholInv(tLambdaSigmaInv * Lambda + UpsilonInv + arma::trans(A) * UpsilonInv * A);
  arma::mat cholSigma;
  try {
      cholSigma = arma::chol(CovEta);
  }
  catch (...) {
      cholSigma = getCholRobust(CovEta);
  }
  arma::colvec etaTminus1(K, arma::fill::zeros), etaTplus1(K), etaT(K), MeanEtaT(K);
  for (arma::uword t = 0; t < (Nu -  1); t++) { //for time = 1, 2, ..., (T - 1)
      if (t > 0) {etaTminus1 = BigPhi.col(t - 1);}
      etaTplus1 = BigPhi.col(t + 1);
      MeanEtaT = CovEta * (tLambdaSigmaInv * (YStarWide.col(t) - XBetaMat.col(t)) + UpsilonInv * A * etaTminus1 + arma::trans(A) * UpsilonInv * etaTplus1);
      etaT = rmvnormRcppNew(1, MeanEtaT, cholSigma);
      BigPhi.col(t) = etaT;
      //End loop over visits  
  }
  //for time = T
  etaTminus1 = BigPhi.col(Nu - 2);
  CovEta = CholInv(tLambdaSigmaInv * Lambda + UpsilonInv);
  MeanEtaT = CovEta * (tLambdaSigmaInv * (YStarWide.col(Nu - 1) - XBetaMat.col(Nu - 1)) + UpsilonInv * A * etaTminus1);
  etaT = rmvnormRcpp(1, MeanEtaT, CovEta);
  BigPhi.col(Nu - 1) = etaT;
                        
  //Update parameters dependent on eta
  arma::colvec Eta = arma::vectorise(BigPhi);  
  //Update parameters object
  Para.Eta = Eta;
  Para.BigPhi = BigPhi;
  Para.Mean = arma::kron(EyeNu, Lambda) * Eta + XBeta;
  return Para;
}



//Function to sample delta using a Gibbs sampler step---------------------------------------------------------------
VAR1paraVaryLj SampleDelta(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, VAR1hypara HyPara, listParaVaryLj ListPara) {  
    //Set data objects
    int K = DatObj.K;
    int GS = DatObj.GS;
    //Set parameter objects
    arma::field<arma::vec> Theta = ListPara.Theta;
    arma::colvec Delta = Para.Delta;
    arma::colvec LjVec = Para.LjVec;
    //Set hyperparameter objects
    double A1 = HyPara.A1;
    double A2 = HyPara.A2;
    //Gamma shrinkage prior
    if (GS == 1) {
        double AH;
        for (arma::uword h = 0; h < K; h++) {
            arma::colvec DeltaMinusH = Delta;
            DeltaMinusH(h) = 1;
            if (h == 0) AH = A1;
            else if (h > 0) AH = A2;
            double Resids = 0;
            for (arma::uword j = h; j < K; j++) {
                arma::colvec ThetaJ = Theta(j);
                double tThetaTheta = arma::as_scalar(arma::trans(ThetaJ) * ThetaJ);
                Resids += tThetaTheta * arma::prod(DeltaMinusH(arma::span(0, j)));
            }
            double Shape = AH;
            Shape += 0.5 * arma::sum(LjVec(arma::span(h, K - 1)));
            double Rate = 1 + 0.5 * Resids;
            Delta(h) = rgammaRcpp(Shape, Rate);
        }
    }
    //NO Gamma shrinkage prior
    else {
        for (arma::uword j = 0; j < K; j++) {
            int Lj = LjVec(j);
            arma::colvec ThetaJ = Theta(j);
            double tThetaTheta = arma::as_scalar(arma::trans(ThetaJ) * ThetaJ);          
            double Shape = A1 + 0.5 * Lj; 
            double Rate = A2 + 0.5 * tThetaTheta;
            Delta(j) = rgammaRcpp(Shape, Rate);
        }
    }
    //Update parameters object
    Para.Delta = Delta;
    if (GS == 1) { Para.Tau = arma::cumprod(Delta); }
    else { Para.Tau = Delta; } //if (GS == 0) 
    return Para; 
}



//Functions to sample new value of rho using a Metropolis sampler step-----------------------------------------------
std::pair<spatpara1VaryLj, VAR1metrobj> SampleRho(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, spatpara1VaryLj SpatPara, VAR1hypara HyPara, VAR1metrobj MetrObj, listParaVaryLj ListPara) {
    int SpCorInd = DatObj.SpCorInd;
    if (SpCorInd == 0) {//spatial.structure = "continuous"
        //Set data objects
        int M = DatObj.M;
        int O = DatObj.O;
        arma::mat SpDist = DatObj.SpDist;
        int K = DatObj.K;
        arma::colvec ZeroOM(O * M, arma::fill::zeros);
        //Set parameter objects
        double Rho = SpatPara.Rho;
        arma::mat RootiKappa = Para.RootiKappa;
        arma::mat RootiSpCov = SpatPara.RootiSpCov;
        arma::colvec LjVec = Para.LjVec;
        arma::field<arma::mat> Alpha = ListPara.Alpha;

        //Set hyperparameter objects
        double ARho = HyPara.ARho;
        double BRho = HyPara.BRho;
        //Set metropolis objects
        double MetropRho = sqrt(MetrObj.MetropRho);
        double AcceptanceRho = MetrObj.AcceptanceRho;
        //Transform current state to real line
        double BigDelta = log((Rho - ARho) / (BRho - Rho));

        //Numerical fix for when the propopsal cholesky doesn't exist
        double RhoProposal, BigDeltaProposal;
        arma::mat CholSpCovProposal(M, M), SpCovProposal(M, M);
        bool Cholesky = false;
        while (!Cholesky) {
            //Sample a new Proposal
            BigDeltaProposal = arma::as_scalar(rnormRcpp(1, BigDelta, MetropRho));
            //Compute Phi Proposal
            RhoProposal = (BRho * exp(BigDeltaProposal) + ARho) / (1 + exp(BigDeltaProposal));
            //Proposal spatial correlation
            SpCovProposal = SpEXP(RhoProposal, SpDist);
            Cholesky = arma::chol(CholSpCovProposal, SpCovProposal);
        }
        arma::mat RootiSpCovProposal = arma::inv(arma::trimatu(CholSpCovProposal));

        //Alpha structure components
        double Component1A = 0, Component1B = 0;
        arma::mat RootiAlpha, RootiAlphaProposal;
        RootiAlpha = arma::kron(RootiSpCov, RootiKappa);
        RootiAlphaProposal = arma::kron(RootiSpCovProposal, RootiKappa);
   
        //Loop over columns of j
        for (arma::uword j = 0; j < K; j++) {
            //Objects that depend on j
            int Lj = LjVec(j);
            if (Lj > 1) {
                arma::mat AlphaJ = Alpha(j);
                //Loop over mixture components
                for (arma::uword l = 0; l < Lj - 1; l++) {
                    arma::colvec AlphaJL = AlphaJ.row(l).t();
                    Component1A += lndMvn(AlphaJL, ZeroOM, RootiAlphaProposal);
                    Component1B += lndMvn(AlphaJL, ZeroOM, RootiAlpha);
                }
            }           
        }

        double Component1 = Component1A - Component1B;
        double Component2A = BigDeltaProposal;
        double Component2B = BigDelta;
        double Component2 = Component2A - Component2B;
        double Component3 = 2 * log((1 + exp(BigDelta)) / (1 + exp(BigDeltaProposal)));
        //Compute log acceptance ratio
        double LogR = Component1 + Component2 + Component3;

        //Metropolis update
        double RandU = randuRcpp();
        if (log(RandU) < LogR) {
            //Keep Count of Acceptances
            AcceptanceRho++;
            MetrObj.AcceptanceRho = AcceptanceRho;
            //Update parameters object
            SpatPara.Rho = RhoProposal;
            SpatPara.RootiSpCov = RootiSpCovProposal;
            SpatPara.SpCovInv = RootiSpCovProposal * arma::trans(RootiSpCovProposal);
        }
    }
    else { //when SpCorInd == 1, i.e., spatial.structure = "discrete"
        //Set data objects
        int M = DatObj.M;
        int O = DatObj.O;
        arma::mat SpDist = DatObj.SpDist;
        int K = DatObj.K;
        arma::colvec ZeroOM(O * M, arma::fill::zeros); 
        //Set parameter objects
        double Rho = SpatPara.Rho;
        arma::mat KappaInv = Para.KappaInv;
        arma::mat RootiKappa = arma::trans(arma::chol(KappaInv)); //transpose of the cholesky factor of KappaInv instead; not the real rooti but corresponds to RootiSpCov here
        arma::mat RootiSpCov = SpatPara.RootiSpCov; //transpose of the cholesky factor of SpCovInv instead; not the real rooti but works here too
        arma::colvec LjVec = Para.LjVec;
        arma::field<arma::mat> Alpha = ListPara.Alpha;
        arma::colvec DwVec = SpatPara.DwVec;
        arma::mat Dw = arma::diagmat(DwVec);

        //Set hyperparameter objects
        double ARho = HyPara.ARho;
        double BRho = HyPara.BRho;
        //Set metropolis objects
        double MetropRho = sqrt(MetrObj.MetropRho);
        double AcceptanceRho = MetrObj.AcceptanceRho;
        //Transform current state to real line
        double BigDelta = log((Rho - ARho) / (BRho - Rho));

        //Numerical fix for when the propopsal cholesky doesn't exist
        double RhoProposal, BigDeltaProposal;
        arma::mat RootiSpCovProposal(M, M), SpCovInvProposal(M, M);
        bool Cholesky = false;
        while (!Cholesky) {
            //Sample a new Proposal
            BigDeltaProposal = arma::as_scalar(rnormRcpp(1, BigDelta, MetropRho));
            //Compute Phi Proposal
            RhoProposal = (BRho * exp(BigDeltaProposal) + ARho) / (1 + exp(BigDeltaProposal));
            //Proposal spatial correlation
            SpCovInvProposal = Dw - RhoProposal * SpDist;
            Cholesky = arma::chol(RootiSpCovProposal, SpCovInvProposal);
        }
        RootiSpCovProposal = arma::trans(RootiSpCovProposal);

        //Alpha structure components
        double Component1A = 0, Component1B = 0;
        arma::mat RootiAlpha, RootiAlphaProposal;
        RootiAlpha = arma::kron(RootiSpCov, RootiKappa);
        RootiAlphaProposal = arma::kron(RootiSpCovProposal, RootiKappa);

        //Loop over columns of j
        for (arma::uword j = 0; j < K; j++) {
            //Objects that depend on j
            int Lj = LjVec(j);
            if (Lj > 1) {
                arma::mat AlphaJ = Alpha(j);
                //Loop over mixture components
                for (arma::uword l = 0; l < Lj - 1; l++) {
                    arma::colvec AlphaJL = AlphaJ.row(l).t();
                    Component1A += lndMvn(AlphaJL, ZeroOM, RootiAlphaProposal);
                    Component1B += lndMvn(AlphaJL, ZeroOM, RootiAlpha);
                }
            }           
        }

        double Component1 = Component1A - Component1B;
        double Component2A = BigDeltaProposal;
        double Component2B = BigDelta;
        double Component2 = Component2A - Component2B;
        double Component3 = 2 * log((1 + exp(BigDelta)) / (1 + exp(BigDeltaProposal)));
        //Compute log acceptance ratio
        double LogR = Component1 + Component2 + Component3;

        //Metropolis update
        double RandU = randuRcpp();
        if (log(RandU) < LogR) {
            //Keep Count of Acceptances
            AcceptanceRho++;
            MetrObj.AcceptanceRho = AcceptanceRho;
            //Update parameters object
            SpatPara.Rho = RhoProposal;
            SpatPara.RootiSpCov = RootiSpCovProposal;
            SpatPara.SpCovInv = SpCovInvProposal;
        }
    }
    //Return output object
    return std::pair<spatpara1VaryLj, VAR1metrobj>(SpatPara, MetrObj);
}

std::pair<spatpara2VaryLj, VAR1metrobj> SampleRho(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, spatpara2VaryLj SpatPara, VAR1hypara HyPara, VAR1metrobj MetrObj, listParaVaryLj ListPara) {//when IS == 1 && SpCorInd == 0 && DatObj.SA == 1
    //Set data objects
    int M = DatObj.M;
    int O = DatObj.O;
    arma::mat SpDist = DatObj.SpDist;
    int K = DatObj.K;
    int h = DatObj.h;
    //Set parameter objects
    double Rho = SpatPara.Rho;
    arma::mat KappaInv = Para.KappaInv;
    arma::mat SpCovInvApprox = SpatPara.SpCovInv;
    double detSpCovApprox = SpatPara.detSpCov;
    arma::colvec LjVec = Para.LjVec;
    arma::field<arma::mat> Alpha = ListPara.Alpha;
    arma::umat nnInd = SpatPara.nnInd;

    //Set hyperparameter objects
    double ARho = HyPara.ARho;
    double BRho = HyPara.BRho;
    //Set metropolis objects
    double MetropRho = sqrt(MetrObj.MetropRho);
    double AcceptanceRho = MetrObj.AcceptanceRho;
    //Transform current state to real line
    double BigDelta = log((Rho - ARho) / (BRho - Rho));

    //Numerical fix for when the propopsal cholesky doesn't exist
    double RhoProposal, BigDeltaProposal;
    double detSpCovApproxProposal = 1;
    arma::mat SpCovInvApproxProposal(M, M, arma::fill::zeros);
    arma::mat SpCovProposal(M, M);
    //Sample a new Proposal
    BigDeltaProposal = arma::as_scalar(rnormRcpp(1, BigDelta, MetropRho));
    //Compute Phi Proposal
    RhoProposal = (BRho * exp(BigDeltaProposal) + ARho) / (1 + exp(BigDeltaProposal));
    //Proposal spatial correlation
    SpCovProposal = SpEXP(RhoProposal, SpDist);

    //calculate SpCovInvApproxProposal and detSpCovApproxProposal
    int nnMaxNum;
    SpCovInvApproxProposal(0, 0) = 1; // 1 / Fs(0) as BsStarRow0's first entry is 1 and all other entries are 0
    for (int i = 1; i < M; i++) {
        if (i < h) nnMaxNum = i - 1;
        else nnMaxNum = h - 1;
        //arma::Row<arma::uword> nni = nnInd(arma::span(i, i), arma::span(0, nnMaxNum));
        arma::uvec nni = nnInd(arma::span(i, i), arma::span(0, nnMaxNum)).t();
        arma::rowvec SpCovProposalRowi = SpCovProposal.row(i);
        arma::mat SpCovProposalinni = SpCovProposalRowi(nni);
        arma::mat Bsi = SpCovProposalinni.t() * CholInv(SpCovProposal(nni, nni));
        double Fsi = arma::as_scalar(1 - Bsi * SpCovProposalinni);
        detSpCovApproxProposal *= Fsi;
        //nni.insert_cols(nnMaxNum + 1, arma::uvec({ arma::uword(i) }));
        //Bsi.insert_cols(nnMaxNum + 1, arma::vec({ -1 }));
        //SpCovInvApproxProposal(nni, nni) += arma::trans(Bsi) * (1 / Fsi) * (Bsi);
        SpCovInvApproxProposal(nni, nni) += arma::trans(-Bsi) * (1 / Fsi) * (-Bsi);
        arma::rowvec SpCovInvApproxProposalRowi(M, arma::fill::zeros);
        SpCovInvApproxProposalRowi(nni) = -Bsi / Fsi;
        SpCovInvApproxProposalRowi(i) = 1 / Fsi;
        SpCovInvApproxProposal.row(i) = SpCovInvApproxProposalRowi;
        SpCovInvApproxProposal.col(i) = SpCovInvApproxProposalRowi.t();
    }

    //Alpha structure components
    double component1 = 0;
    double logDetDiff = O * log(detSpCovApproxProposal / detSpCovApprox);
    arma::mat SpCovInvDiff = SpCovInvApproxProposal - SpCovInvApprox;
    //arma::mat kronInvDiff = arma::kron(SpCovInvDiff, KappaInv);
    arma::sp_mat kronInvDiff(arma::kron(SpCovInvDiff, KappaInv));

    //Loop over columns of j
    for (arma::uword j = 0; j < K; j++) {
        //Objects that depend on j
        int Lj = LjVec(j);
        if (Lj > 1) {
            component1 -= logDetDiff * (Lj - 1);
            arma::mat AlphaJ = Alpha(j);
            //Loop over mixture components
            for (arma::uword l = 0; l < Lj - 1; l++) {
                arma::rowvec AlphaJL = AlphaJ.row(l);
                component1 -= arma::as_scalar(AlphaJL * kronInvDiff * arma::trans(AlphaJL));
            }
        }        
    }
    component1 /= 2;

    double Component2A = BigDeltaProposal;
    double Component2B = BigDelta;
    double Component2 = Component2A - Component2B;
    double Component3 = 2 * log((1 + exp(BigDelta)) / (1 + exp(BigDeltaProposal)));
    //Compute log acceptance ratio
    double LogR = component1 + Component2 + Component3;

    //Metropolis update
    double RandU = randuRcpp();
    if (log(RandU) < LogR) {
        //Keep Count of Acceptances
        AcceptanceRho++;
        MetrObj.AcceptanceRho = AcceptanceRho;
        //Update parameters object
        SpatPara.Rho = RhoProposal;
        SpatPara.detSpCov = detSpCovApproxProposal;
        SpatPara.SpCovInv = SpCovInvApproxProposal;
    }

    //Return output object
    return std::pair<spatpara2VaryLj, VAR1metrobj>(SpatPara, MetrObj);
}

std::pair<spatpara3, VAR1metrobj> SampleRho(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, spatpara3 SpatPara, VAR1hypara HyPara, VAR1metrobj MetrObj, listParaVaryLj ListPara) {//when IS == 1 && SpCorInd == 0 && DatObj.SA == 1
    //Set data objects
    int M = DatObj.M;
    int O = DatObj.O;
    arma::mat SpDist = DatObj.SpDist;
    int K = DatObj.K;
    int h = DatObj.h;
    //Set parameter objects
    double Rho = SpatPara.Rho;
    arma::mat KappaInv = Para.KappaInv;
    arma::mat SpCovInvApprox = SpatPara.SpCovInv;
    double detSpCovApprox = SpatPara.detSpCov;
    arma::colvec LjVec = Para.LjVec;
    arma::field<arma::mat> Alpha = ListPara.Alpha;
    arma::umat nnInd = SpatPara.nnInd;

    //Set hyperparameter objects
    double ARho = HyPara.ARho;
    double BRho = HyPara.BRho;
    //Set metropolis objects
    double MetropRho = sqrt(MetrObj.MetropRho);
    double AcceptanceRho = MetrObj.AcceptanceRho;
    //Transform current state to real line
    double BigDelta = log((Rho - ARho) / (BRho - Rho));

    //Numerical fix for when the propopsal cholesky doesn't exist
    double RhoProposal, BigDeltaProposal;
    double detSpCovApproxProposal = 1;
    arma::mat SpCovInvApproxProposal(M, M, arma::fill::zeros);
    arma::mat SpCovProposal(M, M);
    //Sample a new Proposal
    BigDeltaProposal = arma::as_scalar(rnormRcpp(1, BigDelta, MetropRho));
    //Compute Phi Proposal
    RhoProposal = (BRho * exp(BigDeltaProposal) + ARho) / (1 + exp(BigDeltaProposal));
    //Proposal spatial correlation
    SpCovProposal = SpEXP(RhoProposal, SpDist);

    //calculate SpCovInvApproxProposal, detSpCovApproxProposal, and Fs, Bs
    arma::colvec Fs(M, arma::fill::ones);
    arma::mat Bs(M, h, arma::fill::zeros);
    SpCovInvApproxProposal(0, 0) = 1; // 1 / Fs(0) as BsStarRow0's first entry is 1 and all other entries are 0
    int nnMaxNum;
    for (int i = 1; i < M; i++) {
        if (i < h) nnMaxNum = i - 1;
        else nnMaxNum = h - 1;
        arma::uvec nni = nnInd(arma::span(i, i), arma::span(0, nnMaxNum)).t();
        arma::rowvec SpCovProposalRowi = SpCovProposal.row(i);
        arma::mat SpCovProposalinni = SpCovProposalRowi(nni);
        arma::mat Bsi = SpCovProposalinni.t() * CholInv(SpCovProposal(nni, nni));
        Bs(arma::span(i, i), arma::span(0, nnMaxNum)) = Bsi;
        double Fsi = arma::as_scalar(1 - Bsi * SpCovProposalinni);
        Fs(i) = Fsi;
        detSpCovApproxProposal *= Fsi;
        //nni.insert_cols(nnMaxNum + 1, arma::uvec({ arma::uword(i) }));
        //Bsi.insert_cols(nnMaxNum + 1, arma::vec({ -1 }));
        //SpCovInvApproxProposal(nni, nni) += arma::trans(Bsi) * (1 / Fsi) * (Bsi);
        SpCovInvApproxProposal(nni, nni) += arma::trans(-Bsi) * (1 / Fsi) * (-Bsi);
        arma::rowvec SpCovInvApproxProposalRowi(M, arma::fill::zeros);
        SpCovInvApproxProposalRowi(nni) = -Bsi / Fsi;
        SpCovInvApproxProposalRowi(i) = 1 / Fsi;
        SpCovInvApproxProposal.row(i) = SpCovInvApproxProposalRowi;
        SpCovInvApproxProposal.col(i) = SpCovInvApproxProposalRowi.t();
    }

    //Alpha structure components
    double component1 = 0;
    double logDetDiff = O * log(detSpCovApproxProposal / detSpCovApprox);
    arma::sp_mat kronInvDiff(arma::kron((SpCovInvApproxProposal - SpCovInvApprox), KappaInv));
    //arma::mat kronInvDiff = arma::kron((SpCovInvApproxProposal - SpCovInvApprox), KappaInv);

    //Loop over columns of j
    for (arma::uword j = 0; j < K; j++) {
        //Objects that depend on j
        int Lj = LjVec(j);
        if (Lj > 1) {
            component1 -= logDetDiff * (Lj - 1);
            arma::mat AlphaJ = Alpha(j);
            //Loop over mixture components
            for (arma::uword l = 0; l < Lj - 1; l++) {
                arma::rowvec AlphaJL = AlphaJ.row(l);
                component1 -= arma::as_scalar(AlphaJL * kronInvDiff * arma::trans(AlphaJL));
            }
        }
    }
    component1 /= 2;

    double Component2A = BigDeltaProposal;
    double Component2B = BigDelta;
    double Component2 = Component2A - Component2B;
    double Component3 = 2 * log((1 + exp(BigDelta)) / (1 + exp(BigDeltaProposal)));
    //Compute log acceptance ratio
    double LogR = component1 + Component2 + Component3;

    //Metropolis update
    double RandU = randuRcpp();
    if (log(RandU) < LogR) {
        //Keep Count of Acceptances
        AcceptanceRho++;
        MetrObj.AcceptanceRho = AcceptanceRho;
        //Update parameters object
        SpatPara.Rho = RhoProposal;
        SpatPara.detSpCov = detSpCovApproxProposal;
        SpatPara.SpCovInv = SpCovInvApproxProposal;
        SpatPara.Bs = Bs;
        SpatPara.Fs = Fs;
    }

    //Return output object
    return std::pair<spatpara3, VAR1metrobj>(SpatPara, MetrObj);
}





//Functions to sample kappa using a Gibbs sampler step---------------------------------------------------------------
VAR1paraVaryLj SampleKappa(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, spatpara1VaryLj SpatPara, VAR1hypara HyPara, listParaVaryLj ListPara) {

    //Set data objects
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;

    //Set parameter objects
    arma::field<arma::mat> Alpha = ListPara.Alpha;
    arma::colvec LjVec = Para.LjVec;
    arma::mat SpCovInv = SpatPara.SpCovInv;

    //Set hyperparameter objects
    double SmallUpsilon = HyPara.SmallUpsilon;
    arma::mat BigTheta = HyPara.BigTheta;

    //Calculate moments
    arma::mat Resids(O, O, arma::fill::zeros);
    for (arma::uword j = 0; j < K; j++) {
        int Lj = LjVec(j);
        if (Lj > 1) {
            arma::mat AlphaJ = Alpha(j);
            for (arma::uword l = 0; l < Lj - 1; l++) {
                arma::rowvec AlphaJL = AlphaJ.row(l);
                arma::mat AlphaJLMat = arma::reshape(AlphaJL, O, M);
                Resids += AlphaJLMat * SpCovInv * arma::trans(AlphaJLMat);
            }
        }
    }
    double Shape = SmallUpsilon + M * (arma::as_scalar(arma::sum(LjVec)) - K);
    arma::mat Rate = Resids + BigTheta;

    //Sample kappa
    arma::mat Kappa(O, O), KappaInv(O, O), RootiKappa(O, O);
    if (O == 1) {
        Kappa(0, 0) = rigammaRcpp(0.5 * arma::as_scalar(Shape), 0.5 * arma::as_scalar(Rate));
        KappaInv = 1 / Kappa;
        RootiKappa = arma::sqrt(KappaInv);
    }
    else if (O > 1) {
        KappaInv = rwishRcpp(Shape, CholInv(Rate));
        Kappa = CholInv(KappaInv);
        RootiKappa = GetRooti(Kappa);
    }

    //Update parameters object
    Para.Kappa = Kappa;
    Para.KappaInv = KappaInv;
    Para.RootiKappa = RootiKappa;
    return Para;
  
}

VAR1paraVaryLj SampleKappa(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, spatpara2VaryLj SpatPara, VAR1hypara HyPara, listParaVaryLj ListPara) {

    //Set data objects
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;

    //Set parameter objects
    arma::field<arma::mat> Alpha = ListPara.Alpha;
    arma::colvec LjVec = Para.LjVec;
    arma::sp_mat SpCovInv(SpatPara.SpCovInv);
    //arma::mat SpCovInv = SpatPara.SpCovInv;

    //Set hyperparameter objects
    double SmallUpsilon = HyPara.SmallUpsilon;
    arma::mat BigTheta = HyPara.BigTheta;

    //Calculate moments
    arma::mat Resids(O, O, arma::fill::zeros);
    for (arma::uword j = 0; j < K; j++) {
        int Lj = LjVec(j);
        if (Lj > 1) {
            arma::mat AlphaJ = Alpha(j);
            for (arma::uword l = 0; l < Lj - 1; l++) {
                arma::rowvec AlphaJL = AlphaJ.row(l);
                arma::mat AlphaJLMat = arma::reshape(AlphaJL, O, M);
                Resids += AlphaJLMat * SpCovInv * arma::trans(AlphaJLMat);
            }
        }       
    }
    double Shape = SmallUpsilon + M * (arma::as_scalar(arma::sum(LjVec)) - K);
    arma::mat Rate = Resids + BigTheta;

    //Sample kappa
    arma::mat Kappa(O, O), KappaInv(O, O), RootiKappa(O, O);
    if (O == 1) {
        Kappa(0, 0) = rigammaRcpp(0.5 * arma::as_scalar(Shape), 0.5 * arma::as_scalar(Rate));
        KappaInv = 1 / Kappa;
        RootiKappa = arma::sqrt(KappaInv);
    }
    else if (O > 1) {
        KappaInv = rwishRcpp(Shape, CholInv(Rate));
        Kappa = CholInv(KappaInv);
        RootiKappa = GetRooti(Kappa);
    }

    //Update parameters object
    Para.Kappa = Kappa;
    Para.KappaInv = KappaInv;
    Para.RootiKappa = RootiKappa;
    return Para;

}

VAR1paraVaryLj SampleKappa(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, spatpara3 SpatPara, VAR1hypara HyPara, listParaVaryLj ListPara) {

    //Set data objects
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;

    //Set parameter objects
    arma::field<arma::mat> Alpha = ListPara.Alpha;
    arma::colvec LjVec = Para.LjVec;
    arma::sp_mat SpCovInv(SpatPara.SpCovInv);
    //arma::mat SpCovInv = SpatPara.SpCovInv;

    //Set hyperparameter objects
    double SmallUpsilon = HyPara.SmallUpsilon;
    arma::mat BigTheta = HyPara.BigTheta;

    //Calculate moments
    arma::mat Resids(O, O, arma::fill::zeros);
    for (arma::uword j = 0; j < K; j++) {
        int Lj = LjVec(j);
        if (Lj > 1) {
            arma::mat AlphaJ = Alpha(j);
            for (arma::uword l = 0; l < Lj - 1; l++) {
                arma::rowvec AlphaJL = AlphaJ.row(l);
                arma::mat AlphaJLMat = arma::reshape(AlphaJL, O, M);
                Resids += AlphaJLMat * SpCovInv * arma::trans(AlphaJLMat);
            }
        }
    }
    double Shape = SmallUpsilon + M * (arma::as_scalar(arma::sum(LjVec)) - K);
    arma::mat Rate = Resids + BigTheta;

    //Sample kappa
    arma::mat Kappa(O, O), KappaInv(O, O), RootiKappa(O, O);
    if (O == 1) {
        Kappa(0, 0) = rigammaRcpp(0.5 * arma::as_scalar(Shape), 0.5 * arma::as_scalar(Rate));
        KappaInv = 1 / Kappa;
        RootiKappa = arma::sqrt(KappaInv);
    }
    else if (O > 1) {
        KappaInv = rwishRcpp(Shape, CholInv(Rate));
        Kappa = CholInv(KappaInv);
        RootiKappa = GetRooti(Kappa);
    }

    //Update parameters object
    Para.Kappa = Kappa;
    Para.KappaInv = KappaInv;
    Para.RootiKappa = RootiKappa;
    return Para;

}



//Functions to sample alphajl(s_i)'s using a Gibbs sampler step---------------------------------------------------------------
listParaVaryLj SampleAlpha(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, spatpara1VaryLj SpatPara, listParaVaryLj ListPara) {
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    arma::colvec LjVec = Para.LjVec;
    arma::mat Kappa = Para.Kappa;   
    arma::mat SpCov = SpatPara.SpCov;
    arma::field<arma::mat> Alpha = ListPara.Alpha;
    arma::field<arma::mat> Weights = ListPara.Weights;
    arma::umat Xi = Para.Xi; // of dim MO X K
    arma::mat U = Para.U; // of dim MO X K
    arma::vec ZeroOM(O * M, arma::fill::zeros);
    arma::mat EyeOM(O * M, O * M, arma::fill::zeros);
    arma::mat CovAlpha = arma::kron(SpCov, Kappa);   
    for (arma::uword j = 0; j < K; j++) {
        int Lj = LjVec(j);
        if (Lj > 1) {
            arma::mat AlphaJ = Alpha(j); // of dim (Lj - 1) x MO, where Lj is the current MCMC iteration's Lj
            arma::mat WeightsJ = Weights(j); // of dim Lj x MO, where Lj is the current MCMC iteration's Lj
            arma::vec WjXiJOIsioVec(M * O);
            arma::uword Index1;
            arma::uword Index2;
            // prepare initial values (before the lj = 0 iteration)
            for (arma::uword o = 0; o < O; o++) {
                for (arma::uword i = 0; i < M; i++) {
                    Index1 = i + M * o;
                    arma::uword XiJOI = Xi(Index1, j);
                    WjXiJOIsioVec(Index1) = WeightsJ(XiJOI, Index1);
                }
            }
            // main iteration for the jth factor
            for (arma::uword lj = 0; lj < Lj - 1; lj++) {
                arma::rowvec AlphaJlj = AlphaJ.row(lj); // of length MO
                arma::vec upperVec(M * O); //upper truncation points for alphajlj's truncated multivariate normal distribution
                upperVec.fill(arma::datum::inf);
                arma::vec lowerVec(M * O); //lower truncation points for alphajlj's truncated multivariate normal distribution
                lowerVec.fill(-arma::datum::inf);
                for (arma::uword i = 0; i < M; i++) {
                    for (arma::uword o = 0; o < O; o++) {
                        Index1 = i + M * o;
                        Index2 = o + O * i;
                        double UJOI = U(Index1, j);
                        arma::uword XiJOI = Xi(Index1, j);
                        // if lj > XiJOI, then we don't need to change the default upper and lower values
                        if (lj == XiJOI) {
                            double denominator = WjXiJOIsioVec(Index1) / pnormRcpp(AlphaJlj(Index2));
                            lowerVec(Index2) = qnormRcpp(UJOI / denominator);
                        }
                        else if (lj < XiJOI) {
                            double denominator = WjXiJOIsioVec(Index1) / UpperpnormRcpp(AlphaJlj(Index2));
                            //Rcpp::Rcout << lj;//for debugging
                            upperVec(Index2) = UpperqnormRcpp(UJOI / denominator);
                        }
                    }
                }
                arma::rowvec AlphaJljNew = rtmvnormRcpp(ZeroOM, CovAlpha, lowerVec, upperVec);
                AlphaJ.row(lj) = AlphaJljNew;               
            }
            Alpha(j) = AlphaJ;
        }      
    }
    ListPara.Alpha = Alpha;
    ListPara.Weights = GetWeightsVaryLj(Alpha, K, M, O, LjVec);
    return ListPara;  
}

listParaVaryLj SampleAlpha(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, spatpara2VaryLj SpatPara, listParaVaryLj ListPara) {
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    arma::colvec LjVec = Para.LjVec;
    arma::mat Kappa = Para.Kappa;
    arma::mat SpCov = SpatPara.SpCov;
    arma::field<arma::mat> Alpha = ListPara.Alpha;
    arma::field<arma::mat> Weights = ListPara.Weights;
    arma::umat Xi = Para.Xi; // of dim MO X K
    arma::mat U = Para.U; // of dim MO X K
    arma::vec ZeroOM(O * M, arma::fill::zeros);
    arma::mat EyeOM(O * M, O * M, arma::fill::zeros);
    arma::mat CovAlpha = arma::kron(SpCov, Kappa);
    for (arma::uword j = 0; j < K; j++) {
        int Lj = LjVec(j);
        if (Lj > 1) {
            arma::mat AlphaJ = Alpha(j); // of dim (Lj - 1) x MO, where Lj is the current MCMC iteration's Lj
            arma::mat WeightsJ = Weights(j); // of dim Lj x MO, where Lj is the current MCMC iteration's Lj
            arma::vec WjXiJOIsioVec(M * O);
            arma::uword Index1;
            arma::uword Index2;
            // prepare initial values (before the lj = 0 iteration)
            for (arma::uword o = 0; o < O; o++) {
                for (arma::uword i = 0; i < M; i++) {
                    Index1 = i + M * o;
                    arma::uword XiJOI = Xi(Index1, j);
                    WjXiJOIsioVec(Index1) = WeightsJ(XiJOI, Index1);
                }
            }
            // main iteration for the jth factor
            for (arma::uword lj = 0; lj < Lj - 1; lj++) {
                arma::rowvec AlphaJlj = AlphaJ.row(lj); // of length MO
                arma::vec upperVec(M * O); //upper truncation points for alphajlj's truncated multivariate normal distribution
                upperVec.fill(arma::datum::inf);
                arma::vec lowerVec(M * O); //lower truncation points for alphajlj's truncated multivariate normal distribution
                lowerVec.fill(-arma::datum::inf);
                for (arma::uword i = 0; i < M; i++) {
                    for (arma::uword o = 0; o < O; o++) {
                        Index1 = i + M * o;
                        Index2 = o + O * i;
                        double UJOI = U(Index1, j);
                        arma::uword XiJOI = Xi(Index1, j);
                        // if lj > XiJOI, then we don't need to change the default upper and lower values
                        if (lj == XiJOI) {
                            double denominator = WjXiJOIsioVec(Index1) / pnormRcpp(AlphaJlj(Index2));
                            lowerVec(Index2) = qnormRcpp(UJOI / denominator);
                        }
                        else if (lj < XiJOI) {
                            double denominator = WjXiJOIsioVec(Index1) / UpperpnormRcpp(AlphaJlj(Index2));
                            upperVec(Index2) = UpperqnormRcpp(UJOI / denominator);
                        }
                    }
                }
                arma::rowvec AlphaJljNew = rtmvnormRcpp(ZeroOM, CovAlpha, lowerVec, upperVec);
                AlphaJ.row(lj) = AlphaJljNew;
            }
            Alpha(j) = AlphaJ;
        }
    }
    ListPara.Alpha = Alpha;
    ListPara.Weights = GetWeightsVaryLj(Alpha, K, M, O, LjVec);
    return ListPara;
}

listParaVaryLj SampleAlpha(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, spatpara3 SpatPara, listParaVaryLj ListPara) {
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int h = DatObj.h;
    arma::colvec LjVec = Para.LjVec;   
    arma::mat Bs = SpatPara.Bs;
    arma::colvec Fs = SpatPara.Fs;
    arma::umat nnInd = SpatPara.nnInd;
    arma::field<arma::mat> whichJs = SpatPara.whichJs;
    arma::field<arma::mat> Alpha = ListPara.Alpha;
    arma::field<arma::mat> Weights = ListPara.Weights;  
    arma::umat Xi = Para.Xi;// of dim MO X K
    arma::mat U = Para.U;// of dim MO X K

    if (O == 1) {
        arma::mat KappaInvMat = Para.KappaInv;
        double KappaInv = KappaInvMat(0, 0);
        arma::vec Vs(M);
        for (int i = 0; i < M; i++) {
            double Vsi = KappaInv / Fs(i);
            if (i < M - 1) {
                arma::mat iAsNN = whichJs(i, 0);
                int iNumJ = size(iAsNN, 1);
                if (!(iNumJ == 1 && iAsNN(0, 0) == 0)) {
                    for (arma::uword nj = 0; nj < iNumJ; nj++) {
                        arma::colvec ijInfo = iAsNN.col(nj);
                        int j = ijInfo(0);
                        int ksi = ijInfo(1);
                        double Bsjksi = Bs(j, ksi);
                        Vsi += std::pow(Bsjksi, 2) / Fs(j) * KappaInv;
                    }
                }
            }
            Vs(i) = 1 / Vsi;
        }
        int nnMaxNum;
        int nnMaxNumJ;
        for (arma::uword jj = 0; jj < K; jj++) {
            int Lj = LjVec(jj);
            if (Lj > 1) {
                arma::mat AlphaJ = Alpha(jj); // of dim (Lj - 1) x M, where Lj is the current MCMC iteration's Lj
                arma::mat WeightsJ = Weights(jj); // of dim Lj x M, where Lj is the current MCMC iteration's Lj 
                arma::vec WjXiJIsiVec(M);
                // prepare initial values (before the lj = 0 iteration)
                for (arma::uword i = 0; i < M; i++) {                    
                    arma::uword XiJI = Xi(i, jj);
                    WjXiJIsiVec(i) = WeightsJ(XiJI, i);
                }
                // main iteration for the jth factor                   
                for (arma::uword lj = 0; lj < Lj - 1; lj++) {
                    arma::colvec AlphaJlj = arma::trans(AlphaJ.row(lj));// of length M
                    for (int i = 0; i < M; i++) {
                        double muJljsi = 0;
                        if (i > 0) {
                            if (i < h) nnMaxNum = i - 1;
                            else nnMaxNum = h - 1;
                            arma::mat Bsi = Bs(arma::span(i, i), arma::span(0, nnMaxNum));
                            arma::uvec nni = nnInd(arma::span(i, i), arma::span(0, nnMaxNum)).t();
                            arma::colvec AlphaJljNsi = AlphaJlj(nni);
                            muJljsi += KappaInv / Fs(i) * arma::as_scalar(Bsi * AlphaJljNsi);
                        }
                        if (i < M - 1) {
                            arma::mat iAsNN = whichJs(i, 0);
                            int iNumJ = size(iAsNN, 1);
                            if (!(iNumJ == 1 && iAsNN(0, 0) == 0)) {
                                for (arma::uword nj = 0; nj < iNumJ; nj++) {
                                    arma::colvec ijInfo = iAsNN.col(nj);
                                    int j = ijInfo(0);
                                    if (j < h) nnMaxNumJ = j - 1;
                                    else nnMaxNumJ = h - 1;
                                    int ksi = ijInfo(1);
                                    double AlphaJljsj = AlphaJlj(j);
                                    arma::rowvec Bsj = Bs(arma::span(j, j), arma::span(0, nnMaxNumJ));
                                    double Bsjksi = Bsj(ksi);
                                    arma::uvec nnj = nnInd(arma::span(j, j), arma::span(0, nnMaxNumJ)).t();
                                    arma::colvec AlphaJljNsj = AlphaJlj(nnj);
                                    AlphaJljNsj(ksi) = 0;
                                    Bsj(ksi) = 0;
                                    muJljsi += (Bsjksi / Fs(j) * KappaInv) * (AlphaJljsj - arma::as_scalar(Bsj * AlphaJljNsj));
                                }
                            }
                        }
                        double Vsi = Vs(i);
                        arma::uword XiJI = Xi(i, jj);
                        double AlphaJljsiNew;
                        if (lj > XiJI) {
                            AlphaJljsiNew = arma::as_scalar(rnormRcpp(1, Vsi * muJljsi, sqrt(Vsi)));
                        }
                        else if (lj == XiJI) {
                            double denominator = WjXiJIsiVec(i) / pnormRcpp(AlphaJlj(i));
                            double UJI = U(i, jj);
                            double lower = qnormRcpp(UJI / denominator);
                            double upper = arma::datum::inf; //upper truncation point for alphajlj(si)'s truncated multivariate normal distribution
                            AlphaJljsiNew = rtnormRcppMSM(Vsi * muJljsi, sqrt(Vsi), lower, upper);
                        }
                        else { // if lj < XiJI
                            double denominator = WjXiJIsiVec(i) / UpperpnormRcpp(AlphaJlj(i));
                            double UJI = U(i, jj);
                            double upper = UpperqnormRcpp(UJI / denominator);
                            double lower = -arma::datum::inf; //lower truncation point for alphajlj(si)'s truncated multivariate normal distribution
                            AlphaJljsiNew = rtnormRcppMSM(Vsi * muJljsi, sqrt(Vsi), lower, upper);
                        }
                        AlphaJlj(i) = AlphaJljsiNew;
                    }
                    AlphaJ.row(lj) = arma::trans(AlphaJlj);
                }
                Alpha(jj) = AlphaJ;
            }
        }
    }
    else {//if O > 1
        arma::mat KappaInv = Para.KappaInv;
        arma::cube Vs(O, O, M);
        arma::mat EyeO(O, O, arma::fill::eye);
        for (int i = 0; i < M; i++) {
            arma::mat Vsi(O, O, arma::fill::zeros);
            Vsi += (1 / Fs(i)) * KappaInv;
            if (i < M - 1) {
                arma::mat iAsNN = whichJs(i, 0);
                int iNumJ = size(iAsNN, 1);
                if (!(iNumJ == 1 && iAsNN(0, 0) == 0)) {
                    for (arma::uword nj = 0; nj < iNumJ; nj++) {
                        arma::colvec ijInfo = iAsNN.col(nj);
                        int j = ijInfo(0);
                        int ksi = ijInfo(1);
                        double Bsjksi = Bs(j, ksi);
                        Vsi += std::pow(Bsjksi, 2) * (1 / Fs(j)) * KappaInv;
                    }
                }
            }
            Vsi = CholInv(Vsi);
            Vs.slice(i) = Vsi;
        }
        int nnMaxNum;
        int nnMaxNumJ;
        for (arma::uword jj = 0; jj < K; jj++) {
            int Lj = LjVec(jj);
            if (Lj > 1) {
                arma::mat AlphaJ = Alpha(jj); // of dim (Lj - 1) x MO, where Lj is the current MCMC iteration's Lj
                arma::mat WeightsJ = Weights(jj); // of dim Lj x MO, where Lj is the current MCMC iteration's Lj  
                arma::vec WjXiJOIsioVec(M * O);
                arma::uword Index1;
                arma::uword Index2;
                // prepare initial values (before the lj = 0 iteration)
                for (arma::uword o = 0; o < O; o++) {
                    for (arma::uword i = 0; i < M; i++) {
                        Index1 = i + M * o;
                        Index2 = o + O * i;
                        arma::uword XiJOI = Xi(Index1, jj);
                        WjXiJOIsioVec(Index2) = WeightsJ(XiJOI, Index1);// We need to use Index2 here for WjXiJOIsioVec instead for the sequential method to update Alpha
                    }
                }
                // main iteration for the jth factor
                for (arma::uword lj = 0; lj < Lj - 1; lj++) {
                    arma::mat AlphaJLMat = arma::reshape(AlphaJ.row(lj), O, M);
                    for (int i = 0; i < M; i++) {
                        arma::colvec muJLsi(O, arma::fill::zeros);
                        if (i > 0) {
                            if (i < h) nnMaxNum = i - 1;
                            else nnMaxNum = h - 1;
                            arma::mat Bsi = Bs(arma::span(i, i), arma::span(0, nnMaxNum));
                            arma::uvec nni = nnInd(arma::span(i, i), arma::span(0, nnMaxNum)).t();
                            arma::mat AlphaJLNsi = arma::reshape(AlphaJLMat.cols(nni), (O * (nnMaxNum + 1)), 1);
                            muJLsi += arma::kron((1 / Fs(i)) * Bsi, KappaInv) * AlphaJLNsi;
                        }
                        if (i < M - 1) {
                            arma::mat iAsNN = whichJs(i, 0);
                            int iNumJ = size(iAsNN, 1);
                            if (!(iNumJ == 1 && iAsNN(0, 0) == 0)) {
                                for (arma::uword nj = 0; nj < iNumJ; nj++) {
                                    arma::colvec ijInfo = iAsNN.col(nj);
                                    int j = ijInfo(0);
                                    if (j < h) nnMaxNumJ = j - 1;
                                    else nnMaxNumJ = h - 1;
                                    int ksi = ijInfo(1);
                                    arma::colvec AlphaJLsj = AlphaJLMat.col(j);
                                    arma::rowvec Bsj = Bs(arma::span(j, j), arma::span(0, nnMaxNumJ));
                                    double Bsjksi = Bsj(ksi);
                                    arma::uvec nnj = nnInd(arma::span(j, j), arma::span(0, nnMaxNumJ)).t();
                                    arma::mat AlphaJLNsjMat = AlphaJLMat.cols(nnj);
                                    AlphaJLNsjMat.col(ksi) = arma::colvec(O, arma::fill::zeros);
                                    arma::mat AlphaJLNsj = arma::reshape(AlphaJLNsjMat, (O * (nnMaxNumJ + 1)), 1);
                                    Bsj(ksi) = 0;
                                    muJLsi += (Bsjksi * (1 / Fs(j)) * KappaInv) * (AlphaJLsj - arma::kron(Bsj, EyeO) * AlphaJLNsj);
                                }
                            }
                        }
                        arma::mat Vsi = Vs.slice(i);
                        arma::colvec AlphaJLsi = AlphaJLMat.col(i); // of length O
                        arma::vec upperVec(O); //upper truncation points for alphajlj(si)'s truncated multivariate normal distribution
                        upperVec.fill(arma::datum::inf);
                        arma::vec lowerVec(O); //lower truncation points for alphajlj(si)'s truncated multivariate normal distribution
                        lowerVec.fill(-arma::datum::inf);
                        arma::vec WjXiJIsiVec = WjXiJOIsioVec(arma::span(i * O, (i + 1) * O - 1)); // of length O
                        bool truncated = false;
                        for (arma::uword o = 0; o < O; o++) {
                            Index1 = i + M * o;
                            double UJOI = U(Index1, jj);
                            arma::uword XiJOI = Xi(Index1, jj);
                            // if lj > XiJOI, then we don't need to change the default upper and lower values
                            if (lj == XiJOI) {
                                double denominator = WjXiJIsiVec(o) / pnormRcpp(AlphaJLsi(o));
                                lowerVec(o) = qnormRcpp(UJOI / denominator);
                                truncated = true;
                            }
                            else if (lj < XiJOI) {
                                double denominator = WjXiJIsiVec(o) / UpperpnormRcpp(AlphaJLsi(o));
                                upperVec(o) = UpperqnormRcpp(UJOI / denominator);
                                truncated = true;
                            }                            
                        }
                        arma::colvec AlphaJLsiNew;
                        if (truncated) { AlphaJLsiNew = arma::trans(rtmvnormRcpp(Vsi * muJLsi, Vsi, lowerVec, upperVec)); }
                        else { AlphaJLsiNew = rmvnormRcpp(1, Vsi * muJLsi, Vsi); }
                        AlphaJLMat.col(i) = AlphaJLsiNew;                       
                    }
                    AlphaJ.row(lj) = arma::reshape(AlphaJLMat, 1, M * O);
                }
                Alpha(jj) = AlphaJ;
            }            
        }
    }
    ListPara.Alpha = Alpha;
    ListPara.Weights = GetWeightsVaryLj(Alpha, K, M, O, LjVec);
    return ListPara;
}



//Function to sample xi's using a Gibbs sampler step---------------------------------------------------------------
std::pair<VAR1paraVaryLj, listParaVaryLj> SampleXi(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, listParaVaryLj ListPara) {
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int Nu = DatObj.Nu;
    arma::mat YStarWide = DatObj.YStarWide;
    arma::mat EyeNu(Nu, Nu, arma::fill::eye);
    arma::umat Xi = Para.Xi;
    arma::mat Lambda = Para.Lambda;
    arma::mat BigPhi = Para.BigPhi;
    arma::cube Cov = Para.Cov;
    arma::field<arma::vec> Theta = ListPara.Theta;   
    arma::colvec Eta = Para.Eta;
    arma::mat Upsilon = Para.Upsilon;
    arma::colvec LjVecOld = Para.LjVec;
    arma::mat U = Para.U;
    arma::colvec XBeta = Para.XBeta;
    arma::mat XBetaMat = arma::reshape(XBeta, M * O, Nu);
    arma::colvec LjVec = UpdateLjVec(U, ListPara.Weights, K, M, O, LjVecOld);
    arma::field<arma::mat> Alpha = UpdateAlpha(ListPara.Alpha, K, M, O, LjVec);//for each j, the new AlphaJ is a submatrix of AlphaJOld (its first Lj.new - 1 rows)
    arma::field<arma::mat> Weights = GetWeightsVaryLj(Alpha, K, M, O, LjVec);
    arma::uword Index;
    for (arma::uword j = 0; j < K; j++) {
        int Lj = LjVec(j);
        arma::vec ThetaJ = Theta(j);
        if (Lj == 1) {
            arma::uvec XiJ(M * O, arma::fill::zeros);
            Xi.col(j) = XiJ;
            arma::colvec LambdaJ(M * O, arma::fill::zeros);
            LambdaJ += ThetaJ(0);
            Lambda.col(j) = LambdaJ;
        }
        else {
            arma::mat WeightsJ = Weights(j);
            //WeightsJ = WeightsJ(arma::span(0, Lj - 1), arma::span::all);
            arma::colvec UJ = U.col(j);
            for (arma::uword o = 0; o < O; o++) {
                arma::mat CovO = Cov(arma::span::all, arma::span(o, o), arma::span::all);
                for (arma::uword i = 0; i < M; i++) {
                    Index = i + M * o;
                    arma::colvec WeightsOIJ = WeightsJ.col(Index);
                    arma::rowvec CovOI = CovO.row(i);
                    arma::rowvec LambdaOI = Lambda.row(Index);
                    double UOIJ = UJ(Index);
                    //arma::vec ProbsOIJ(Lj, arma::fill::zeros);
                    arma::uvec whichPosProb = arma::find(WeightsOIJ > UOIJ);//at least one -- ensured by our algorithm
                    int posProbSize = whichPosProb.size();
                    arma::vec logProbsRaw(posProbSize);
                    //Loop over clusters l
                    for (int linclu = 0; linclu < posProbSize; linclu++) {
                        arma::uword l = whichPosProb(linclu);
                        LambdaOI(j) = ThetaJ(l);
                        arma::rowvec Resid = YStarWide.row(Index) - XBetaMat.row(Index) - LambdaOI * BigPhi;
                        Resid = Resid % (1 / arma::sqrt(CovOI));
                        double ResidQ = arma::as_scalar(Resid * arma::trans(Resid));
                        double logLikelihood = -0.5 * ResidQ;
                        logProbsRaw(linclu) = logLikelihood;
                        //ProbsOIJ(l) = exp(logLikelihood);
                    }
                    //Use log sum exponential trick to get normalized probabilities
                    double Max = arma::max(logProbsRaw);
                    double Delta = Max + log(arma::sum(arma::exp(logProbsRaw - Max)));
                    arma::vec ProbsOIJpos = arma::exp(logProbsRaw - Delta);
                    //ProbsOIJ(whichPosProb) = ProbsOIJpos;
                    //double sumProbProp = arma::sum(ProbsOIJ);
                    //ProbsOIJ /= sumProbProp;               
                    //arma::Col<int> SeqLjVec(Lj);
                    //for (arma::uword seq = 0; seq < Lj; seq++) SeqLjVec(seq) = seq;
                    //XiOIJ = arma::as_scalar(sampleRcpp(SeqLjVec, 1, true, ProbsOIJ));
                    arma::Col<int> SeqLjVec(posProbSize);
                    for (arma::uword seq = 0; seq < posProbSize; seq++) SeqLjVec(seq) = whichPosProb(seq);
                    arma::uword XiOIJ;
                    XiOIJ = arma::as_scalar(sampleRcpp(SeqLjVec, 1, true, ProbsOIJpos));
                    Xi(Index, j) = XiOIJ;
                    Lambda(Index, j) = ThetaJ(XiOIJ);
                }
            }
        }       
    }
    Para.LjVec = LjVec;
    ListPara.Weights = Weights;
    ListPara.Alpha = Alpha;
    Para.Xi = Xi;
    Para.Lambda = Lambda;
    return std::pair<VAR1paraVaryLj, listParaVaryLj>(Para, ListPara);
}



//Function to sample theta_jl's using a Gibbs sampler step---------------------------------------------------------------
std::pair<VAR1paraVaryLj, listParaVaryLj> SampleTheta(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, listParaVaryLj ListPara) {
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int Nu = DatObj.Nu;
    arma::mat YStarWide = DatObj.YStarWide;
    arma::mat EyeNu(Nu, Nu, arma::fill::eye);
    arma::mat BigPhi = Para.BigPhi;
    arma::umat Xi = Para.Xi;
    arma::mat Lambda = Para.Lambda;
    arma::cube Cov = Para.Cov;
    arma::mat CovMat = arma::reshape(arma::vectorise(Cov), M * O, Nu);
    arma::vec Tau = Para.Tau;
    arma::field<arma::vec> Theta(K);
    arma::colvec Eta = Para.Eta;
    arma::colvec LjVec = Para.LjVec;
    arma::mat Upsilon = Para.Upsilon;
    arma::colvec XBeta = Para.XBeta;
    arma::mat XBetaMat = arma::reshape(XBeta, M * O, Nu);
    for (arma::uword j = 0; j < K; j++) {
        int Lj = LjVec(j);
        arma::vec ThetaJ(Lj);
        arma::colvec EtaJ = arma::trans(BigPhi.row(j));
        arma::uvec XiJ = Xi.col(j);
        double TauJ = arma::as_scalar(Tau.row(j));
        arma::mat LambdaMinusJ = Lambda, BigPhiMinusJ = BigPhi;
        LambdaMinusJ.shed_col(j);
        BigPhiMinusJ.shed_row(j);  
        for (arma::uword l = 0; l < Lj; l++) {
            arma::uvec WhichJL = find(XiJ == l);
            int NJL = WhichJL.size();
            double ThetaJL;
            if (NJL == 0) { ThetaJ(l) = arma::as_scalar(rnormRcpp(1, 0, sqrt(1 / TauJ))); }
            else {
                arma::mat CovInvL = 1 / CovMat.rows(WhichJL);
                arma::mat YJL = YStarWide.rows(WhichJL);
                arma::mat LambdaJL = LambdaMinusJ.rows(WhichJL);
                arma::mat XBetaComp = XBetaMat.rows(WhichJL);
                double ResidsJL = arma::as_scalar(arma::sum((YJL - XBetaComp - LambdaJL * BigPhiMinusJ) % CovInvL, 0) * EtaJ);
                double VarThetaJL = arma::as_scalar(1 / (arma::sum(CovInvL, 0) * (EtaJ % EtaJ) + TauJ));
                double MeanThetaJL = VarThetaJL * ResidsJL;
                ThetaJL = arma::as_scalar(rnormRcpp(1, MeanThetaJL, sqrt(VarThetaJL)));
                ThetaJ(l) = ThetaJL;
                arma::colvec LambdaJ = Lambda.col(j);
                arma::vec ThetaJLVec(1);
                ThetaJLVec(0) = ThetaJL;
                LambdaJ(WhichJL) = arma::repmat(ThetaJLVec, NJL, 1);
                Lambda.col(j) = LambdaJ;
            }
        }
        Theta(j) = ThetaJ;
    }

    //Final updates
    arma::colvec Mean = arma::kron(EyeNu, Lambda) * Eta + XBeta;

    //Update parameters object
    ListPara.Theta = Theta;
    Para.Lambda = Lambda;
    Para.Mean = Mean;
    return std::pair<VAR1paraVaryLj, listParaVaryLj>(Para, ListPara);
}



//Function to sample Latent U using a Gibbs sampler step-------------------------------------------------------------------
VAR1paraVaryLj SampleU(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, listParaVaryLj ListPara) {
    //Set data objects
    int M = DatObj.M;
    int K = DatObj.K;
    int O = DatObj.O;

    //Set parameters
    arma::field<arma::mat> Weights = ListPara.Weights;
    arma::umat Xi = Para.Xi;
    arma::colvec LjVec = Para.LjVec;

    //Sample latent U
    arma::mat U(M * O, K);
    arma::uword Index;
    for (arma::uword j = 0; j < K; j++) {
        arma::mat WeightsJ = Weights(j);
        for (arma::uword o = 0; o < O; o++) {
            for (arma::uword i = 0; i < M; i++) {
                Index = i + M * o;
                double WeightsOIJ = WeightsJ(Xi(Index, j), Index);
                U(Index, j) = randuRcpp() * WeightsOIJ;
            }
        }
    }
    Para.U = U;
    return Para;
}


==> spatempBFA/src/MCMC_VAR1bfaFixedL.cpp <==
#include <RcppArmadillo.h>
#include "MCMC_bfaSpatemp.h"

// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
Rcpp::List VAR1bfaRcppFixedL(Rcpp::List DatObj_List,  Rcpp::List HyPara_List,
                       Rcpp::List MetrObj_List, Rcpp::List Para_List,
                       Rcpp::List ParaCL_List, Rcpp::List SpatPara_List,
                       Rcpp::List DatAug_List,  Rcpp::List McmcObj_List,
                       arma::mat RawSamples, bool Interactive) {
    //Convert Rcpp::Lists to C++ structs and set objects to be used in MCMC sampler 
    VAR1datobjFixedL DatObj = VAR1ConvertDatObjFixedL(DatObj_List);
    VAR1hypara HyPara = VAR1ConvertHyPara(HyPara_List);
    VAR1metrobj MetrObj = VAR1ConvertMetrObj(MetrObj_List);
    VAR1paraFixedL Para = VAR1ConvertParaFixedL(Para_List);
    int BNP = DatObj.CL;
    paraCLfixedL ParaCL {};
    if (BNP == 1) ParaCL = ConvertParaCLfixedL(ParaCL_List);
    dataug DatAug = ConvertDatAug(DatAug_List);
    mcmcobj McmcObj = ConvertMcmcObj(McmcObj_List);
    int IS = DatObj.IS;
    int SpCorInd = DatObj.SpCorInd;
    int scenario;
    spatpara1 SpatPara1 {};
    spatpara2 SpatPara2 {};
    spatpara3 SpatPara3 {};
    if (!(IS == 1 && SpCorInd == 0 && DatObj.SA == 1)) scenario = 1;
    else if (BNP == 0) scenario = 2;
    else if (DatObj.alphaMethodInd == 1) scenario = 3; //alphaMethod = "sequential"
    else scenario = 4; //alphaMethod = "block"
    if (scenario == 1) SpatPara1 = ConvertSpatPara1(SpatPara_List);
    else if (scenario == 2) SpatPara2 = ConvertSpatPara2(SpatPara_List);
    else if (scenario == 3) SpatPara3 = ConvertSpatPara3(SpatPara_List);
    else SpatPara2 = ConvertSpatPara2(SpatPara_List);
    arma::Col<int> FamilyInd = DatObj.FamilyInd;
    int NTotal = McmcObj.NTotal;
    int NBurn = McmcObj.NBurn;
    arma::vec WhichPilotAdapt = McmcObj.WhichPilotAdapt;
    arma::vec WhichKeep = McmcObj.WhichKeep;
    arma::vec WhichBurnInProgress = McmcObj.WhichBurnInProgress;
    arma::vec WhichBurnInProgressInt = McmcObj.WhichBurnInProgressInt;
    arma::vec WhichSamplerProgress = McmcObj.WhichSamplerProgress;
    std::pair<VAR1paraFixedL, paraCLfixedL> XiThetaUpdate {};
    std::pair<VAR1datobjFixedL, VAR1paraFixedL> DAUpdate {};
    std::pair<spatpara1, VAR1metrobj> Update1 {};
    std::pair<spatpara2, VAR1metrobj> Update2 {};
    std::pair<spatpara3, VAR1metrobj> Update3 {};
    int keptIter = 0;
    bool storePostPara = false;

    //User output
    BeginBurnInProgress(McmcObj, Interactive);

    //Begin MCMC Sampler
    for (int s = 1; s < NTotal + 1; s++) {
        if (std::find(WhichKeep.begin(), WhichKeep.end(), s) != WhichKeep.end()) {
            keptIter += 1;
            storePostPara = true;
        }
        else {
            storePostPara = false;
        }
        if (s % 50 == 0) Rcpp::checkUserInterrupt();

        // Data Augmentation Step
        if (any(FamilyInd != 0)) {
            DAUpdate = SampleY(DatObj, Para, DatAug);
            DatObj = DAUpdate.first;
            Para = DAUpdate.second;
        }

        if (BNP == 1) {
            //Gibbs step for Xi
            XiThetaUpdate = SampleXi(DatObj, Para, ParaCL);
            Para = XiThetaUpdate.first;
            ParaCL = XiThetaUpdate.second;

            //Gibbs step for Theta
            XiThetaUpdate = SampleTheta(DatObj, Para, ParaCL);
            Para = XiThetaUpdate.first;
            ParaCL = XiThetaUpdate.second;

            //Gibbs step for Delta
            ParaCL = SampleDelta(DatObj, Para, HyPara, ParaCL);

            //Gibbs step for Z
            ParaCL = SampleZ(DatObj, Para, ParaCL);

            //Gibbs steps for Alpha and Kappa
            if (scenario == 1) {
                ParaCL = SampleAlpha(DatObj, Para, ParaCL, SpatPara1, keptIter, storePostPara);
                Para = SampleKappa(DatObj, Para, ParaCL, SpatPara1, HyPara);
            }
            else if (scenario == 2 || scenario == 4) {
                ParaCL = SampleAlpha(DatObj, Para, ParaCL, SpatPara2, keptIter, storePostPara);
                Para = SampleKappa(DatObj, Para, ParaCL, SpatPara2, HyPara);
            }
            else {//when scenario == 3 (when IS = 1, SpCorInd = 0, DatObj.SA = 1, BNP = 1, and alphaMethod = "sequential")
                ParaCL = SampleAlpha(DatObj, Para, ParaCL, SpatPara3, keptIter, storePostPara);
                Para = SampleKappa(DatObj, Para, ParaCL, SpatPara3, HyPara);
            }
        }
        else {// when BNP == 0
            //Gibbs steps for Lambda and Kappa
            if (scenario == 1) {
                Para = SampleLambda(DatObj, Para, SpatPara1);
                Para = SampleKappa(DatObj, Para, SpatPara1, HyPara);
            }
            else {//scenario must == 2 in this case
                Para = SampleLambda(DatObj, Para, SpatPara2);
                Para = SampleKappa(DatObj, Para, SpatPara2, HyPara);
            }
        }

        //Metropolis step for Rho
        if (IS == 1) {
            if (scenario == 1) {// when spatApprox = FALSE; need to discuss whether spatial.structure is "discrete" or "continuous"
                Update1 = SampleRho(DatObj, Para, ParaCL, SpatPara1, HyPara, MetrObj);
                SpatPara1 = Update1.first;
                MetrObj = Update1.second;
            }
            else if (scenario == 2 || scenario == 4) {
                Update2 = SampleRho(DatObj, Para, ParaCL, SpatPara2, HyPara, MetrObj);
                SpatPara2 = Update2.first;
                MetrObj = Update2.second;
            }
            else {//when scenario == 3 (when IS = 1, SpCorInd = 0, DatObj.SA = 1, BNP = 1, and alphaMethod = "sequential")
                Update3 = SampleRho(DatObj, Para, ParaCL, SpatPara3, HyPara, MetrObj);
                SpatPara3 = Update3.first;
                MetrObj = Update3.second;
            }
        }

        //Gibbs step for Eta
        Para = SampleEta(DatObj, Para, HyPara);

        //Gibbs step for Upsilon
        Para = SampleUpsilon(DatObj, Para, HyPara);

        // Metropolis step for A
        Para = SampleA(DatObj, Para, HyPara);

        //Gibbs step for Beta
        if (DatObj.P > 0) {
            Para = SampleBeta(DatObj, Para, HyPara);
        }

        //Gibbs step for Sigma2
        if (any(FamilyInd != 3)) {
            Para = SampleSigma2(DatObj, Para, HyPara);
        }

        //Pilot adaptation
        if (std::find(WhichPilotAdapt.begin(), WhichPilotAdapt.end(), s) != WhichPilotAdapt.end())
            MetrObj = PilotAdaptation(MetrObj, DatObj, McmcObj, s);

        //Store raw samples
        int numTotalPara = size(RawSamples, 0);
        if (storePostPara == true) {
            if (BNP == 0) {
                if (scenario == 1) RawSamples.cols(find(s == WhichKeep)) = StoreSamples(DatObj, Para, SpatPara1, numTotalPara);
                else if (scenario == 2 || scenario == 4) RawSamples.cols(find(s == WhichKeep)) = StoreSamples(DatObj, Para, SpatPara2, numTotalPara);
                else RawSamples.cols(find(s == WhichKeep)) = StoreSamples(DatObj, Para, SpatPara3, numTotalPara);
            }
            else {
                if (scenario == 1) RawSamples.cols(find(s == WhichKeep)) = StoreSamples(DatObj, Para, ParaCL, SpatPara1, numTotalPara);
                else if (scenario == 2 || scenario == 4) RawSamples.cols(find(s == WhichKeep)) = StoreSamples(DatObj, Para, ParaCL, SpatPara2, numTotalPara);
                else RawSamples.cols(find(s == WhichKeep)) = StoreSamples(DatObj, Para, ParaCL, SpatPara3, numTotalPara);
            }
        }

        //Update burn-in progress bar
        if (Interactive) if (std::find(WhichBurnInProgress.begin(), WhichBurnInProgress.end(), s) != WhichBurnInProgress.end())
            UpdateBurnInBar(s, McmcObj);
        if (!Interactive) if (std::find(WhichBurnInProgressInt.begin(), WhichBurnInProgressInt.end(), s) != WhichBurnInProgressInt.end())
            UpdateBurnInBarInt(s, McmcObj);

        //Post burn-in progress
        if (s == NBurn) Rcpp::Rcout << std::fixed << "\nSampler progress:  0%.. ";
        if (std::find(WhichSamplerProgress.begin(), WhichSamplerProgress.end(), s) != WhichSamplerProgress.end())
            SamplerProgress(s, McmcObj);
        //End MCMC Sampler
    }

    //Output Metropolis object for summary
    Rcpp::List Metropolis = OutputMetrObj(MetrObj);

    //Return raw samples
    return Rcpp::List::create(Rcpp::Named("rawsamples") = RawSamples,
                              Rcpp::Named("metropolis") = Metropolis);

    //End MCMC sampler function  
}


==> spatempBFA/src/MCMC_VAR1bfaVaryLj.cpp <==
#include <RcppArmadillo.h>
#include "MCMC_bfaSpatemp.h"

// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
Rcpp::List VAR1bfaRcppVaryingLjs(Rcpp::List DatObj_List,  Rcpp::List HyPara_List,
                       Rcpp::List MetrObj_List, Rcpp::List Para_List,
                       Rcpp::List SpatPara_List,
                       Rcpp::List DatAug_List,  Rcpp::List McmcObj_List,
                       arma::mat RawSamples, bool Interactive) {

  //Convert Rcpp::Lists to C++ structs and set objects to be used in MCMC sampler 
  VAR1datobjVaryLj DatObj = VAR1ConvertDatObjVaryLj(DatObj_List);
  VAR1hypara HyPara = VAR1ConvertHyPara(HyPara_List);
  VAR1metrobj MetrObj = VAR1ConvertMetrObj(MetrObj_List);
  VAR1paraVaryLj Para = VAR1ConvertParaVaryLj(Para_List);
  dataug DatAug = ConvertDatAug(DatAug_List);
  mcmcobj McmcObj = ConvertMcmcObj(McmcObj_List);
  std::pair<listParaVaryLj, VAR1paraVaryLj> initUpdate = InitializeListPara(DatObj, Para);
  listParaVaryLj ListPara = initUpdate.first;
  Para = initUpdate.second;
  int IS = DatObj.IS;
  int SpCorInd = DatObj.SpCorInd;
  int K = DatObj.K;
  int alphaSequenInd = DatObj.alphaSequenInd;
  int scenario;
  spatpara1VaryLj SpatPara1;
  spatpara2VaryLj SpatPara2;
  spatpara3 SpatPara3;
  if (!(IS == 1 && SpCorInd == 0 && DatObj.SA == 1)) scenario = 1;
  else if (alphaSequenInd == 0) scenario = 2;
  else scenario = 3;
  if (scenario == 1) SpatPara1 = ConvertSpatPara1VaryLj(SpatPara_List);
  else if (scenario == 2) SpatPara2 = ConvertSpatPara2VaryLj(SpatPara_List);
  else SpatPara3 = ConvertSpatPara3(SpatPara_List);
  arma::Col<int> FamilyInd = DatObj.FamilyInd;
  int spatPred = DatObj.spatPred;
  int storeW = DatObj.storeW;
  int NTotal = McmcObj.NTotal;
  int NBurn = McmcObj.NBurn;
  int NKeep = McmcObj.NKeep;
  arma::vec WhichPilotAdapt = McmcObj.WhichPilotAdapt;
  arma::vec WhichKeep = McmcObj.WhichKeep;
  arma::vec WhichBurnInProgress = McmcObj.WhichBurnInProgress;
  arma::vec WhichBurnInProgressInt = McmcObj.WhichBurnInProgressInt;
  arma::vec WhichSamplerProgress = McmcObj.WhichSamplerProgress;
  std::pair<VAR1datobjVaryLj, VAR1paraVaryLj> DAUpdate{};
  std::pair<spatpara1VaryLj, VAR1metrobj> Update1{};
  std::pair<spatpara2VaryLj, VAR1metrobj> Update2{};
  std::pair<spatpara3, VAR1metrobj> Update3{};
  std::pair<VAR1paraVaryLj, listParaVaryLj> ParaTogUpdate{}; 
  arma::field<arma::vec> ThetaSamples(K, NKeep);
  arma::field<arma::mat> AlphaSamples(K, NKeep);
  arma::field<arma::mat> WeightsSamples(K, NKeep);
  
  //User output
  BeginBurnInProgress(McmcObj, Interactive);

  //Begin MCMC Sampler
  for (int s = 1; s < NTotal + 1; s++) {

    //Check for user interrupt every 50 iterations
    if (s % 50 == 0) Rcpp::checkUserInterrupt();
    
    // Data Augmentation Step
    if (any(FamilyInd != 0)) {
      DAUpdate = SampleY(DatObj, Para, DatAug);
      DatObj = DAUpdate.first;
      Para = DAUpdate.second;
    }
    
    Para = SampleU(DatObj, Para, ListPara);

    //Gibbs step for Xi and update LjVec
    ParaTogUpdate = SampleXi(DatObj, Para, ListPara);
    Para = ParaTogUpdate.first;
    ListPara = ParaTogUpdate.second;

    //Gibbs step for Theta
    ParaTogUpdate = SampleTheta(DatObj, Para, ListPara);
    Para = ParaTogUpdate.first;
    ListPara = ParaTogUpdate.second;

    //Gibbs step for Delta
    Para = SampleDelta(DatObj, Para, HyPara, ListPara);
        
    //Gibbs steps for Alpha (and calculate the new Weights) and Kappa
    if (scenario == 1) {
        ListPara = SampleAlpha(DatObj, Para, SpatPara1, ListPara);
        Para = SampleKappa(DatObj, Para, SpatPara1, HyPara, ListPara);
    }
    else if (scenario == 2) {
        ListPara = SampleAlpha(DatObj, Para, SpatPara2, ListPara);
        Para = SampleKappa(DatObj, Para, SpatPara2, HyPara, ListPara);
    }
    else {
        ListPara = SampleAlpha(DatObj, Para, SpatPara3, ListPara);
        Para = SampleKappa(DatObj, Para, SpatPara3, HyPara, ListPara);
    }
   
    //Metropolis step for Rho
    if (IS == 1) {   
        if (scenario == 1) {// when spatApprox = FALSE; need to discuss whether spatial.structure is "discrete" or "continuous"
            Update1 = SampleRho(DatObj, Para, SpatPara1, HyPara, MetrObj, ListPara);
            SpatPara1 = Update1.first;
            MetrObj = Update1.second;
        }
        else if (scenario == 2) {
            Update2 = SampleRho(DatObj, Para, SpatPara2, HyPara, MetrObj, ListPara);
            SpatPara2 = Update2.first;
            MetrObj = Update2.second;
        }
        else {
            Update3 = SampleRho(DatObj, Para, SpatPara3, HyPara, MetrObj, ListPara);
            SpatPara3 = Update3.first;
            MetrObj = Update3.second;
        }
    }
    
    //Gibbs step for Eta
    Para = SampleEta(DatObj, Para, HyPara);
    
    //Gibbs step for Upsilon
    Para = SampleUpsilon(DatObj, Para, HyPara);
    
    // Metropolis step for A
    Para = SampleA(DatObj, Para, HyPara);

    //Gibbs step for Beta
    if (DatObj.P > 0) {
        Para = SampleBeta(DatObj, Para, HyPara);
    }
     
    //Gibbs step for Sigma2
    if (any(FamilyInd != 3)) {
      Para = SampleSigma2(DatObj, Para, HyPara);
    }
        
    //Pilot adaptation
    if (std::find(WhichPilotAdapt.begin(), WhichPilotAdapt.end(), s) != WhichPilotAdapt.end())
      MetrObj = PilotAdaptation(MetrObj, DatObj, McmcObj, s);
   
    //Store raw samples
    int numTotalPara = size(RawSamples, 0);
    if (std::find(WhichKeep.begin(), WhichKeep.end(), s) != WhichKeep.end()) {
        int keepInd = arma::as_scalar(arma::find(s == WhichKeep, 1));
        if (scenario == 1) { RawSamples.col(keepInd) = StoreSamples(DatObj, Para, SpatPara1, numTotalPara); }
        else if (scenario == 2) { RawSamples.col(keepInd) = StoreSamples(DatObj, Para, SpatPara2, numTotalPara); }
        else { RawSamples.col(keepInd) = StoreSamples(DatObj, Para, SpatPara3, numTotalPara); }
        if (spatPred == 1) {
            ThetaSamples.col(keepInd) = ListPara.Theta;
            AlphaSamples.col(keepInd) = ListPara.Alpha;
        }
        if (storeW == 1) {
            WeightsSamples.col(keepInd) = ListPara.Weights;            
        }     
    }
        
    //Update burn-in progress bar
    if (Interactive) if (std::find(WhichBurnInProgress.begin(), WhichBurnInProgress.end(), s) != WhichBurnInProgress.end())
      UpdateBurnInBar(s, McmcObj);
    if (!Interactive) if (std::find(WhichBurnInProgressInt.begin(), WhichBurnInProgressInt.end(), s) != WhichBurnInProgressInt.end())
      UpdateBurnInBarInt(s, McmcObj);

    //Post burn-in progress
    if (s == NBurn) Rcpp::Rcout << std::fixed << "\nSampler progress:  0%.. ";
    if (std::find(WhichSamplerProgress.begin(), WhichSamplerProgress.end(), s) != WhichSamplerProgress.end())
       SamplerProgress(s, McmcObj);

  //End MCMC Sampler
  }

  //Output Metropolis object for summary
  Rcpp::List Metropolis = OutputMetrObj(MetrObj);

  //Return raw samples alphafield
  if (spatPred == 1) {
      if (storeW == 1) {
          return Rcpp::List::create(Rcpp::Named("rawsamples") = RawSamples,
                                    Rcpp::Named("metropolis") = Metropolis,
                                    Rcpp::Named("thetafield") = ThetaSamples,
                                    Rcpp::Named("alphafield") = AlphaSamples,
                                    Rcpp::Named("weightsfield") = WeightsSamples);
      }
      else {
          return Rcpp::List::create(Rcpp::Named("rawsamples") = RawSamples,
                                    Rcpp::Named("metropolis") = Metropolis,
                                    Rcpp::Named("thetafield") = ThetaSamples,
                                    Rcpp::Named("alphafield") = AlphaSamples);
      }
  }
  else { // when spatPara = 0 
      if (storeW == 1) {
          return Rcpp::List::create(Rcpp::Named("rawsamples") = RawSamples,
                                    Rcpp::Named("metropolis") = Metropolis,
                                    Rcpp::Named("weightsfield") = WeightsSamples);
      }
      else {
          return Rcpp::List::create(Rcpp::Named("rawsamples") = RawSamples,
                                    Rcpp::Named("metropolis") = Metropolis);
      }
  }

//End MCMC sampler function
}


==> spatempBFA/src/MCMC_bfaFixedL.cpp <==
#include <RcppArmadillo.h>
#include "MCMC_bfaSpatemp.h"
#include <ctime>
#include <chrono>

// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
Rcpp::List bfaRcppFixedL(Rcpp::List DatObj_List,  Rcpp::List HyPara_List,
                       Rcpp::List MetrObj_List, Rcpp::List Para_List,
                       Rcpp::List ParaCL_List, Rcpp::List SpatPara_List,
                       Rcpp::List DatAug_List,  Rcpp::List McmcObj_List,
                       arma::mat RawSamples, bool Interactive) {
    //Convert Rcpp::Lists to C++ structs and set objects to be used in MCMC sampler 
    datobjFixedL DatObj = ConvertDatObjFixedL(DatObj_List);
    hypara HyPara = ConvertHyPara(HyPara_List);
    metrobj MetrObj = ConvertMetrObj(MetrObj_List);
    paraFixedL Para = ConvertParaFixedL(Para_List);
    int BNP = DatObj.CL;
    paraCLfixedL ParaCL {};
    if (BNP == 1) ParaCL = ConvertParaCLfixedL(ParaCL_List);
    dataug DatAug = ConvertDatAug(DatAug_List);
    mcmcobj McmcObj = ConvertMcmcObj(McmcObj_List);
    int IS = DatObj.IS;
    int SpCorInd = DatObj.SpCorInd;
    int scenario;
    spatpara1 SpatPara1 {};
    spatpara2 SpatPara2 {};
    spatpara3 SpatPara3 {};
    if (!(IS == 1 && SpCorInd == 0 && DatObj.SA == 1)) scenario = 1;
    else if (BNP == 0) scenario = 2;
    else if (DatObj.alphaMethodInd == 1) scenario = 3; //alphaMethod = "sequential"
    else scenario = 4; //alphaMethod = "block"
    if (scenario == 1) SpatPara1 = ConvertSpatPara1(SpatPara_List);
    else if (scenario == 2) SpatPara2 = ConvertSpatPara2(SpatPara_List);
    else if (scenario == 3) SpatPara3 = ConvertSpatPara3(SpatPara_List);
    else SpatPara2 = ConvertSpatPara2(SpatPara_List);
    arma::Col<int> FamilyInd = DatObj.FamilyInd;
    int NTotal = McmcObj.NTotal;
    int NBurn = McmcObj.NBurn;
    int NKeep = McmcObj.NKeep;
    arma::vec WhichPilotAdapt = McmcObj.WhichPilotAdapt;
    arma::vec WhichKeep = McmcObj.WhichKeep;
    arma::vec WhichBurnInProgress = McmcObj.WhichBurnInProgress;
    arma::vec WhichBurnInProgressInt = McmcObj.WhichBurnInProgressInt;
    arma::vec WhichSamplerProgress = McmcObj.WhichSamplerProgress;
    std::pair<paraFixedL, paraCLfixedL> XiThetaUpdate {};
    std::pair<datobjFixedL, paraFixedL> DAUpdate {};
    std::pair<paraFixedL, metrobj> Update {};
    std::pair<spatpara1, metrobj> Update1 {};
    std::pair<spatpara2, metrobj> Update2 {};
    std::pair<spatpara3, metrobj> Update3 {};
    arma::mat GibbsStepTime(10, NKeep, arma::fill::zeros);
    //std::time_t t1, t2, t3, t4, t5, t6, t7, t8, t9, t10, t11, t12, t13, t14, t15, t16, t17;
    arma::colvec GibbsStepTimeVec(10, arma::fill::zeros);//auto time1 = std::chrono::duration_cast<std::chrono::milliseconds>(t2 - t1).count();
    //ctime double time1 = std::difftime(t2, t1);// in seconds
    int keptIter = 0;
    bool storePostPara = false;

    //User output
    BeginBurnInProgress(McmcObj, Interactive);

    //Begin MCMC Sampler
    for (int s = 1; s < NTotal + 1; s++) {
        if (std::find(WhichKeep.begin(), WhichKeep.end(), s) != WhichKeep.end()) {
            keptIter += 1;
            storePostPara = true;
        }
        else {
            storePostPara = false;
        }
        if (s % 50 == 0) Rcpp::checkUserInterrupt();

        // Data Augmentation Step
        if (any(FamilyInd != 0)) {
            DAUpdate = SampleY(DatObj, Para, DatAug);
            DatObj = DAUpdate.first;
            Para = DAUpdate.second;
        }

        if (BNP == 1) {
            //Gibbs step for Xi
            auto t1 = std::chrono::high_resolution_clock::now();
            XiThetaUpdate = SampleXi(DatObj, Para, ParaCL);
            auto t2 = std::chrono::high_resolution_clock::now();
            Para = XiThetaUpdate.first;
            ParaCL = XiThetaUpdate.second;

            //Gibbs step for Theta
            auto t3 = std::chrono::high_resolution_clock::now();
            XiThetaUpdate = SampleTheta(DatObj, Para, ParaCL);
            auto t4 = std::chrono::high_resolution_clock::now();
            Para = XiThetaUpdate.first;
            ParaCL = XiThetaUpdate.second;

            //Gibbs step for Delta
            auto t5 = std::chrono::high_resolution_clock::now();
            ParaCL = SampleDelta(DatObj, Para, HyPara, ParaCL);

            //Gibbs step for Z
            auto t6 = std::chrono::high_resolution_clock::now();
            ParaCL = SampleZ(DatObj, Para, ParaCL);
            auto t7 = std::chrono::high_resolution_clock::now();

            GibbsStepTimeVec(0) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t7 - t6).count()); // for z
            GibbsStepTimeVec(1) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t2 - t1).count()); // for xi
            GibbsStepTimeVec(2) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t4 - t3).count()); // for theta
            GibbsStepTimeVec(3) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t6 - t5).count()); // for delta

            //Gibbs steps for Alpha and Kappa
            if (scenario == 1) {
                auto t8 = std::chrono::high_resolution_clock::now();
                ParaCL = SampleAlpha(DatObj, Para, ParaCL, SpatPara1, keptIter, storePostPara);
                auto t9 = std::chrono::high_resolution_clock::now();
                Para = SampleKappa(DatObj, Para, ParaCL, SpatPara1, HyPara);
                auto t10 = std::chrono::high_resolution_clock::now();
                GibbsStepTimeVec(4) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t9 - t8).count()); // for alpha
                GibbsStepTimeVec(5) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t10 - t9).count()); // for kappa
            }
            else if (scenario == 2 || scenario == 4) {
                auto t8 = std::chrono::high_resolution_clock::now();
                ParaCL = SampleAlpha(DatObj, Para, ParaCL, SpatPara2, keptIter, storePostPara);
                auto t9 = std::chrono::high_resolution_clock::now();
                Para = SampleKappa(DatObj, Para, ParaCL, SpatPara2, HyPara);
                auto t10 = std::chrono::high_resolution_clock::now();
                GibbsStepTimeVec(4) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t9 - t8).count()); // for alpha
                GibbsStepTimeVec(5) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t10 - t9).count()); // for kappa
            }
            else {//when scenario == 3 (when IS = 1, SpCorInd = 0, DatObj.SA = 1, BNP = 1, and alphaMethod = "sequential")
                auto t8 = std::chrono::high_resolution_clock::now();
                ParaCL = SampleAlpha(DatObj, Para, ParaCL, SpatPara3, keptIter, storePostPara);
                auto t9 = std::chrono::high_resolution_clock::now();
                Para = SampleKappa(DatObj, Para, ParaCL, SpatPara3, HyPara);
                auto t10 = std::chrono::high_resolution_clock::now();
                GibbsStepTimeVec(4) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t9 - t8).count()); // for alpha
                GibbsStepTimeVec(5) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t10 - t9).count()); // for kappa
            }
            //GibbsStepTimeVec(4) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t9 - t8).count()); // for alpha
            //GibbsStepTimeVec(5) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t10 - t9).count()); // for kappa
        }
        else {// when BNP == 0
            //Gibbs steps for Lambda and Kappa
            if (scenario == 1) {
                auto t8 = std::chrono::high_resolution_clock::now();
                Para = SampleLambda(DatObj, Para, SpatPara1);
                auto t9 = std::chrono::high_resolution_clock::now();
                Para = SampleKappa(DatObj, Para, SpatPara1, HyPara);
                auto t10 = std::chrono::high_resolution_clock::now();
                GibbsStepTimeVec(4) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t9 - t8).count()); // for alpha
                GibbsStepTimeVec(5) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t10 - t9).count()); // for kappa
            }
            else {//scenario must == 2 in this case
                auto t8 = std::chrono::high_resolution_clock::now();
                Para = SampleLambda(DatObj, Para, SpatPara2);
                auto t9 = std::chrono::high_resolution_clock::now();
                Para = SampleKappa(DatObj, Para, SpatPara2, HyPara);
                auto t10 = std::chrono::high_resolution_clock::now();
                GibbsStepTimeVec(4) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t9 - t8).count()); // for alpha
                GibbsStepTimeVec(5) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t10 - t9).count()); // for kappa
            }
            //GibbsStepTimeVec(4) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t9 - t8).count()); // for lambda
            //GibbsStepTimeVec(5) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t10 - t9).count()); // for kappa
        }

        //Metropolis step for Rho
        if (IS == 1) {
            if (scenario == 1) {// when spatApprox = FALSE; need to discuss whether spatial.structure is "discrete" or "continuous"
                auto t11 = std::chrono::high_resolution_clock::now();
                Update1 = SampleRho(DatObj, Para, ParaCL, SpatPara1, HyPara, MetrObj);
                auto t12 = std::chrono::high_resolution_clock::now();
                SpatPara1 = Update1.first;
                MetrObj = Update1.second;
                GibbsStepTimeVec(6) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t12 - t11).count()); // for rho
            }
            else if (scenario == 2 || scenario == 4) {
                auto t11 = std::chrono::high_resolution_clock::now();
                Update2 = SampleRho(DatObj, Para, ParaCL, SpatPara2, HyPara, MetrObj);
                auto t12 = std::chrono::high_resolution_clock::now();
                SpatPara2 = Update2.first;
                MetrObj = Update2.second;
                GibbsStepTimeVec(6) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t12 - t11).count()); // for rho
            }
            else {//when scenario == 3 (when IS = 1, SpCorInd = 0, DatObj.SA = 1, BNP = 1, and alphaMethod = "sequential")
                auto t11 = std::chrono::high_resolution_clock::now();
                Update3 = SampleRho(DatObj, Para, ParaCL, SpatPara3, HyPara, MetrObj);
                auto t12 = std::chrono::high_resolution_clock::now();
                SpatPara3 = Update3.first;
                MetrObj = Update3.second;
                GibbsStepTimeVec(6) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t12 - t11).count()); // for rho
            }
            //GibbsStepTimeVec(6) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t12 - t11).count()); // for rho
        }

        //Gibbs step for Eta
        auto t13 = std::chrono::high_resolution_clock::now();
        Para = SampleEta(DatObj, Para, HyPara);

        //Gibbs step for Upsilon
        auto t14 = std::chrono::high_resolution_clock::now();
        Para = SampleUpsilon(DatObj, Para, HyPara);
        auto t15 = std::chrono::high_resolution_clock::now();

        // Metropolis step for Psi
        if (DatObj.IT == 1) {
            auto t16 = std::chrono::high_resolution_clock::now();
            Update = SamplePsi(DatObj, Para, HyPara, MetrObj);
            auto t17 = std::chrono::high_resolution_clock::now();
            Para = Update.first;
            MetrObj = Update.second;
            GibbsStepTimeVec(9) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t17 - t16).count()); // for psi
        }

        //Gibbs step for Beta
        if (DatObj.P > 0) {
            Para = SampleBeta(DatObj, Para, HyPara);
        }

        //Gibbs step for Sigma2
        if (any(FamilyInd != 3)) {
            Para = SampleSigma2(DatObj, Para, HyPara);
        }

        //Pilot adaptation
        if (std::find(WhichPilotAdapt.begin(), WhichPilotAdapt.end(), s) != WhichPilotAdapt.end())
            MetrObj = PilotAdaptation(MetrObj, DatObj, McmcObj, s);

        //Store raw samples and posterior sampling time for each Gibbs sampler step (except for beta and sigma2) at each kept post-burn-in MCMC iteration
        GibbsStepTimeVec(7) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t14 - t13).count()); // for eta
        GibbsStepTimeVec(8) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t15 - t14).count()); // for upsilon       
        int numTotalPara = size(RawSamples, 0);
        if (storePostPara == true) {
            int keepInd = arma::as_scalar(arma::find(s == WhichKeep, 1));
            GibbsStepTime.col(keepInd) = GibbsStepTimeVec;
            if (BNP == 0) {
                if (scenario == 1) RawSamples.col(keepInd) = StoreSamples(DatObj, Para, SpatPara1, numTotalPara);
                else if (scenario == 2 || scenario == 4) RawSamples.col(keepInd) = StoreSamples(DatObj, Para, SpatPara2, numTotalPara);
                else RawSamples.col(keepInd) = StoreSamples(DatObj, Para, SpatPara3, numTotalPara);
            }
            else {
                if (scenario == 1) RawSamples.col(keepInd) = StoreSamples(DatObj, Para, ParaCL, SpatPara1, numTotalPara);
                else if (scenario == 2 || scenario == 4) RawSamples.col(keepInd) = StoreSamples(DatObj, Para, ParaCL, SpatPara2, numTotalPara);
                else RawSamples.col(keepInd) = StoreSamples(DatObj, Para, ParaCL, SpatPara3, numTotalPara);
            }
        }

        //Update burn-in progress bar
        if (Interactive) if (std::find(WhichBurnInProgress.begin(), WhichBurnInProgress.end(), s) != WhichBurnInProgress.end())
            UpdateBurnInBar(s, McmcObj);
        if (!Interactive) if (std::find(WhichBurnInProgressInt.begin(), WhichBurnInProgressInt.end(), s) != WhichBurnInProgressInt.end())
            UpdateBurnInBarInt(s, McmcObj);

        //Post burn-in progress
        if (s == NBurn) Rcpp::Rcout << std::fixed << "\nSampler progress:  0%.. ";
        if (std::find(WhichSamplerProgress.begin(), WhichSamplerProgress.end(), s) != WhichSamplerProgress.end())
            SamplerProgress(s, McmcObj);
        //End MCMC Sampler
    }

    //Output Metropolis object for summary
    Rcpp::List Metropolis = OutputMetrObj(MetrObj);
    
    //Return raw samples
    return Rcpp::List::create(Rcpp::Named("rawsamples") = RawSamples,
                              Rcpp::Named("GibbsStepTime") = GibbsStepTime,
                              Rcpp::Named("metropolis") = Metropolis);

    //End MCMC sampler function  
}


==> spatempBFA/src/MCMC_bfaSpatemp.h <==
//
//  functions used in spatempBFA package
//

#ifndef __spatempBFA__
#define __spatempBFA__

//MCMC Samplers
Rcpp::List bfaRcppFixedL(Rcpp::List DatObj_List,  Rcpp::List HyPara_List,
                       Rcpp::List MetrObj_List, Rcpp::List Para_List,
                       Rcpp::List ParaCL_List, Rcpp::List SpatPara_List,
                       Rcpp::List DatAug_List,  Rcpp::List McmcObj_List,
                       arma::mat RawSamples, bool Interactive);
Rcpp::List bfaRcppVaryingLjs(Rcpp::List DatObj_List, Rcpp::List HyPara_List,
                       Rcpp::List MetrObj_List, Rcpp::List Para_List,
                       Rcpp::List SpatPara_List,
                       Rcpp::List DatAug_List, Rcpp::List McmcObj_List,
                       arma::mat RawSamples, bool Interactive);

//STRUCT DEFINITIONS
struct datobjFixedL {
    int N;
    int M;
    int Nu;
    int K;
    int L;
    int O;
    int C;
    int P;
    int GS;
    int IT;
    int IS;
    int CL;
    int ET;
    int SA;
    int seasonPeriod;
    arma::Col<int> FamilyInd;
    arma::Col<int> Indeces;
    int TempCorInd;
    int SpCorInd;
    int h;
    int alphaMethodInd;
    int spatPred;
    int storeW;
    int alphaWsFiles;
    arma::colvec YStar;
    arma::mat YStarWide;
    arma::mat SpDist;
    arma::colvec Time;
    arma::mat TimeDist;
    arma::mat EyeNu;
    arma::Col<int> SeqL;
    arma::mat X;
    arma::cube Trials;
    arma::cube Chi;  
};
struct VAR1datobjFixedL {
    int N;
    int M;
    int Nu;
    int K;
    int L;
    int O;
    int C;
    int P;
    int GS;
    int IS;
    int CL;
    int SA;
    arma::Col<int> FamilyInd;
    arma::Col<int> Indeces;
    int SpCorInd;
    int h;
    int alphaMethodInd;
    int spatPred;
    int storeW;
    int alphaWsFiles;
    arma::colvec YStar;
    arma::mat YStarWide;
    arma::mat SpDist;
    arma::Col<int> SeqL;
    arma::mat X;
    arma::cube Trials;
    arma::cube Chi;  
};
struct datobjVaryLj {
    int N;
    int M;
    int Nu;
    int K;
    int O;
    int C;
    int P;
    int GS;
    int IT;
    int IS;
    int ET;
    int SA;
    int seasonPeriod;
    int alphaSequenInd;
    arma::Col<int> FamilyInd;
    arma::Col<int> Indeces;
    int TempCorInd;
    int SpCorInd;
    int h;
    int spatPred;
    int storeW;
    arma::colvec YStar;
    arma::mat YStarWide;
    arma::mat SpDist;
    arma::colvec Time;
    arma::mat TimeDist;
    arma::mat EyeNu;
    arma::mat X;
    arma::cube Trials;
    arma::cube Chi;
};
struct VAR1datobjVaryLj {
    int N;
    int M;
    int Nu;
    int K;
    int O;
    int C;
    int P;
    int GS;
    int IS;
    int SA;
    int alphaSequenInd;
    arma::Col<int> FamilyInd;
    arma::Col<int> Indeces;
    int SpCorInd;
    int h;
    int spatPred;
    int storeW;
    arma::colvec YStar;
    arma::mat YStarWide;
    arma::mat SpDist;
    arma::mat X;
    arma::cube Trials;
    arma::cube Chi;
};
struct hypara {
    double A;
    double B;
    double SmallUpsilon;
    double A1;
    double A2;
    double APsi;
    double BPsi;
    double ARho;
    double BRho;
    double Gamma;
    double Beta;
    double Zeta;
    arma::mat Omega;
    arma::mat BigTheta;
    arma::colvec SigmaBetaInvMuBeta;
    arma::mat SigmaBetaInv;  
};
struct VAR1hypara {
    double A;
    double B;
    double SmallUpsilon;
    double A1;
    double A2;
    double ARho;
    double BRho;
    double Zeta;
    arma::mat V;
    arma::colvec Mvec;
    arma::mat Omega;
    arma::mat BigTheta;
    arma::colvec SigmaBetaInvMuBeta;
    arma::mat SigmaBetaInv;  
};
struct metrobj {
    double MetropPsi;
    double MetropRho;
    int AcceptanceRho;
    int AcceptancePsi;
    arma::vec OriginalTuners; 
};
struct VAR1metrobj {
    double MetropRho;
    int AcceptanceRho;
    double OriginalTuner; 
};
struct paraFixedL {
    arma::mat Sigma2;
    arma::mat Kappa;
    double Psi;
    arma::colvec Beta;
    arma::mat Upsilon;
    arma::mat UpsilonInv;
    arma::mat RootiUpsilon;
    arma::mat Lambda;
    arma::mat BigPhi;
    arma::colvec Eta;
    arma::mat HPsi;
    arma::mat RootiHPsi;
    arma::mat HPsiInv;
    arma::colvec Mean;
    arma::mat RootiKappa;
    arma::mat KappaInv;
    arma::cube Cov;
    arma::colvec XBeta;
};
struct VAR1paraFixedL {
    arma::mat Sigma2;
    arma::mat Kappa;
    arma::mat A; //the k x k matrix for VAR(1) temporal structure
    arma::colvec Beta;
    arma::mat Upsilon;
    arma::mat UpsilonInv;
    arma::mat Lambda;
    arma::mat BigPhi;
    arma::colvec Eta;
    arma::colvec Mean;
    arma::mat RootiKappa;
    arma::mat KappaInv;
    arma::cube Cov;
    arma::colvec XBeta;
};
struct paraCLfixedL {
    arma::umat Xi;
    arma::mat Theta;
    arma::colvec Delta;
    arma::colvec Tau;
    arma::cube Alpha;
    arma::cube Z;
    arma::cube Weights;
    arma::cube logWeights;
};
struct paraVaryLj {
    arma::mat Sigma2;
    arma::colvec Delta;
    arma::mat Kappa;
    double Psi;
    arma::colvec Beta;
    arma::mat Upsilon;
    arma::mat UpsilonInv;
    arma::mat RootiUpsilon;
    arma::umat Xi;
    arma::mat Lambda;
    arma::colvec Tau;
    arma::mat BigPhi;
    arma::colvec Eta;
    arma::mat HPsi;
    arma::mat RootiHPsi;
    arma::mat HPsiInv;
    arma::colvec Mean;   
    arma::mat U;
    arma::colvec LjVec;
    arma::mat RootiKappa;
    arma::mat KappaInv;
    arma::cube Cov;
    arma::colvec XBeta;
};
struct VAR1paraVaryLj {
    arma::mat Sigma2;
    arma::colvec Delta;
    arma::mat Kappa;
    arma::mat A; //the k x k matrix for VAR(1) temporal structure
    arma::colvec Beta;
    arma::mat Upsilon;
    arma::mat UpsilonInv;
    arma::umat Xi;
    arma::mat Lambda;
    arma::colvec Tau;
    arma::mat BigPhi;
    arma::colvec Eta;
    arma::colvec Mean;   
    arma::mat U;
    arma::colvec LjVec;
    arma::mat RootiKappa;
    arma::mat KappaInv;
    arma::cube Cov;
    arma::colvec XBeta;
};
struct listParaVaryLj {
    arma::field<arma::vec> Theta;
    arma::field<arma::mat> Alpha;
    arma::field<arma::mat> Weights;
};
struct spatpara1 {
    double Rho;
    arma::mat SpCovInv;
    arma::mat RootiSpCov;
    arma::colvec DwVec;
};
struct spatpara1VaryLj {
    double Rho;
    arma::mat SpCov;
    arma::mat SpCovInv;
    arma::mat RootiSpCov;
    arma::colvec DwVec;
};
struct spatpara2 {
    double Rho;
    arma::umat nnInd;
    arma::mat SpCovInv;
    double detSpCov; 
};
struct spatpara2VaryLj {
    double Rho;
    arma::mat SpCov;
    arma::umat nnInd;
    arma::mat SpCovInv;
    double detSpCov;
};
struct spatpara3 {
    double Rho;
    arma::umat nnInd;
    arma::field<arma::mat> whichJs;
    arma::mat Bs;
    arma::colvec Fs;
    arma::mat SpCovInv;
    double detSpCov;
};
struct dataug {
    int NBelow;
    int NAbove;
    arma::uvec WhichAbove;
    arma::uvec WhichBelow; 
};
struct mcmcobj {
    int NBurn;
    int NSims;
    int NThin;
    int NPilot;
    int NTotal;
    int NKeep;
    arma::vec WhichKeep;
    arma::vec WhichPilotAdapt;
    int PilotAdaptDenominator;
    arma::vec WhichBurnInProgress;
    arma::vec WhichBurnInProgressInt;
    arma::vec WhichSamplerProgress;
    arma::vec BurnInProgress;
    int BarLength;
};

//COVARIANCE FUNCTIONS
arma::mat getH(double Psi, int TempCorInd, arma::mat const& TimeDist, int Nu, int seasonPeriod);
arma::mat getRootiH(double Psi, int Nu, int TempCorInd, int seasonPeriod);
arma::mat getInvH(double Psi, int Nu, int TempCorInd, int seasonPeriod);
arma::mat SpEXP(double rho, arma::mat const& SpDist);
arma::mat GetRooti(arma::mat const& Cov);

//DISTRIBUTION FUNCTIONS
arma::vec rnormRcpp(int n, double mean, double sd);
arma::vec sampleRcpp(arma::Col<int> const& x, int size, bool replace, arma::vec const& prob);
double rtnormRcppMSM(double mean, double sd, double lower, double upper);
arma::rowvec rtmvnormRcpp(arma::vec const& mean, arma::mat const& sigma, arma::vec const& lower, arma::vec const& upper);
arma::mat rmvnormRcpp(int n, arma::vec const& mean, arma::mat const& sigma);
arma::mat rmvnormRcppNew(int n, arma::vec const& mean, arma::mat const& cholSigma);
double pnormRcpp(double q);
double lpnormRcpp(double q);
double UpperpnormRcpp(double q);
double lUpperpnormRcpp(double q);
double qnormRcpp(double p);
double UpperqnormRcpp(double p);
double rigammaRcpp(double shape, double rate);
double rgammaRcpp(double shape, double rate);
arma::mat rwishRcpp(double n, arma::mat const& V);
double lndMvn(arma::vec const& Y, arma::vec const& Mu, arma::mat const& Rooti);
double randuRcpp();
double rtnormRcpp(double mean, double sd, bool Above, double x);
arma::vec pgRcpp(arma::vec const& b, arma::vec const& c);

//MCMC CONVERSION FUNCTIONS
datobjFixedL ConvertDatObjFixedL(Rcpp::List DatObj_List);
datobjVaryLj ConvertDatObjVaryLj(Rcpp::List DatObj_List);
VAR1datobjFixedL VAR1ConvertDatObjFixedL(Rcpp::List DatObj_List);
VAR1datobjVaryLj VAR1ConvertDatObjVaryLj(Rcpp::List DatObj_List);
hypara ConvertHyPara(Rcpp::List HyPara_List);
metrobj ConvertMetrObj(Rcpp::List MetrObj_List);
VAR1hypara VAR1ConvertHyPara(Rcpp::List HyPara_List);
VAR1metrobj VAR1ConvertMetrObj(Rcpp::List MetrObj_List);
paraFixedL ConvertParaFixedL(Rcpp::List Para_List);
VAR1paraFixedL VAR1ConvertParaFixedL(Rcpp::List Para_List);
paraCLfixedL ConvertParaCLfixedL(Rcpp::List ParaCL_List);
paraVaryLj ConvertParaVaryLj(Rcpp::List Para_List);
VAR1paraVaryLj VAR1ConvertParaVaryLj(Rcpp::List Para_List);
mcmcobj ConvertMcmcObj(Rcpp::List McmcObj_List);
dataug ConvertDatAug(Rcpp::List DatAug_List);
spatpara1 ConvertSpatPara1(Rcpp::List SpatPara_List);
spatpara1VaryLj ConvertSpatPara1VaryLj(Rcpp::List SpatPara_List);
spatpara2 ConvertSpatPara2(Rcpp::List SpatPara_List);
spatpara2VaryLj ConvertSpatPara2VaryLj(Rcpp::List SpatPara_List);
spatpara3 ConvertSpatPara3(Rcpp::List SpatPara_List);



//MCMC SAMPLER FUNCTIONS
std::pair<paraFixedL, paraCLfixedL> SampleTheta(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL);
std::pair<paraFixedL, paraCLfixedL> SampleXi(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL);
paraCLfixedL SampleZ(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL);
paraCLfixedL SampleAlpha(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL, spatpara1 SpatPara, int keptIter, bool storePostPara);
paraFixedL SampleLambda(datobjFixedL DatObj, paraFixedL Para, spatpara1 SpatPara);
paraCLfixedL SampleAlpha(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL, spatpara2 SpatPara, int keptIter, bool storePostPara);
paraFixedL SampleLambda(datobjFixedL DatObj, paraFixedL Para, spatpara2 SpatPara);
paraCLfixedL SampleAlpha(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL, spatpara3 SpatPara, int keptIter, bool storePostPara);
paraFixedL SampleKappa(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL, spatpara1 SpatPara, hypara HyPara);
paraFixedL SampleKappa(datobjFixedL DatObj, paraFixedL Para, spatpara1 SpatPara, hypara HyPara);
paraFixedL SampleKappa(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL, spatpara2 SpatPara, hypara HyPara);
paraFixedL SampleKappa(datobjFixedL DatObj, paraFixedL Para, spatpara2 SpatPara, hypara HyPara);
paraFixedL SampleKappa(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL, spatpara3 SpatPara, hypara HyPara);
paraCLfixedL SampleDelta(datobjFixedL DatObj, paraFixedL Para, hypara HyPara, paraCLfixedL ParaCL);
paraFixedL SampleEta(datobjFixedL DatObj, paraFixedL Para, hypara HyPara);
paraFixedL SampleUpsilon(datobjFixedL DatObj, paraFixedL Para, hypara HyPara);
std::pair<paraFixedL, metrobj> SamplePsi(datobjFixedL DatObj, paraFixedL Para, hypara HyPara, metrobj MetrObj);
paraFixedL SampleSigma2(datobjFixedL DatObj, paraFixedL Para, hypara HyPara);
std::pair<spatpara1, metrobj> SampleRho(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL, spatpara1 SpatPara, hypara HyPara, metrobj MetrObj);
std::pair<spatpara2, metrobj> SampleRho(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL, spatpara2 SpatPara, hypara HyPara, metrobj MetrObj);
std::pair<spatpara3, metrobj> SampleRho(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL, spatpara3 SpatPara, hypara HyPara, metrobj MetrObj);
paraFixedL SampleBeta(datobjFixedL DatObj, paraFixedL Para, hypara HyPara);
std::pair<datobjFixedL, paraFixedL> SampleY(datobjFixedL DatObj, paraFixedL Para, dataug DatAug);
arma::mat SampleOmega(int f, datobjFixedL DatObj, paraFixedL Para);
datobjFixedL SampleUpper(datobjFixedL DatObj, paraFixedL Para, dataug DatAug);
datobjFixedL SampleLower(datobjFixedL DatObj, paraFixedL Para, dataug DatAug);

std::pair<paraVaryLj, listParaVaryLj> SampleTheta(datobjVaryLj DatObj, paraVaryLj Para, listParaVaryLj ListPara);
std::pair<paraVaryLj, listParaVaryLj> SampleXi(datobjVaryLj DatObj, paraVaryLj Para, listParaVaryLj ListPara);
listParaVaryLj SampleAlpha(datobjVaryLj DatObj, paraVaryLj Para, spatpara1VaryLj SpatPara, listParaVaryLj ListPara);
listParaVaryLj SampleAlpha(datobjVaryLj DatObj, paraVaryLj Para, spatpara2VaryLj SpatPara, listParaVaryLj ListPara);
listParaVaryLj SampleAlpha(datobjVaryLj DatObj, paraVaryLj Para, spatpara3 SpatPara, listParaVaryLj ListPara);
paraVaryLj SampleKappa(datobjVaryLj DatObj, paraVaryLj Para, spatpara1VaryLj SpatPara, hypara HyPara, listParaVaryLj ListPara);
paraVaryLj SampleKappa(datobjVaryLj DatObj, paraVaryLj Para, spatpara2VaryLj SpatPara, hypara HyPara, listParaVaryLj ListPara);
paraVaryLj SampleKappa(datobjVaryLj DatObj, paraVaryLj Para, spatpara3 SpatPara, hypara HyPara, listParaVaryLj ListPara);
paraVaryLj SampleDelta(datobjVaryLj DatObj, paraVaryLj Para, hypara HyPara, listParaVaryLj ListPara);
paraVaryLj SampleEta(datobjVaryLj DatObj, paraVaryLj Para, hypara HyPara);
paraVaryLj SampleUpsilon(datobjVaryLj DatObj, paraVaryLj Para, hypara HyPara);
std::pair<paraVaryLj, metrobj> SamplePsi(datobjVaryLj DatObj, paraVaryLj Para, hypara HyPara, metrobj MetrObj);
paraVaryLj SampleSigma2(datobjVaryLj DatObj, paraVaryLj Para, hypara HyPara);
std::pair<spatpara1VaryLj, metrobj> SampleRho(datobjVaryLj DatObj, paraVaryLj Para, spatpara1VaryLj SpatPara, hypara HyPara, metrobj MetrObj, listParaVaryLj ListPara);
std::pair<spatpara2VaryLj, metrobj> SampleRho(datobjVaryLj DatObj, paraVaryLj Para, spatpara2VaryLj SpatPara, hypara HyPara, metrobj MetrObj, listParaVaryLj ListPara);
std::pair<spatpara3, metrobj> SampleRho(datobjVaryLj DatObj, paraVaryLj Para, spatpara3 SpatPara, hypara HyPara, metrobj MetrObj, listParaVaryLj ListPara);
paraVaryLj SampleBeta(datobjVaryLj DatObj, paraVaryLj Para, hypara HyPara);
paraVaryLj SampleU(datobjVaryLj DatObj, paraVaryLj Para, listParaVaryLj ListPara);
std::pair<datobjVaryLj, paraVaryLj> SampleY(datobjVaryLj DatObj, paraVaryLj Para, dataug DatAug);
arma::mat SampleOmega(int f, datobjVaryLj DatObj, paraVaryLj Para);
datobjVaryLj SampleUpper(datobjVaryLj DatObj, paraVaryLj Para, dataug DatAug);
datobjVaryLj SampleLower(datobjVaryLj DatObj, paraVaryLj Para, dataug DatAug);


// for VAR(1) temporal structure
std::pair<VAR1paraFixedL, paraCLfixedL> SampleTheta(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL);
std::pair<VAR1paraFixedL, paraCLfixedL> SampleXi(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL);
paraCLfixedL SampleZ(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL);
paraCLfixedL SampleAlpha(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL, spatpara1 SpatPara, int keptIter, bool storePostPara);
VAR1paraFixedL SampleLambda(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, spatpara1 SpatPara);
paraCLfixedL SampleAlpha(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL, spatpara2 SpatPara, int keptIter, bool storePostPara);
VAR1paraFixedL SampleLambda(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, spatpara2 SpatPara);
paraCLfixedL SampleAlpha(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL, spatpara3 SpatPara, int keptIter, bool storePostPara);
VAR1paraFixedL SampleKappa(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL, spatpara1 SpatPara, VAR1hypara HyPara);
VAR1paraFixedL SampleKappa(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, spatpara1 SpatPara, VAR1hypara HyPara);
VAR1paraFixedL SampleKappa(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL, spatpara2 SpatPara, VAR1hypara HyPara);
VAR1paraFixedL SampleKappa(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, spatpara2 SpatPara, VAR1hypara HyPara);
VAR1paraFixedL SampleKappa(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL, spatpara3 SpatPara, VAR1hypara HyPara);
paraCLfixedL SampleDelta(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, VAR1hypara HyPara, paraCLfixedL ParaCL);
VAR1paraFixedL SampleEta(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, VAR1hypara HyPara);
VAR1paraFixedL SampleUpsilon(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, VAR1hypara HyPara);
VAR1paraFixedL SampleA(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, VAR1hypara HyPara);
VAR1paraFixedL SampleSigma2(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, VAR1hypara HyPara);
std::pair<spatpara1, VAR1metrobj> SampleRho(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL, spatpara1 SpatPara, VAR1hypara HyPara, VAR1metrobj MetrObj);
std::pair<spatpara2, VAR1metrobj> SampleRho(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL, spatpara2 SpatPara, VAR1hypara HyPara, VAR1metrobj MetrObj);
std::pair<spatpara3, VAR1metrobj> SampleRho(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL, spatpara3 SpatPara, VAR1hypara HyPara, VAR1metrobj MetrObj);
VAR1paraFixedL SampleBeta(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, VAR1hypara HyPara);
std::pair<VAR1datobjFixedL, VAR1paraFixedL> SampleY(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, dataug DatAug);
arma::mat SampleOmega(int f, VAR1datobjFixedL DatObj, VAR1paraFixedL Para);
VAR1datobjFixedL SampleUpper(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, dataug DatAug);
VAR1datobjFixedL SampleLower(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, dataug DatAug);

std::pair<VAR1paraVaryLj, listParaVaryLj> SampleTheta(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, listParaVaryLj ListPara);
std::pair<VAR1paraVaryLj, listParaVaryLj> SampleXi(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, listParaVaryLj ListPara);
listParaVaryLj SampleAlpha(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, spatpara1VaryLj SpatPara, listParaVaryLj ListPara);
listParaVaryLj SampleAlpha(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, spatpara2VaryLj SpatPara, listParaVaryLj ListPara);
listParaVaryLj SampleAlpha(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, spatpara3 SpatPara, listParaVaryLj ListPara);
VAR1paraVaryLj SampleKappa(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, spatpara1VaryLj SpatPara, VAR1hypara HyPara, listParaVaryLj ListPara);
VAR1paraVaryLj SampleKappa(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, spatpara2VaryLj SpatPara, VAR1hypara HyPara, listParaVaryLj ListPara);
VAR1paraVaryLj SampleKappa(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, spatpara3 SpatPara, VAR1hypara HyPara, listParaVaryLj ListPara);
VAR1paraVaryLj SampleDelta(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, VAR1hypara HyPara, listParaVaryLj ListPara);
VAR1paraVaryLj SampleEta(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, VAR1hypara HyPara);
VAR1paraVaryLj SampleUpsilon(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, VAR1hypara HyPara);
VAR1paraVaryLj SampleA(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, VAR1hypara HyPara);
VAR1paraVaryLj SampleSigma2(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, VAR1hypara HyPara);
std::pair<spatpara1VaryLj, VAR1metrobj> SampleRho(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, spatpara1VaryLj SpatPara, VAR1hypara HyPara, VAR1metrobj MetrObj, listParaVaryLj ListPara);
std::pair<spatpara2VaryLj, VAR1metrobj> SampleRho(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, spatpara2VaryLj SpatPara, VAR1hypara HyPara, VAR1metrobj MetrObj, listParaVaryLj ListPara);
std::pair<spatpara3, VAR1metrobj> SampleRho(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, spatpara3 SpatPara, VAR1hypara HyPara, VAR1metrobj MetrObj, listParaVaryLj ListPara);
VAR1paraVaryLj SampleBeta(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, VAR1hypara HyPara);
VAR1paraVaryLj SampleU(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, listParaVaryLj ListPara);
std::pair<VAR1datobjVaryLj, VAR1paraVaryLj> SampleY(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, dataug DatAug);
arma::mat SampleOmega(int f, VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para);
VAR1datobjVaryLj SampleUpper(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, dataug DatAug);
VAR1datobjVaryLj SampleLower(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, dataug DatAug);


  
//MCMC UTILITY FUNCTIONS
void BeginBurnInProgress(mcmcobj McmcObj, bool Interactive);
Rcpp::List OutputMetrObj(metrobj MetrObj);
Rcpp::List OutputMetrObj(VAR1metrobj MetrObj);
metrobj PilotAdaptation(metrobj MetrObj, datobjFixedL DatObj, mcmcobj McmcObj, int s);
metrobj PilotAdaptation(metrobj MetrObj, datobjVaryLj DatObj, mcmcobj McmcObj, int s);
VAR1metrobj PilotAdaptation(VAR1metrobj MetrObj, VAR1datobjFixedL DatObj, mcmcobj McmcObj, int s);
VAR1metrobj PilotAdaptation(VAR1metrobj MetrObj, VAR1datobjVaryLj DatObj, mcmcobj McmcObj, int s);
void SamplerProgress(int s, mcmcobj McmcObj);
arma::colvec StoreSamples(datobjFixedL DatObj, paraFixedL Para, spatpara1 SpatPara, int numTotalPara);
arma::colvec StoreSamples(datobjFixedL DatObj, paraFixedL Para, spatpara2 SpatPara, int numTotalPara);
arma::colvec StoreSamples(datobjFixedL DatObj, paraFixedL Para, spatpara3 SpatPara, int numTotalPara);
arma::colvec StoreSamples(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL, spatpara1 SpatPara, int numTotalPara);
arma::colvec StoreSamples(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL, spatpara2 SpatPara, int numTotalPara);
arma::colvec StoreSamples(datobjFixedL DatObj, paraFixedL Para, paraCLfixedL ParaCL, spatpara3 SpatPara, int numTotalPara);
arma::colvec StoreSamples(datobjVaryLj DatObj, paraVaryLj Para, spatpara1VaryLj SpatPara, int numTotalPara);
arma::colvec StoreSamples(datobjVaryLj DatObj, paraVaryLj Para, spatpara2VaryLj SpatPara, int numTotalPara);
arma::colvec StoreSamples(datobjVaryLj DatObj, paraVaryLj Para, spatpara3 SpatPara, int numTotalPara);
arma::colvec StoreSamples(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, spatpara1 SpatPara, int numTotalPara);
arma::colvec StoreSamples(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, spatpara2 SpatPara, int numTotalPara);
arma::colvec StoreSamples(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, spatpara3 SpatPara, int numTotalPara);
arma::colvec StoreSamples(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL, spatpara1 SpatPara, int numTotalPara);
arma::colvec StoreSamples(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL, spatpara2 SpatPara, int numTotalPara);
arma::colvec StoreSamples(VAR1datobjFixedL DatObj, VAR1paraFixedL Para, paraCLfixedL ParaCL, spatpara3 SpatPara, int numTotalPara);
arma::colvec StoreSamples(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, spatpara1VaryLj SpatPara, int numTotalPara);
arma::colvec StoreSamples(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, spatpara2VaryLj SpatPara, int numTotalPara);
arma::colvec StoreSamples(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para, spatpara3 SpatPara, int numTotalPara);
void UpdateBurnInBar(int s, mcmcobj McmcObj);
void UpdateBurnInBarInt(int s, mcmcobj McmcObj);

//UTILITY FUNCTIONS
arma::colvec UpdateLjVec(arma::mat const& U, arma::field<arma::mat> Weights, int K, int M, int O, arma::colvec LjVec);
arma::field<arma::mat> UpdateAlpha(arma::field<arma::mat> Alpha, int K, int M, int O, arma::colvec LjVec);
std::pair<listParaVaryLj, paraVaryLj> InitializeListPara(datobjVaryLj DatObj, paraVaryLj Para);
std::pair<listParaVaryLj, VAR1paraVaryLj> InitializeListPara(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para);
arma::cube GetLogWeightsFixedL(arma::cube const& Alpha, int K, int M, int L, int O);
//arma::field<arma::mat> GetLogWeightsVaryLj(arma::field<arma::mat> Alpha, int K, int M, int O, arma::colvec LjVec); no need anymore
arma::cube GetWeightsFixedL(arma::cube const& Alpha, int K, int M, int L, int O);
arma::field<arma::mat> GetWeightsVaryLj(arma::field<arma::mat> Alpha, int K, int M, int O, arma::colvec LjVec);
arma::field<arma::mat> whichJsCalc(arma::umat nnInd);
arma::mat getCloseNNDmat(arma::mat matx);
arma::mat getCholRobust(arma::mat matx);
arma::mat CholInv(arma::mat const& Cov);
bool rows_equal(arma::mat const& lhs, arma::mat const& rhs, double tol);

#endif //spatempBFA


==> spatempBFA/src/MCMC_bfaVaryLj.cpp <==
#include <RcppArmadillo.h>
#include "MCMC_bfaSpatemp.h"
#include <ctime>
#include <chrono>

// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
Rcpp::List bfaRcppVaryingLjs(Rcpp::List DatObj_List,  Rcpp::List HyPara_List,
                       Rcpp::List MetrObj_List, Rcpp::List Para_List,
                       Rcpp::List SpatPara_List,
                       Rcpp::List DatAug_List,  Rcpp::List McmcObj_List,
                       arma::mat RawSamples, bool Interactive) {

  //Convert Rcpp::Lists to C++ structs and set objects to be used in MCMC sampler 
  datobjVaryLj DatObj = ConvertDatObjVaryLj(DatObj_List);
  hypara HyPara = ConvertHyPara(HyPara_List);
  metrobj MetrObj = ConvertMetrObj(MetrObj_List);
  paraVaryLj Para = ConvertParaVaryLj(Para_List);
  dataug DatAug = ConvertDatAug(DatAug_List);
  mcmcobj McmcObj = ConvertMcmcObj(McmcObj_List);
  std::pair<listParaVaryLj, paraVaryLj> initUpdate = InitializeListPara(DatObj, Para);
  listParaVaryLj ListPara = initUpdate.first;
  Para = initUpdate.second;
  int IS = DatObj.IS;
  int SpCorInd = DatObj.SpCorInd;
  int K = DatObj.K;
  int alphaSequenInd = DatObj.alphaSequenInd;
  int scenario;
  spatpara1VaryLj SpatPara1;
  spatpara2VaryLj SpatPara2;
  spatpara3 SpatPara3;
  if (!(IS == 1 && SpCorInd == 0 && DatObj.SA == 1)) scenario = 1;
  else if (alphaSequenInd == 0) scenario = 2;
  else scenario = 3;
  if (scenario == 1) SpatPara1 = ConvertSpatPara1VaryLj(SpatPara_List);
  else if (scenario == 2) SpatPara2 = ConvertSpatPara2VaryLj(SpatPara_List);
  else SpatPara3 = ConvertSpatPara3(SpatPara_List);
  arma::Col<int> FamilyInd = DatObj.FamilyInd;
  int spatPred = DatObj.spatPred;
  int storeW = DatObj.storeW;
  int NTotal = McmcObj.NTotal;
  int NBurn = McmcObj.NBurn;
  int NKeep = McmcObj.NKeep;
  arma::vec WhichPilotAdapt = McmcObj.WhichPilotAdapt;
  arma::vec WhichKeep = McmcObj.WhichKeep;
  arma::vec WhichBurnInProgress = McmcObj.WhichBurnInProgress;
  arma::vec WhichBurnInProgressInt = McmcObj.WhichBurnInProgressInt;
  arma::vec WhichSamplerProgress = McmcObj.WhichSamplerProgress;
  std::pair<datobjVaryLj, paraVaryLj> DAUpdate{};
  std::pair<paraVaryLj, metrobj> Update{};
  std::pair<spatpara1VaryLj, metrobj> Update1{};
  std::pair<spatpara2VaryLj, metrobj> Update2{};
  std::pair<spatpara3, metrobj> Update3{};
  std::pair<paraVaryLj, listParaVaryLj> ParaTogUpdate{}; 
  arma::field<arma::vec> ThetaSamples(K, NKeep);
  arma::field<arma::mat> AlphaSamples(K, NKeep);
  arma::field<arma::mat> WeightsSamples(K, NKeep);
  arma::mat GibbsStepTime(10, NKeep, arma::fill::zeros);
  //std::time_t t1, t2, t3, t4, t5, t6, t7, t8, t9, t10, t11, t12, t13, t14, t15, t16, t17;
  arma::colvec GibbsStepTimeVec(10, arma::fill::zeros);//auto time1 = std::chrono::duration_cast<std::chrono::milliseconds>(t2 - t1).count();
  //ctime double time1 = std::difftime(t2, t1);// in seconds
   
  //User output
  BeginBurnInProgress(McmcObj, Interactive);

  //Begin MCMC Sampler
  for (int s = 1; s < NTotal + 1; s++) {

    //Check for user interrupt every 50 iterations
    if (s % 50 == 0) Rcpp::checkUserInterrupt();
    
    // Data Augmentation Step
    if (any(FamilyInd != 0)) {
      DAUpdate = SampleY(DatObj, Para, DatAug);
      DatObj = DAUpdate.first;
      Para = DAUpdate.second;
    }
    
    auto t1 = std::chrono::high_resolution_clock::now();
    Para = SampleU(DatObj, Para, ListPara);
    auto t2 = std::chrono::high_resolution_clock::now();

    //Gibbs step for Xi and update LjVec
    ParaTogUpdate = SampleXi(DatObj, Para, ListPara);
    auto t3 = std::chrono::high_resolution_clock::now();
    Para = ParaTogUpdate.first;
    ListPara = ParaTogUpdate.second;

    //Gibbs step for Theta
    auto t4 = std::chrono::high_resolution_clock::now();
    ParaTogUpdate = SampleTheta(DatObj, Para, ListPara);
    auto t5 = std::chrono::high_resolution_clock::now();
    Para = ParaTogUpdate.first;
    ListPara = ParaTogUpdate.second;

    //Gibbs step for Delta
    auto t6 = std::chrono::high_resolution_clock::now();
    Para = SampleDelta(DatObj, Para, HyPara, ListPara);
    auto t7 = std::chrono::high_resolution_clock::now();
        
    //Gibbs steps for Alpha (and calculate the new Weights) and Kappa
    if (scenario == 1) {
        auto t8 = std::chrono::high_resolution_clock::now();
        ListPara = SampleAlpha(DatObj, Para, SpatPara1, ListPara);
        auto t9 = std::chrono::high_resolution_clock::now();
        Para = SampleKappa(DatObj, Para, SpatPara1, HyPara, ListPara);
        auto t10 = std::chrono::high_resolution_clock::now();
        GibbsStepTimeVec(4) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t9 - t8).count()); // for alpha
        GibbsStepTimeVec(5) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t10 - t9).count()); // for kappa
    }
    else if (scenario == 2) {
        auto t8 = std::chrono::high_resolution_clock::now();
        ListPara = SampleAlpha(DatObj, Para, SpatPara2, ListPara);
        auto t9 = std::chrono::high_resolution_clock::now();
        Para = SampleKappa(DatObj, Para, SpatPara2, HyPara, ListPara);
        auto t10 = std::chrono::high_resolution_clock::now();
        GibbsStepTimeVec(4) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t9 - t8).count()); // for alpha
        GibbsStepTimeVec(5) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t10 - t9).count()); // for kappa
    }
    else {
        auto t8 = std::chrono::high_resolution_clock::now();
        ListPara = SampleAlpha(DatObj, Para, SpatPara3, ListPara);
        auto t9 = std::chrono::high_resolution_clock::now();
        Para = SampleKappa(DatObj, Para, SpatPara3, HyPara, ListPara);
        auto t10 = std::chrono::high_resolution_clock::now();
        GibbsStepTimeVec(4) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t9 - t8).count()); // for alpha
        GibbsStepTimeVec(5) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t10 - t9).count()); // for kappa
    }
   
    //Metropolis step for Rho
    if (IS == 1) {   
        if (scenario == 1) {// when spatApprox = FALSE; need to discuss whether spatial.structure is "discrete" or "continuous"
            auto t11 = std::chrono::high_resolution_clock::now();
            Update1 = SampleRho(DatObj, Para, SpatPara1, HyPara, MetrObj, ListPara);
            auto t12 = std::chrono::high_resolution_clock::now();
            SpatPara1 = Update1.first;
            MetrObj = Update1.second;
            GibbsStepTimeVec(6) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t12 - t11).count()); // for rho
        }
        else if (scenario == 2) {
            auto t11 = std::chrono::high_resolution_clock::now();
            Update2 = SampleRho(DatObj, Para, SpatPara2, HyPara, MetrObj, ListPara);
            auto t12 = std::chrono::high_resolution_clock::now();
            SpatPara2 = Update2.first;
            MetrObj = Update2.second;
            GibbsStepTimeVec(6) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t12 - t11).count()); // for rho
        }
        else {
            auto t11 = std::chrono::high_resolution_clock::now();
            Update3 = SampleRho(DatObj, Para, SpatPara3, HyPara, MetrObj, ListPara);
            auto t12 = std::chrono::high_resolution_clock::now();
            SpatPara3 = Update3.first;
            MetrObj = Update3.second;
            GibbsStepTimeVec(6) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t12 - t11).count()); // for rho
        }
        //GibbsStepTimeVec(6) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t12 - t11).count()); // for rho
    }
    
    //Gibbs step for Eta
    auto t13 = std::chrono::high_resolution_clock::now();
    Para = SampleEta(DatObj, Para, HyPara);
    auto t14 = std::chrono::high_resolution_clock::now();
    
    //Gibbs step for Upsilon
    Para = SampleUpsilon(DatObj, Para, HyPara);
    auto t15 = std::chrono::high_resolution_clock::now();
    
    // Metropolis step for Psi
    if (DatObj.IT == 1) {
        auto t16 = std::chrono::high_resolution_clock::now();
        Update = SamplePsi(DatObj, Para, HyPara, MetrObj);
        auto t17 = std::chrono::high_resolution_clock::now();
        Para = Update.first;
        MetrObj = Update.second;
        GibbsStepTimeVec(9) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t17 - t16).count()); // for psi
    }

    //Gibbs step for Beta
    if (DatObj.P > 0) {
        Para = SampleBeta(DatObj, Para, HyPara);
    }
     
    //Gibbs step for Sigma2
    if (any(FamilyInd != 3)) {
      Para = SampleSigma2(DatObj, Para, HyPara);
    }
        
    //Pilot adaptation
    if (std::find(WhichPilotAdapt.begin(), WhichPilotAdapt.end(), s) != WhichPilotAdapt.end())
      MetrObj = PilotAdaptation(MetrObj, DatObj, McmcObj, s);
   
    //Store raw samples and posterior sampling time for each Gibbs sampler step (except for beta and sigma2) at each kept post-burn-in MCMC iteration
    GibbsStepTimeVec(0) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t2 - t1).count()); // for u
    GibbsStepTimeVec(1) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t3 - t2).count()); // for xi
    GibbsStepTimeVec(2) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t5 - t4).count()); // for theta
    GibbsStepTimeVec(3) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t7 - t6).count()); // for delta
    //GibbsStepTimeVec(4) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t9 - t8).count()); // for alpha
    //GibbsStepTimeVec(5) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t10 - t9).count()); // for kappa
    GibbsStepTimeVec(7) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t14 - t13).count()); // for eta
    GibbsStepTimeVec(8) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(t15 - t14).count()); // for upsilon
    int numTotalPara = size(RawSamples, 0);
    if (std::find(WhichKeep.begin(), WhichKeep.end(), s) != WhichKeep.end()) {     
        int keepInd = arma::as_scalar(arma::find(s == WhichKeep, 1));
        GibbsStepTime.col(keepInd) = GibbsStepTimeVec;
        if (scenario == 1) { RawSamples.col(keepInd) = StoreSamples(DatObj, Para, SpatPara1, numTotalPara); }
        else if (scenario == 2) { RawSamples.col(keepInd) = StoreSamples(DatObj, Para, SpatPara2, numTotalPara); }
        else { RawSamples.col(keepInd) = StoreSamples(DatObj, Para, SpatPara3, numTotalPara); }
        if (spatPred == 1) {
            ThetaSamples.col(keepInd) = ListPara.Theta;
            AlphaSamples.col(keepInd) = ListPara.Alpha;
        }
        if (storeW == 1) {
            WeightsSamples.col(keepInd) = ListPara.Weights;            
        }     
    }
        
    //Update burn-in progress bar
    if (Interactive) if (std::find(WhichBurnInProgress.begin(), WhichBurnInProgress.end(), s) != WhichBurnInProgress.end())
      UpdateBurnInBar(s, McmcObj);
    if (!Interactive) if (std::find(WhichBurnInProgressInt.begin(), WhichBurnInProgressInt.end(), s) != WhichBurnInProgressInt.end())
      UpdateBurnInBarInt(s, McmcObj);

    //Post burn-in progress
    if (s == NBurn) Rcpp::Rcout << std::fixed << "\nSampler progress:  0%.. ";
    if (std::find(WhichSamplerProgress.begin(), WhichSamplerProgress.end(), s) != WhichSamplerProgress.end())
       SamplerProgress(s, McmcObj);

  //End MCMC Sampler
  }

  //Output Metropolis object for summary
  Rcpp::List Metropolis = OutputMetrObj(MetrObj);

  //Return raw samples alphafield
  if (spatPred == 1) {
      if (storeW == 1) {
          return Rcpp::List::create(Rcpp::Named("rawsamples") = RawSamples,
                                    Rcpp::Named("GibbsStepTime") = GibbsStepTime,
                                    Rcpp::Named("metropolis") = Metropolis,
                                    Rcpp::Named("thetafield") = ThetaSamples,
                                    Rcpp::Named("alphafield") = AlphaSamples,
                                    Rcpp::Named("weightsfield") = WeightsSamples);
      }
      else {
          return Rcpp::List::create(Rcpp::Named("rawsamples") = RawSamples,
                                    Rcpp::Named("GibbsStepTime") = GibbsStepTime,
                                    Rcpp::Named("metropolis") = Metropolis,
                                    Rcpp::Named("thetafield") = ThetaSamples,
                                    Rcpp::Named("alphafield") = AlphaSamples);
      }
  }
  else { // when spatPara = 0 
      if (storeW == 1) {
          return Rcpp::List::create(Rcpp::Named("rawsamples") = RawSamples,
                                    Rcpp::Named("GibbsStepTime") = GibbsStepTime,
                                    Rcpp::Named("metropolis") = Metropolis,
                                    Rcpp::Named("weightsfield") = WeightsSamples);
      }
      else {
          return Rcpp::List::create(Rcpp::Named("rawsamples") = RawSamples,
                                    Rcpp::Named("GibbsStepTime") = GibbsStepTime,
                                    Rcpp::Named("metropolis") = Metropolis);
      }
  }

//End MCMC sampler function
}


==> spatempBFA/src/PRED_Conversion.cpp <==
#include <RcppArmadillo.h>
#include "PRED_predictions.h"

datobjPREDtemp ConvertDatObjPREDtemp(Rcpp::List DatObj_List) {
	//Set objects from List
	int M = DatObj_List["M"];
	int K = DatObj_List["K"];
	int Nu = DatObj_List["Nu"];
	int O = DatObj_List["O"];
	int C = DatObj_List["C"];
	int P = DatObj_List["P"];
	int NNewVisits = DatObj_List["NNewVisits"];
	arma::mat TimeDist = DatObj_List["TimeDist"];
	arma::uvec NewVisits = DatObj_List["NewVisits"];
	arma::uvec OriginalVisits = DatObj_List["OriginalVisits"];
	arma::cube Trials = DatObj_List["Trials"];
	arma::mat NewX = DatObj_List["NewX"];
	arma::Col<int> FamilyInd = DatObj_List["FamilyInd"];
	int IT = DatObj_List["IT"];
	int ET = DatObj_List["ET"];	
	int TempCorInd = DatObj_List["TempCorInd"];
	int seasonPeriod = DatObj_List["seasonPeriod"];
	//Convert to C++ struct
	datobjPREDtemp DatObj;
	DatObj.M = M;
	DatObj.K = K;
	DatObj.Nu = Nu;
	DatObj.O = O;
	DatObj.C = C;
	DatObj.P = P;
	DatObj.NNewVisits = NNewVisits;
	DatObj.TimeDist = TimeDist;
	DatObj.NewVisits = NewVisits;
	DatObj.OriginalVisits = OriginalVisits;
	DatObj.Trials = Trials;
	DatObj.NewX = NewX;
	DatObj.FamilyInd = FamilyInd;
	DatObj.IT = IT;
	DatObj.ET = ET;
	DatObj.TempCorInd = TempCorInd;
	DatObj.seasonPeriod = seasonPeriod;	
	return DatObj;
}

VAR1datobjPREDtemp VAR1ConvertDatObjPREDtemp(Rcpp::List DatObj_List) {
	//Set objects from List
	int M = DatObj_List["M"];
	int K = DatObj_List["K"];
	int Nu = DatObj_List["Nu"];
	int O = DatObj_List["O"];
	int C = DatObj_List["C"];
	int P = DatObj_List["P"];
	int NNewTime = DatObj_List["NNewTime"];
	arma::cube Trials = DatObj_List["Trials"];
	arma::mat NewX = DatObj_List["NewX"];
	arma::Col<int> FamilyInd = DatObj_List["FamilyInd"];
	//Convert to C++ struct
	VAR1datobjPREDtemp DatObj;
	DatObj.M = M;
	DatObj.K = K;
	DatObj.Nu = Nu;
	DatObj.O = O;
	DatObj.C = C;
	DatObj.P = P;
	DatObj.NNewTime = NNewTime;
	DatObj.Trials = Trials;
	DatObj.NewX = NewX;
	DatObj.FamilyInd = FamilyInd;
	return DatObj;
}

datobjPREDspat ConvertDatObjPREDspatFixedL(Rcpp::List DatObj_List) {
	//Set objects from List
	int M = DatObj_List["M"];
	int K = DatObj_List["K"];
	int Nu = DatObj_List["Nu"];
	int O = DatObj_List["O"];
	int C = DatObj_List["C"];
	int P = DatObj_List["P"];
	int L = DatObj_List["L"];
	arma::cube Trials = DatObj_List["Trials"];
	arma::mat NewX = DatObj_List["NewX"];
	double sigma2hyparaA = DatObj_List["sigma2hyparaA"];
	double sigma2hyparaB = DatObj_List["sigma2hyparaB"];
	arma::Col<int> FamilyInd = DatObj_List["FamilyInd"];
	int NNewLoc = DatObj_List["NNewLoc"];
	arma::mat SpDist = DatObj_List["SpDist"];
	arma::mat distOrigNew = DatObj_List["distOrigNew"];
	arma::mat distNewNew = DatObj_List["distNewNew"];
	arma::umat nnIndpred = DatObj_List["nnIndpred"];
	arma::Col<int> SeqL = DatObj_List["SeqL"];
	int IS = DatObj_List["IS"];
	int SA = DatObj_List["SA"];
	int h = DatObj_List["h"];
	int SpCorInd = DatObj_List["SpCorInd"];
	int storeW = DatObj_List["storeW"];
	int alphaWsFiles = DatObj_List["alphaWsFiles"];
	//Convert to C++ struct
	datobjPREDspat DatObj;
	DatObj.M = M;
	DatObj.K = K;
	DatObj.Nu = Nu;
	DatObj.O = O;
	DatObj.C = C;
	DatObj.P = P;
	DatObj.L = L;
	DatObj.Trials = Trials;
	DatObj.NewX = NewX;
	DatObj.sigma2hyparaA = sigma2hyparaA;
	DatObj.sigma2hyparaB = sigma2hyparaB;
	DatObj.FamilyInd = FamilyInd;
	DatObj.NNewLoc = NNewLoc;
	DatObj.SpDist = SpDist;
	DatObj.distOrigNew = distOrigNew;
	DatObj.distNewNew = distNewNew;
	DatObj.nnIndpred = nnIndpred;
	DatObj.SeqL = SeqL;
	DatObj.IS = IS;
	DatObj.SA = SA;
	DatObj.h = h;
	DatObj.SpCorInd = SpCorInd;
	DatObj.storeW = storeW;
	DatObj.alphaWsFiles = alphaWsFiles;
	return DatObj;
}

datobjPREDspat ConvertDatObjPREDspatVaryLj(Rcpp::List DatObj_List) {
	//Set objects from List
	int M = DatObj_List["M"];
	int K = DatObj_List["K"];
	int Nu = DatObj_List["Nu"];
	int O = DatObj_List["O"];
	int C = DatObj_List["C"];
	int P = DatObj_List["P"];
	arma::cube Trials = DatObj_List["Trials"];
	arma::mat NewX = DatObj_List["NewX"];
	double sigma2hyparaA = DatObj_List["sigma2hyparaA"];
	double sigma2hyparaB = DatObj_List["sigma2hyparaB"];
	arma::Col<int> FamilyInd = DatObj_List["FamilyInd"];
	int NNewLoc = DatObj_List["NNewLoc"];
	arma::mat SpDist = DatObj_List["SpDist"];
	arma::mat distOrigNew = DatObj_List["distOrigNew"];
	arma::mat distNewNew = DatObj_List["distNewNew"];
	arma::umat nnIndpred = DatObj_List["nnIndpred"];
	int IS = DatObj_List["IS"];
	int SA = DatObj_List["SA"];
	int h = DatObj_List["h"];
	int SpCorInd = DatObj_List["SpCorInd"];
	int storeW = DatObj_List["storeW"];
	//Convert to C++ struct
	datobjPREDspat DatObj{};
	DatObj.M = M;
	DatObj.K = K;
	DatObj.Nu = Nu;
	DatObj.O = O;
	DatObj.C = C;
	DatObj.P = P;
	DatObj.Trials = Trials;
	DatObj.NewX = NewX;
	DatObj.sigma2hyparaA = sigma2hyparaA;
	DatObj.sigma2hyparaB = sigma2hyparaB;
	DatObj.FamilyInd = FamilyInd;
	DatObj.NNewLoc = NNewLoc;
	DatObj.SpDist = SpDist;
	DatObj.distOrigNew = distOrigNew;
	DatObj.distNewNew = distNewNew;
	DatObj.nnIndpred = nnIndpred;
	DatObj.IS = IS;
	DatObj.SA = SA;
	DatObj.h = h;
	DatObj.SpCorInd = SpCorInd;
	DatObj.storeW = storeW;
	return DatObj;
}

paraPREDtempEta ConvertParaPREDtempEta(Rcpp::List Para_List) {
	//Set objects from List
	arma::mat Psi = Para_List["Psi"];
	arma::mat Upsilon = Para_List["Upsilon"];
	arma::mat Eta = Para_List["Eta"];
	//Convert to C++ struct
	paraPREDtempEta Para;
	Para.Psi = Psi;
	Para.Upsilon = Upsilon;
	Para.Eta = Eta;
	return Para;
}

VAR1paraPREDtempEta VAR1ConvertParaPREDtempEta(Rcpp::List Para_List) {
	//Set objects from List
	arma::mat A = Para_List["A"];
	arma::mat Upsilon = Para_List["Upsilon"];
	arma::mat Eta = Para_List["Eta"];
	//Convert to C++ struct
	VAR1paraPREDtempEta Para;
	Para.A = A;
	Para.Upsilon = Upsilon;
	Para.Eta = Eta;
	return Para;
}

paraPREDtempY ConvertParaPREDtempY(Rcpp::List Para_List) {
	//Set objects from List
	arma::mat Lambda = Para_List["Lambda"];
	arma::mat Beta = Para_List["Beta"];
	arma::mat Sigma2 = Para_List["Sigma2"];
	//Convert to C++ struct
	paraPREDtempY Para;
	Para.Lambda = Lambda;
	Para.Beta = Beta;
	Para.Sigma2 = Sigma2;
	return Para;
}

paraPREDspatFixedLnoCLlambda ConvertParaPREDspatLambdaFixedLnoCL(Rcpp::List Para_List) {
	//Set objects from List
	arma::mat Rho = Para_List["Rho"];
	arma::mat Kappa = Para_List["Kappa"];
	arma::mat Lambda = Para_List["Lambda"];
	//Convert to C++ struct
	paraPREDspatFixedLnoCLlambda Para;
	Para.Rho = Rho;
	Para.Kappa = Kappa;
	Para.Lambda = Lambda;
	return Para;
}

paraPREDspatFixedLCLlambda ConvertParaPREDspatLambdaFixedLCL(Rcpp::List Para_List) {
	//Set objects from List
	arma::mat Rho = Para_List["Rho"];
	arma::mat Kappa = Para_List["Kappa"];
	arma::mat Theta = Para_List["Theta"];
	arma::mat Alpha = Para_List["Alpha"];
	//Convert to C++ struct
	paraPREDspatFixedLCLlambda Para;
	Para.Rho = Rho;
	Para.Kappa = Kappa;
	Para.Theta = Theta;
	Para.Alpha = Alpha;
	return Para;
}

paraPREDspatVaryLjLambda ConvertParaPREDspatLambdaVaryLj(Rcpp::List Para_List, int K, int NKeep) {
	//Set objects from List
	arma::mat Rho = Para_List["Rho"];
	arma::mat Kappa = Para_List["Kappa"];
	arma::mat LjVec = Para_List["LjVec"];
	Rcpp::List ThetaRcppList = Para_List["Theta"];
	Rcpp::List AlphaRcppList = Para_List["Alpha"];
	arma::field<arma::vec> Theta(K, NKeep);
	arma::field<arma::mat> Alpha(K, NKeep);	
	arma::uword index;
	for (arma::uword s = 0; s < NKeep; s++) {
		for (arma::uword j = 0; j < K; j++) {
			index = s * K + j;
			arma::vec ThetaElemVec = ThetaRcppList[index];
			Theta(j, s) = ThetaElemVec;
			arma::mat AlphaElemMat = AlphaRcppList[index];
			Alpha(j, s) = AlphaElemMat;
		}
	}
	//Convert to C++ struct
	paraPREDspatVaryLjLambda Para;
	Para.Rho = Rho;
	Para.Kappa = Kappa;
	Para.LjVec = LjVec;
	Para.Theta = Theta;
	Para.Alpha = Alpha;
	return Para;
}

paraPREDspatY ConvertParaPREDspatY(Rcpp::List Para_List) {
	//Set objects from List
	arma::mat Eta = Para_List["Eta"];
	arma::mat Beta = Para_List["Beta"];
	//Convert to C++ struct
	paraPREDspatY Para;
	Para.Eta = Eta;
	Para.Beta = Beta;
	return Para;
}


==> spatempBFA/src/PRED_EtaKrigging.cpp <==
#include <RcppArmadillo.h>
#include "PRED_predictions.h"

// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::mat EtaKrigging(Rcpp::List DatObj_List, Rcpp::List Para_List, int NKeep, bool Verbose) {
    datobjPREDtemp DatObj = ConvertDatObjPREDtemp(DatObj_List);
    paraPREDtempEta Para = ConvertParaPREDtempEta(Para_List);
    int Nu = DatObj.Nu;
    int K = DatObj.K;
    int ET = DatObj.ET;
    int IT = DatObj.IT;
    int NNewVisits = DatObj.NNewVisits;
    int TempCorInd = DatObj.TempCorInd;
    int seasonPeriod = DatObj.seasonPeriod;
    arma::mat TimeDist = DatObj.TimeDist;
    arma::uvec NewVisits = DatObj.NewVisits;
    arma::uvec OriginalVisits = DatObj.OriginalVisits;
    arma::mat EyeK(K, K, arma::fill::eye);
    arma::mat PsiMat = Para.Psi;
    arma::mat UpsilonMat = Para.Upsilon;
    arma::mat EtaMat = Para.Eta;
    arma::vec VerboseSeq;
    if (Verbose) {
        VerboseSeq = { 0.25, 0.50, 0.75 }; 	// new standard modern C++ brace initialization
        VerboseSeq *= NKeep;
        VerboseSeq = floor(VerboseSeq);
        Rcpp::Rcout << std::fixed << "Krigging Eta: 0%.. ";
    }
    arma::mat Upsilon(K, K), Sigma(K * NNewVisits, K * NNewVisits);
    arma::rowvec UpsilonRow(K);
    arma::colvec Eta(K * Nu), Mean(K * NNewVisits);
    arma::mat HPsiFull(Nu + NNewVisits, Nu + NNewVisits), KrigOut(K * NNewVisits, NKeep);
    arma::mat CovNewOrig(NNewVisits, Nu), CovOrigOrig(Nu, Nu), CovOrigOrigInv(Nu, Nu), CovPlus(NNewVisits, Nu);
    arma::mat CovNewNew(NNewVisits, NNewVisits), CovStar(NNewVisits, NNewVisits);
    double Psi;
    int counter;
    for (arma::uword s = 0; s < NKeep; s++) {
        Eta = EtaMat.row(s).t();
        UpsilonRow = UpsilonMat.row(s);
        counter = 0;
        for (arma::uword i = 0; i < K; i++) {
            for (arma::uword j = 0; j <= i; j++) {
                Upsilon(i, j) = UpsilonRow(counter);
                counter++;
            }
        }
        Upsilon = arma::symmatl(Upsilon);
        Psi = arma::as_scalar(PsiMat.row(s));
        if (IT == 0) {
            arma::mat EyeNew(NNewVisits, NNewVisits, arma::fill::eye);
            Sigma = arma::kron(EyeNew, Upsilon); //CovStar = EyeNew
            Mean = arma::colvec(NNewVisits * K, arma::fill::zeros); //CovPlus = matrix of zeros with proper dim
        }
        else if (ET == 1) { //i.e., when include.time = equalTimeDist = TRUE
            //Calculate covariance components
            HPsiFull = getH(Psi, TempCorInd, TimeDist, Nu + NNewVisits, seasonPeriod);
            CovNewOrig = HPsiFull(NewVisits, OriginalVisits);
            CovOrigOrigInv = getInvH(Psi, Nu, TempCorInd, seasonPeriod);
            CovPlus = CovNewOrig * CovOrigOrigInv;
            CovNewNew = HPsiFull(NewVisits, NewVisits);
            CovStar = CovNewNew - CovPlus * arma::trans(CovNewOrig);
            //Compute moments
            Sigma = arma::kron(CovStar, Upsilon);
            Mean = arma::kron(CovPlus, EyeK) * Eta;
        }
        else { //when include.time = TRUE and equalTimeDist = FALSE
            //Calculate covariance components
            HPsiFull = getH(Psi, TempCorInd, TimeDist, Nu + NNewVisits, seasonPeriod);
            CovNewOrig = HPsiFull(NewVisits, OriginalVisits);
            CovOrigOrig = HPsiFull(OriginalVisits, OriginalVisits);
            CovPlus = CovNewOrig * CholInv(CovOrigOrig);
            CovNewNew = HPsiFull(NewVisits, NewVisits);
            CovStar = CovNewNew - CovPlus * arma::trans(CovNewOrig);
            //Compute moments
            Sigma = arma::kron(CovStar, Upsilon);
            Mean = arma::kron(CovPlus, EyeK) * Eta;
        }
        KrigOut.col(s) = rmvnormRcpp(1, Mean, Sigma);
        if (Verbose) {
            Rcpp::Rcout.precision(0);
            if (std::find(VerboseSeq.begin(), VerboseSeq.end(), s) != VerboseSeq.end())
                Rcpp::Rcout << std::fixed << 100 * (s) / NKeep << "%.. ";
        }
    }
    if (Verbose) Rcpp::Rcout << std::fixed << "100%.. Done!" << std::endl;
    return KrigOut;
}

// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::mat VAR1EtaKrigging(Rcpp::List DatObj_List, Rcpp::List Para_List, int NKeep, bool Verbose) {
    VAR1datobjPREDtemp DatObj = VAR1ConvertDatObjPREDtemp(DatObj_List);
    VAR1paraPREDtempEta Para = VAR1ConvertParaPREDtempEta(Para_List);
    int Nu = DatObj.Nu;
    int K = DatObj.K;
    int NNewTime = DatObj.NNewTime;
    arma::mat Amat = Para.A; //NKeep x (K * K)
    arma::mat UpsilonMat = Para.Upsilon;
    arma::mat EtaMat = Para.Eta;
    arma::vec VerboseSeq;
    if (Verbose) {
        VerboseSeq = { 0.25, 0.50, 0.75 }; 	// new standard modern C++ brace initialization
        VerboseSeq *= NKeep;
        VerboseSeq = floor(VerboseSeq);
        Rcpp::Rcout << std::fixed << "Krigging Eta: 0%.. ";
    }
    arma::mat Upsilon(K, K), A(K, K);
    arma::rowvec UpsilonRow(K);
    arma::colvec Eta(K * Nu), etaPrev(K), etaPredColvec(K);
    arma::mat KrigOut(K * NNewTime, NKeep), krigEtaPerIter(K, NNewTime);
    int counter;
    for (arma::uword s = 0; s < NKeep; s++) {
        Eta = EtaMat.row(s).t();
        UpsilonRow = UpsilonMat.row(s);
        counter = 0;
        for (arma::uword i = 0; i < K; i++) {
            for (arma::uword j = 0; j <= i; j++) {
                Upsilon(i, j) = UpsilonRow(counter);
                counter++;
            }
        }
        Upsilon = arma::symmatl(Upsilon);
        arma::mat cholSigma;
        try {
            cholSigma = arma::chol(Upsilon);
        }
        catch (...) {
            cholSigma = getCholRobust(Upsilon);
        }
        A = arma::trans(arma::reshape(Amat.row(s), K, K));
        etaPrev = Eta(arma::span(K * (Nu - 1), (K * Nu - 1))); //initial value: etaT
        for (arma::uword t = 0; t < NNewTime; t++) {
            etaPredColvec = rmvnormRcppNew(1, A * etaPrev, cholSigma);
            krigEtaPerIter.col(t) = etaPredColvec;
            etaPrev = etaPredColvec;
        }       
        KrigOut.col(s) = arma::vectorise(krigEtaPerIter);
        if (Verbose) {
            Rcpp::Rcout.precision(0);
            if (std::find(VerboseSeq.begin(), VerboseSeq.end(), s) != VerboseSeq.end())
                Rcpp::Rcout << std::fixed << 100 * (s) / NKeep << "%.. ";
        }
    }
    if (Verbose) Rcpp::Rcout << std::fixed << "100%.. Done!" << std::endl;
    return KrigOut;
}


==> spatempBFA/src/PRED_LambdaKrigging.cpp <==
#include <iostream>
#include <fstream>
#include <string>
#include <RcppArmadillo.h>
#include "PRED_predictions.h"
#include <ctime>
#include <chrono>

// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
Rcpp::List LambdaKrigging(Rcpp::List DatObj_List, Rcpp::List Para_List, int NKeep, bool Verbose) {
    datobjPREDspat DatObj = ConvertDatObjPREDspatFixedL(DatObj_List);
    paraPREDspatFixedLnoCLlambda Para = ConvertParaPREDspatLambdaFixedLnoCL(Para_List);
    int T = DatObj.Nu;
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int IS = DatObj.IS;
    int SA = DatObj.SA;
    int h = DatObj.h;
    int NNewLoc = DatObj.NNewLoc;
    arma::umat nnIndpred = DatObj.nnIndpred; // of dim NNewLoc x h
    arma::mat dist = DatObj.SpDist;
    arma::mat distOrigNew = DatObj.distOrigNew;
    arma::mat distNewNew = DatObj.distNewNew;
    // if IS = 1, then SpCorInd must = 0 (spatial.structure must be "continuous") as ensured by the corresponding R function 
    arma::mat RhoMat = Para.Rho;
    arma::mat KappaMat = Para.Kappa;
    arma::mat LambdaMat = Para.Lambda; //of dim NKeep x (M x O x K)    
    arma::vec VerboseSeq;
    if (Verbose) {
        VerboseSeq = { 0.25, 0.50, 0.75 }; 	// new standard modern C++ brace initialization
        VerboseSeq *= NKeep;
        VerboseSeq = floor(VerboseSeq);
        Rcpp::Rcout << std::fixed << "Krigging Lambda: 0%.. ";
    }
    double rho;   
    arma::mat LambdaKrig(NNewLoc * O * K, NKeep); 
    //For each kept MCMC iteration, the corresponding predicted entries for the factor loadings matrix are ordered first by observation type, then spatially, and finally by factor. 
    //(the first (NNewLoc x O) entries correspond to factor 1, the next (NNewLoc x O) entries correspond to factor 2 and so on;
    //the first O rows correspond to the first new location point for prediction, the next O rows correspond to the second new location point for prediction and so on)  
    arma::mat LambdaOrig(M * O, K);
    arma::mat LambdaKrigMat(NNewLoc * O, K);//rows of LambdaKrigMat first ordered by observation type and then spatially (the first O correspond to new loc 1, 
    //the next O correspond to new loc 2 and so on), different as that for LambdaOrig 
    auto lambdaKrigStartTime = std::chrono::high_resolution_clock::now();
    if (O == 1) {
        double kappa;
        for (arma::uword s = 0; s < NKeep; s++) {
            rho = arma::as_scalar(RhoMat.row(s));
            kappa = arma::as_scalar(KappaMat.row(s));
            LambdaOrig = arma::trans(arma::reshape(LambdaMat.row(s), K, M)); 
            if (IS == 0) {
                arma::colvec Mean(NNewLoc, arma::fill::zeros);
                arma::mat FrhoNewNew(NNewLoc, NNewLoc, arma::fill::eye);
                arma::mat Sigma = kappa * FrhoNewNew;
                LambdaKrigMat = rmvnormRcpp(K, Mean, Sigma);
            }
            else if (SA == 0) {// in this case SpCorInd must = 0 (spatial.structure must be "continuous") as ensured by the corresponding R function 
                //Calculate covariance components
                arma::mat FrhoOrigOrig = SpEXP(rho, dist);
                arma::mat FrhoOrigNew = SpEXP(rho, distOrigNew);
                arma::mat FrhoNewNew = SpEXP(rho, distNewNew);
                arma::mat FrhoPlus = arma::trans(FrhoOrigNew) * CholInv(FrhoOrigOrig);
                arma::mat Sigma = kappa * (FrhoNewNew - FrhoPlus * FrhoOrigNew);
                arma::mat cholSigma;
                try {
                    cholSigma = arma::chol(Sigma);
                }
                catch (...) {
                    cholSigma = getCholRobust(Sigma);
                }
                for (arma::uword j = 0; j < K; j++) {
                    arma::colvec LambdaOrigJ = LambdaOrig.col(j);
                    arma::colvec MeanJ = FrhoPlus * LambdaOrigJ;
                    LambdaKrigMat.col(j) = rmvnormRcppNew(1, MeanJ, cholSigma);
                }
            }
            else { //when include.space = spatApprox = TRUE; in this case SpCorInd must = 0 (spatial.structure must be "continuous") as ensured by the corresponding R function 
                arma::vec sigma2vec(NNewLoc);
                arma::mat Bmat(NNewLoc, h);
                arma::mat FrhoOrigOrig = SpEXP(rho, dist);
                arma::mat FrhoOrigNew = SpEXP(rho, distOrigNew);
                arma::mat FrhoNewNew = SpEXP(rho, distNewNew);
                for (arma::uword i = 0; i < NNewLoc; i++) {
                    arma::uvec nni = arma::trans(nnIndpred.row(i));
                    arma::colvec FrhoOrigsi = FrhoOrigNew.col(i);
                    arma::colvec Frhosinsi = FrhoOrigsi(nni);//colvec
                    arma::mat Bsi = arma::trans(Frhosinsi) * CholInv(FrhoOrigOrig(nni, nni));
                    Bmat.row(i) = Bsi;
                    double Fsi = arma::as_scalar(1 - Bsi * Frhosinsi);
                    if (Fsi <= 0) Fsi = 0.00001;
                    sigma2vec(i) = Fsi * kappa;                   
                }
                for (arma::uword j = 0; j < K; j++) {
                    arma::colvec LambdaOrigJ = LambdaOrig.col(j);//of length M
                    arma::colvec LambdaKrigJ(NNewLoc);
                    for (arma::uword i = 0; i < NNewLoc; i++) {
                        arma::uvec nni = arma::trans(nnIndpred.row(i));
                        arma::colvec LambdaOrigJNsi = LambdaOrigJ(nni);
                        arma::mat Bsi = Bmat.row(i); // of dim 1 x h
                        double sdsi = sqrt(sigma2vec(i)); 
                        double meanJsi = arma::as_scalar(Bsi * LambdaOrigJNsi);
                        LambdaKrigJ(i) = arma::as_scalar(rnormRcpp(1, meanJsi, sdsi));
                    }
                    LambdaKrigMat.col(j) = LambdaKrigJ;
                }
            }
            LambdaKrig.col(s) = arma::reshape(LambdaKrigMat, NNewLoc * K, 1);
            if (Verbose) {
                Rcpp::Rcout.precision(0);
                if (std::find(VerboseSeq.begin(), VerboseSeq.end(), s) != VerboseSeq.end())
                    Rcpp::Rcout << std::fixed << 100 * (s) / NKeep << "%.. ";
            }
        }
    }
    else { // if O > 1
        arma::mat EyeO(O, O, arma::fill::eye);
        arma::rowvec KappaRow(O * (O + 1) / 2);
        arma::mat Kappa(O, O);
        int counter;
        for (arma::uword s = 0; s < NKeep; s++) {
            rho = arma::as_scalar(RhoMat.row(s));
            KappaRow = KappaMat.row(s);
            counter = 0;
            for (arma::uword i = 0; i < O; i++) {
                for (arma::uword j = 0; j <= i; j++) {
                    Kappa(i, j) = KappaRow(counter);
                    counter++;
                }
            }
            Kappa = arma::symmatl(Kappa);
            LambdaOrig = arma::trans(arma::reshape(LambdaMat.row(s), K, M * O)); //rows of LambdaOrig here ordered first spatially and then by observation type 
            //(the first M corresponds to obs type 1, the next M corresponds to obs type 2 and so on); hence we need to reshape each column of LambdaOrig later
            if (IS == 0) {
                arma::colvec Mean(NNewLoc * O, arma::fill::zeros);
                arma::mat FrhoNewNew(NNewLoc, NNewLoc, arma::fill::eye);
                arma::mat Sigma = arma::kron(FrhoNewNew, Kappa);
                LambdaKrigMat = rmvnormRcpp(K, Mean, Sigma);
            }
            else if (SA == 0) {// in this case SpCorInd must = 0 (spatial.structure must be "continuous") as ensured by the corresponding R function 
                //Calculate covariance components
                arma::mat FrhoOrigOrig = SpEXP(rho, dist);
                arma::mat FrhoOrigNew = SpEXP(rho, distOrigNew);
                arma::mat FrhoNewNew = SpEXP(rho, distNewNew);
                arma::mat FrhoPlus = arma::trans(FrhoOrigNew) * CholInv(FrhoOrigOrig);
                arma::mat Sigma = arma::kron((FrhoNewNew - FrhoPlus * FrhoOrigNew), Kappa);
                arma::mat cholSigma;
                try {
                    cholSigma = arma::chol(Sigma);
                }
                catch (...) {
                    cholSigma = getCholRobust(Sigma);
                }
                arma::mat FrhoPlusKron = arma::kron(FrhoPlus, EyeO);
                for (arma::uword j = 0; j < K; j++) {
                    arma::colvec LambdaOrigJ = LambdaOrig.col(j);
                    arma::mat LambdaOrigJMat = arma::trans(arma::reshape(LambdaOrigJ, M, O));
                    LambdaOrigJ = arma::reshape(LambdaOrigJMat, M * O, 1);
                    arma::colvec MeanJ = FrhoPlusKron * LambdaOrigJ;
                    LambdaKrigMat.col(j) = rmvnormRcppNew(1, MeanJ, cholSigma);
                }
            }
            else { //when include.space = spatApprox = TRUE; in this case SpCorInd must = 0 (spatial.structure must be "continuous") as ensured by the corresponding R function 
                arma::cube CovCube(O, O, NNewLoc);
                arma::cube BCube(O, h * O, NNewLoc);
                arma::mat FrhoOrigOrig = SpEXP(rho, dist);
                arma::mat FrhoOrigNew = SpEXP(rho, distOrigNew);
                arma::mat FrhoNewNew = SpEXP(rho, distNewNew);
                for (arma::uword i = 0; i < NNewLoc; i++) {
                    arma::uvec nni = arma::trans(nnIndpred.row(i));
                    arma::colvec FrhoOrigsi = FrhoOrigNew.col(i);
                    arma::mat Frhosinsi = FrhoOrigsi(nni);//colvec
                    arma::mat Bsi = arma::trans(Frhosinsi) * CholInv(FrhoOrigOrig(nni, nni));
                    double Fsi = arma::as_scalar(1 - Bsi * Frhosinsi);
                    if (Fsi <= 0) Fsi = 0.00001;
                    CovCube.slice(i) = Fsi * Kappa;
                    BCube.slice(i) = arma::kron(Bsi, EyeO);
                }
                for (arma::uword j = 0; j < K; j++) {
                    arma::colvec LambdaOrigJ = LambdaOrig.col(j);
                    arma::mat LambdaOrigJMat = arma::trans(arma::reshape(LambdaOrigJ, M, O)); // of dim O x M
                    arma::mat LambdaKrigJMat(O, NNewLoc);
                    for (arma::uword i = 0; i < NNewLoc; i++) {
                        arma::uvec nni = arma::trans(nnIndpred.row(i));
                        arma::mat LambdaOrigJNsiMat = LambdaOrigJMat.cols(nni); // of dim O x h
                        arma::colvec LambdaOrigJNsi = arma::reshape(LambdaOrigJNsiMat, O * h, 1);
                        arma::mat BsiKron = BCube.slice(i); // of dim O x hO
                        arma::mat Sigmasi = CovCube.slice(i); // of dim O x O
                        arma::colvec MeanJsi = BsiKron * LambdaOrigJNsi;
                        LambdaKrigJMat.col(i) = rmvnormRcpp(1, MeanJsi, Sigmasi);
                    }
                    LambdaKrigMat.col(j) = arma::reshape(LambdaKrigJMat, NNewLoc * O, 1);
                }
            }
            LambdaKrig.col(s) = arma::reshape(LambdaKrigMat, NNewLoc * O * K, 1);
            if (Verbose) {
                Rcpp::Rcout.precision(0);
                if (std::find(VerboseSeq.begin(), VerboseSeq.end(), s) != VerboseSeq.end())
                    Rcpp::Rcout << std::fixed << 100 * (s) / NKeep << "%.. ";
            }
        }
    }    
    if (Verbose) Rcpp::Rcout << std::fixed << "100%.. Done!" << std::endl;
    auto lambdaKrigEndTime = std::chrono::high_resolution_clock::now();
    arma::mat lambdaKrigTime(1, 1, arma::fill::zeros);
    lambdaKrigTime(0) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(lambdaKrigEndTime - lambdaKrigStartTime).count());
    //return LambdaKrig;
    return Rcpp::List::create(Rcpp::Named("lambda") = LambdaKrig,
                              Rcpp::Named("lambdaKrigTime") = lambdaKrigTime);
}


// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
Rcpp::List AlphaKriggingFixedL(Rcpp::List DatObj_List, Rcpp::List Para_List, int NKeep, bool Verbose) {
    datobjPREDspat DatObj = ConvertDatObjPREDspatFixedL(DatObj_List);
    paraPREDspatFixedLCLlambda Para = ConvertParaPREDspatLambdaFixedLCL(Para_List);
    int T = DatObj.Nu;
    int K = DatObj.K;
    int M = DatObj.M;
    int O = DatObj.O;
    int L = DatObj.L;
    int IS = DatObj.IS;
    int SA = DatObj.SA;
    int h = DatObj.h;
    int alphaWsFiles = DatObj.alphaWsFiles;
    arma::Col<int> SeqL = DatObj.SeqL;
    int NNewLoc = DatObj.NNewLoc;
    arma::umat nnIndpred = DatObj.nnIndpred; // of dim NNewLoc x h
    arma::mat dist = DatObj.SpDist;
    arma::mat distOrigNew = DatObj.distOrigNew;
    arma::mat distNewNew = DatObj.distNewNew;
    // if IS = 1, then SpCorInd must = 0 (spatial.structure must be "continuous") as ensured by the corresponding R function
    int storeW = DatObj.storeW;
    arma::mat RhoMat = Para.Rho;
    arma::mat KappaMat = Para.Kappa;
    arma::mat ThetaMat = Para.Theta; // of dim NKeep x (K x L)
    arma::mat AlphaMat = Para.Alpha; // of dim NKeep x (M x O x K x (L - 1)) if alphaWsFiles = 0 and is not used (1 by 1 matrix of 1) if alphaWsFiles = 1
    arma::vec VerboseSeq;
    if (Verbose) {
        VerboseSeq = { 0.25, 0.50, 0.75 }; 	// new standard modern C++ brace initialization
        VerboseSeq *= NKeep;
        VerboseSeq = floor(VerboseSeq);
        Rcpp::Rcout << std::fixed << "Krigging Alpha: 0%.. ";
    }
    double rho;   
    arma::cube AlphaKrigCube(NNewLoc * O, L - 1, K); //rows of AlphaKrigCube first ordered by observation type and then spatially (the first O correspond to new loc 1, 
    //the next O correspond to new loc 2 and so on), same as that for AlphaOrig 
    arma::mat AlphaKrig(NKeep, K * (L - 1) * NNewLoc * O);
    //For each row (MCMC iteration) in AlphaKrig and WeightsKrig, the corresponding predicted entries for Alpha and Weights are ordered first by observation type, then spatially, 
    //by clustering group, and finally by factor. This is different from the ordering (for Alpha) for the outputs from the main function for the original M location points.
    arma::cube AlphaOrig(M * O, L - 1, K);
    auto alphaKrigStartTime = std::chrono::high_resolution_clock::now();
    if (O == 1) {
        double kappa;
        for (arma::uword s = 0; s < NKeep; s++) {
            rho = arma::as_scalar(RhoMat.row(s));
            kappa = arma::as_scalar(KappaMat.row(s));
            if (alphaWsFiles == 0) {
                arma::cube AlphaOrigVecCube(M * (L - 1) * K, 1, 1);
                AlphaOrigVecCube(arma::span::all, arma::span(0, 0), arma::span(0, 0)) = arma::vectorise(AlphaMat.row(s));
                AlphaOrig = arma::reshape(AlphaOrigVecCube, M, L - 1, K);
            }
            else { // if alphaWsFiles = 1
                arma::cube AlphaOrigFile(L - 1, M, K);
                AlphaOrigFile.load("fixedLalphaKeptIter" + std::__cxx11::to_string(s + 1) + ".txt", arma::arma_ascii);
                AlphaOrig = arma::reshape(AlphaOrigFile, M, L - 1, K);
            }
            if (IS == 0) {
                arma::colvec Mean(NNewLoc, arma::fill::zeros);
                arma::mat FrhoNewNew(NNewLoc, NNewLoc, arma::fill::eye);
                arma::mat Sigma = kappa * FrhoNewNew;
                arma::cube AlphaKrigMatCube(NNewLoc, (L - 1) * K, 1);
                AlphaKrigMatCube(arma::span::all, arma::span::all, arma::span(0, 0)) = rmvnormRcpp(K * (L - 1), Mean, Sigma);
                AlphaKrigCube = arma::reshape(AlphaKrigMatCube, NNewLoc, L - 1, K);
            }
            else if (SA == 0) {// in this case SpCorInd must = 0 (spatial.structure must be "continuous") as ensured by the corresponding R function 
                //Calculate covariance components
                arma::mat FrhoOrigOrig = SpEXP(rho, dist);
                arma::mat FrhoOrigNew = SpEXP(rho, distOrigNew);
                arma::mat FrhoNewNew = SpEXP(rho, distNewNew);
                arma::mat FrhoPlus = arma::trans(FrhoOrigNew) * CholInv(FrhoOrigOrig);
                arma::mat Sigma = kappa * (FrhoNewNew - FrhoPlus * FrhoOrigNew);
                arma::mat cholSigma;
                try {
                    cholSigma = arma::chol(Sigma);
                }
                catch (...) {
                    cholSigma = getCholRobust(Sigma);
                }
                for (arma::uword j = 0; j < K; j++) {
                    arma::mat AlphaOrigJ = AlphaOrig.slice(j); // of dim M x (L - 1) 
                    arma::mat AlphaKrigMatJ(NNewLoc, L - 1);
                    for (arma::uword l = 0; l < L - 1; l++) {
                        arma::colvec AlphaOrigJl = AlphaOrigJ.col(l);
                        arma::colvec MeanJl = FrhoPlus * AlphaOrigJl;
                        AlphaKrigMatJ.col(l) = rmvnormRcppNew(1, MeanJl, cholSigma);
                    }
                    AlphaKrigCube.slice(j) = AlphaKrigMatJ;
                }
            }
            else { //when include.space = spatApprox = TRUE; in this case SpCorInd must = 0 (spatial.structure must be "continuous") as ensured by the corresponding R function 
                arma::vec sigma2vec(NNewLoc, arma::fill::ones);
                arma::mat Bmat(NNewLoc, h);
                arma::mat FrhoOrigOrig = SpEXP(rho, dist);
                arma::mat FrhoOrigNew = SpEXP(rho, distOrigNew);
                arma::mat FrhoNewNew = SpEXP(rho, distNewNew);
                for (arma::uword i = 0; i < NNewLoc; i++) {
                    //arma::uvec nni = nnIndpred(arma::span(i, i), arma::span::all).t();
                    arma::uvec nni = arma::trans(nnIndpred.row(i));
                    arma::colvec FrhoOrigsi = FrhoOrigNew.col(i);
                    arma::colvec Frhosinsi = FrhoOrigsi(nni);//colvec
                    arma::mat Bsi = arma::trans(Frhosinsi) * CholInv(FrhoOrigOrig(nni, nni));
                    Bmat.row(i) = Bsi;
                    double Fsi = arma::as_scalar(1 - Bsi * Frhosinsi);
                    if (Fsi <= 0) Fsi = 0.00001;
                    sigma2vec(i) = Fsi * kappa;
                }      
                for (arma::uword j = 0; j < K; j++) {
                    arma::mat AlphaOrigJ = AlphaOrig.slice(j); // of dim M x (L - 1) 
                    arma::mat AlphaKrigMatJ(NNewLoc, L - 1);
                    for (arma::uword l = 0; l < L - 1; l++) {
                        arma::colvec AlphaOrigJl = AlphaOrigJ.col(l); // of length M
                        arma::colvec AlphaKrigJl(NNewLoc);
                        for (arma::uword i = 0; i < NNewLoc; i++) {
                            //arma::uvec nni = nnIndpred(arma::span(i, i), arma::span::all).t();
                            arma::uvec nni = arma::trans(nnIndpred.row(i));
                            arma::colvec AlphaOrigJlNsi = AlphaOrigJl(nni); // of length h
                            arma::mat Bsi = Bmat.row(i); // of dim 1 x h
                            double sdsi = sqrt(sigma2vec(i));
                            double meanJlsi = arma::as_scalar(Bsi * AlphaOrigJlNsi);
                            AlphaKrigJl(i) = arma::as_scalar(rnormRcpp(1, meanJlsi, sdsi));
                        }
                        AlphaKrigMatJ.col(l) = AlphaKrigJl;
                    }
                    AlphaKrigCube.slice(j) = AlphaKrigMatJ;
                }
            }
            AlphaKrig.row(s) = arma::trans(arma::vectorise(AlphaKrigCube));
            if (Verbose) {
                Rcpp::Rcout.precision(0);
                if (std::find(VerboseSeq.begin(), VerboseSeq.end(), s) != VerboseSeq.end())
                    Rcpp::Rcout << std::fixed << 100 * (s) / NKeep << "%.. ";
            }
        }
    }
    else { // if O > 1
        arma::mat EyeO(O, O, arma::fill::eye);
        arma::rowvec KappaRow(O * (O + 1) / 2);
        arma::mat Kappa(O, O);
        int counter;
        for (arma::uword s = 0; s < NKeep; s++) {
            rho = arma::as_scalar(RhoMat.row(s));
            KappaRow = KappaMat.row(s);
            counter = 0;
            for (arma::uword i = 0; i < O; i++) {
                for (arma::uword j = 0; j <= i; j++) {
                    Kappa(i, j) = KappaRow(counter);
                    counter++;
                }
            }
            Kappa = arma::symmatl(Kappa);
            if (alphaWsFiles == 0) {
                arma::cube AlphaOrigVecCube(M * O * (L - 1) * K, 1, 1);
                AlphaOrigVecCube(arma::span::all, arma::span(0, 0), arma::span(0, 0)) = arma::vectorise(AlphaMat.row(s));
                AlphaOrig = arma::reshape(AlphaOrigVecCube, M * O, L - 1, K);
            }
            else { // if alphaWsFiles = 1
                arma::cube AlphaOrigFile(L - 1, M * O, K);
                AlphaOrigFile.load("fixedLalphaKeptIter" + std::__cxx11::to_string(s + 1) + ".txt", arma::arma_ascii);
                AlphaOrig = arma::reshape(AlphaOrigFile, M * O, L - 1, K);
            }           
            if (IS == 0) {
                arma::colvec Mean(NNewLoc * O, arma::fill::zeros);
                arma::mat FrhoNewNew(NNewLoc, NNewLoc, arma::fill::eye);
                arma::mat Sigma = arma::kron(FrhoNewNew, Kappa);
                arma::cube AlphaKrigMatCube(NNewLoc * O, (L - 1) * K, 1);
                AlphaKrigMatCube(arma::span::all, arma::span::all, arma::span(0, 0)) = rmvnormRcpp(K * (L - 1), Mean, Sigma);
                AlphaKrigCube = arma::reshape(AlphaKrigMatCube, NNewLoc * O, L - 1, K);
            }
            else if (SA == 0) {// in this case SpCorInd must = 0 (spatial.structure must be "continuous") as ensured by the corresponding R function 
                //Calculate covariance components
                arma::mat FrhoOrigOrig = SpEXP(rho, dist);
                arma::mat FrhoOrigNew = SpEXP(rho, distOrigNew);
                arma::mat FrhoNewNew = SpEXP(rho, distNewNew);
                arma::mat FrhoPlus = arma::trans(FrhoOrigNew) * CholInv(FrhoOrigOrig);
                arma::mat Sigma = arma::kron((FrhoNewNew - FrhoPlus * FrhoOrigNew), Kappa);
                arma::mat cholSigma;
                // can further accelerate by first calculating Chol((FrhoNewNew - FrhoPlus * FrhoOrigNew)) and CholKappa then Kron to get cholSigma
                try {
                    cholSigma = arma::chol(Sigma);
                }
                catch (...) {
                    cholSigma = getCholRobust(Sigma);
                }
                arma::sp_mat FrhoPlusKron(arma::kron(FrhoPlus, EyeO));
                for (arma::uword j = 0; j < K; j++) {
                    arma::mat AlphaOrigJ = AlphaOrig.slice(j); // of dim (M * O) x (L - 1) 
                    arma::mat AlphaKrigMatJ(NNewLoc * O, L - 1);
                    for (arma::uword l = 0; l < L - 1; l++) {
                        arma::colvec AlphaOrigJl = AlphaOrigJ.col(l);
                        arma::colvec MeanJl = FrhoPlusKron * AlphaOrigJl;
                        AlphaKrigMatJ.col(l) = rmvnormRcppNew(1, MeanJl, cholSigma);
                    }
                    AlphaKrigCube.slice(j) = AlphaKrigMatJ;
                }
            }
            else { //when include.space = spatApprox = TRUE; in this case SpCorInd must = 0 (spatial.structure must be "continuous") as ensured by the corresponding R function 
                //arma::cube CovCube(O, O, NNewLoc);
                arma::vec CovScalarVec(NNewLoc);
                arma::cube BCube(O, h * O, NNewLoc);
                arma::mat FrhoOrigOrig = SpEXP(rho, dist);
                arma::mat FrhoOrigNew = SpEXP(rho, distOrigNew);
                arma::mat FrhoNewNew = SpEXP(rho, distNewNew);
                arma::mat cholKappa;
                try {
                    cholKappa = arma::chol(Kappa);
                }
                catch (...) {
                    cholKappa = getCholRobust(Kappa);
                }
                for (arma::uword i = 0; i < NNewLoc; i++) {
                    arma::uvec nni = arma::trans(nnIndpred.row(i));
                    arma::colvec FrhoOrigsi = FrhoOrigNew.col(i);
                    arma::mat Frhosinsi = FrhoOrigsi(nni);//colvec
                    arma::mat Bsi = arma::trans(Frhosinsi) * CholInv(FrhoOrigOrig(nni, nni));
                    double Fsi = arma::as_scalar(1 - Bsi * Frhosinsi);
                    if (Fsi <= 0) Fsi = 0.00001;
                    //CovCube.slice(i) = Fsi * Kappa;
                    CovScalarVec(i) = Fsi;
                    BCube.slice(i) = arma::kron(Bsi, EyeO);
                }
                for (arma::uword j = 0; j < K; j++) {
                    arma::mat AlphaOrigJ = AlphaOrig.slice(j); // of dim (M * O) x (L - 1) 
                    arma::mat AlphaKrigMatJ(NNewLoc * O, L - 1);
                    for (arma::uword l = 0; l < L - 1; l++) {
                        arma::colvec AlphaOrigJl = AlphaOrigJ.col(l);
                        arma::mat AlphaOrigJlMat = arma::reshape(AlphaOrigJl, O, M);
                        arma::mat AlphaKrigJlMat(O, NNewLoc);
                        for (arma::uword i = 0; i < NNewLoc; i++) {
                            arma::uvec nni = arma::trans(nnIndpred.row(i));
                            arma::mat AlphaOrigJlNsiMat = AlphaOrigJlMat.cols(nni); // of dim O x h
                            arma::colvec AlphaOrigJlNsi = arma::reshape(AlphaOrigJlNsiMat, O * h, 1);
                            arma::sp_mat BsiKron(BCube.slice(i)); // of dim O x hO
                            //arma::mat Sigmasi = CovCube.slice(i); // of dim O x O
                            arma::mat cholSigmasi = sqrt(CovScalarVec(i)) * cholKappa; // of dim O x O
                            arma::colvec MeanJlsi = BsiKron * AlphaOrigJlNsi;
                            AlphaKrigJlMat.col(i) = rmvnormRcppNew(1, MeanJlsi, cholSigmasi);
                            //AlphaKrigJlMat.col(i) = rmvnormRcpp(1, MeanJlsi, Sigmasi);
                        }
                        AlphaKrigMatJ.col(l) = arma::reshape(AlphaKrigJlMat, NNewLoc * O, 1);
                    }
                    AlphaKrigCube.slice(j) = AlphaKrigMatJ;
                }
            }
            AlphaKrig.row(s) = arma::trans(arma::vectorise(AlphaKrigCube));
            if (Verbose) {
                Rcpp::Rcout.precision(0);
                if (std::find(VerboseSeq.begin(), VerboseSeq.end(), s) != VerboseSeq.end())
                    Rcpp::Rcout << std::fixed << 100 * (s) / NKeep << "%.. ";
            }
        }
    }       
    if (Verbose) Rcpp::Rcout << std::fixed << "100%.. Done!" << std::endl;
    auto alphaKrigEndTime = std::chrono::high_resolution_clock::now();
    arma::mat alphaKrigTime(1, 1, arma::fill::zeros);
    alphaKrigTime(0) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(alphaKrigEndTime - alphaKrigStartTime).count());

    // calculate weights and sample xi; then calculate the predicted factor loadings matrix Lambda
    arma::mat WeightsKrig(NKeep, K * L * NNewLoc * O, arma::fill::zeros);
    //For each row (MCMC iteration) in AlphaKrig and WeightsKrig, the corresponding predicted entries for Alpha and Weights are ordered first by observation type, then spatially, 
    //by clustering group, and finally by factor. This is different from the ordering (for Alpha) for the outputs from the main function for the original M location points.
    arma::mat LambdaKrig(NNewLoc * O * K, NKeep);
    //For each kept MCMC iteration, the corresponding predicted entries for the factor loadings matrix are ordered first by observation type, then spatially, and finally by factor. 
    //(the first (NNewLoc x O) entries correspond to factor 1, the next (NNewLoc x O) entries correspond to factor 2 and so on;
    //the first O rows correspond to the first new location point for prediction, the next O rows correspond to the second new location point for prediction and so on)                
    arma::cube WeightsKrigCube(NNewLoc * O, L, K, arma::fill::zeros); //rows of WeightsKrigCube first ordered by observation type and then spatially 
    //(the first O correspond to new loc 1, the next O correspond to new loc 2 and so on)
    arma::mat LambdaKrigMat(NNewLoc * O, K);//rows of LambdaKrigMat first ordered by observation type and then spatially (the first O correspond to new loc 1, 
    //the next O correspond to new loc 2 and so on), different as that for LambdaOrig
    arma::mat WeightsKrigMatJ(NNewLoc * O, L); //rows of WeightsKrigMatJ first ordered by observation type and then spatially (the first O correspond to new loc 1, 
    //the next O correspond to new loc 2 and so on)
    arma::colvec LambdaKrigJ(NNewLoc * O); //first ordered by observation type and then spatially (the first O correspond to new loc 1, 
    //the next O correspond to new loc 2 and so on), different as that for LambdaOrigJ 
    arma::mat Theta(L, K);
    arma::colvec ThetaJ(L);
    if (Verbose) {
        VerboseSeq = { 0.25, 0.50, 0.75 }; 	// new standard modern C++ brace initialization
        VerboseSeq *= NKeep;
        Rcpp::Rcout << std::fixed << "Krigging Lambda: 0%.. ";
    }
    auto weightsXiLambdaKrigStartTime = std::chrono::high_resolution_clock::now();
    for (arma::uword s = 0; s < NKeep; s++) {
        Theta = arma::reshape(ThetaMat.row(s), L, K);
        arma::mat AlphaKrigS = arma::reshape(AlphaKrig.row(s), NNewLoc * O * (L - 1), K);
        for (arma::uword j = 0; j < K; j++) {
            ThetaJ = Theta.col(j); // of length L
            arma::mat AlphaKrigMatJ = arma::reshape(AlphaKrigS.col(j), NNewLoc * O, L - 1);
            for (arma::uword i = 0; i < NNewLoc; i++) {
                for (arma::uword o = 0; o < O; o++) {
                    arma::uword index = o + O * i;
                    double temp = 1;
                    for (arma::uword l = 0; l < L; l++) {
                        if (l == 0) { WeightsKrigMatJ(index, l) = pnormRcpp(AlphaKrigMatJ(index, l)); }
                        else if (l < L - 1) {
                            temp *= UpperpnormRcpp(AlphaKrigMatJ(index, l - 1));
                            WeightsKrigMatJ(index, l) = pnormRcpp(AlphaKrigMatJ(index, l)) * temp;
                        }
                        else {
                            WeightsKrigMatJ(index, l) = temp * UpperpnormRcpp(AlphaKrigMatJ(index, l - 1));
                        }
                    }
                    arma::vec ProbsJIO = WeightsKrigMatJ.row(index).t();
                    arma::uword XiJIO = arma::as_scalar(sampleRcpp(SeqL, 1, true, ProbsJIO));
                    LambdaKrigJ(index) = ThetaJ(XiJIO);
                }
            }
            WeightsKrigCube.slice(j) = WeightsKrigMatJ;
            LambdaKrigMat.col(j) = LambdaKrigJ;
        }
        WeightsKrig.row(s) = arma::trans(arma::vectorise(WeightsKrigCube));
        LambdaKrig.col(s) = arma::reshape(LambdaKrigMat, NNewLoc * O * K, 1);
        if (Verbose) {
            Rcpp::Rcout.precision(0);
            if (std::find(VerboseSeq.begin(), VerboseSeq.end(), s) != VerboseSeq.end())
                Rcpp::Rcout << std::fixed << 100 * (s) / NKeep << "%.. ";
        }
    }
    if (Verbose) Rcpp::Rcout << std::fixed << "100%.. Done!" << std::endl;
    auto weightsXiLambdaKrigEndTime = std::chrono::high_resolution_clock::now();
    arma::mat weightsXiLambdaKrigTime(1, 1, arma::fill::zeros);
    weightsXiLambdaKrigTime(0) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(weightsXiLambdaKrigEndTime - weightsXiLambdaKrigStartTime).count());

    return Rcpp::List::create(Rcpp::Named("alpha") = AlphaKrig,
                              Rcpp::Named("weights") = WeightsKrig,
                              Rcpp::Named("lambda") = LambdaKrig,
                              Rcpp::Named("alphaKrigTime") = alphaKrigTime,
                              Rcpp::Named("weightsXiLambdaKrigTime") = weightsXiLambdaKrigTime);
}


// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
Rcpp::List AlphaKriggingVaryLj(Rcpp::List DatObj_List, Rcpp::List Para_List, int NKeep, bool Verbose) {
    datobjPREDspat DatObj = ConvertDatObjPREDspatVaryLj(DatObj_List);
    int K = DatObj.K;
    paraPREDspatVaryLjLambda Para = ConvertParaPREDspatLambdaVaryLj(Para_List, K, NKeep);
    int T = DatObj.Nu;
    int M = DatObj.M;
    int O = DatObj.O;
    int IS = DatObj.IS;
    int SA = DatObj.SA;
    int h = DatObj.h;   
    int NNewLoc = DatObj.NNewLoc;
    arma::umat nnIndpred = DatObj.nnIndpred; // of dim NNewLoc x h
    arma::mat dist = DatObj.SpDist;
    arma::mat distOrigNew = DatObj.distOrigNew;
    arma::mat distNewNew = DatObj.distNewNew;
    // if IS = 1, then SpCorInd must = 0 (spatial.structure must be "continuous") as ensured by the corresponding R function
    arma::mat LjVecMat = Para.LjVec;
    arma::mat RhoMat = Para.Rho;
    arma::mat KappaMat = Para.Kappa;
    arma::field<arma::vec> ThetaField = Para.Theta; // the field is of dim K x NKeep, where each element vector is of length Lj (for that factor j at that MCMC iteration)
    arma::field<arma::mat> AlphaOrigField = Para.Alpha; // the field is of dim K x NKeep, where each element matrix is of dim (Lj - 1) x (M x O)
    //If Lj = 1 for a certain j at a particular MCMC iteration, then that corresponding matrix in alpha is of dimension 1 x (M x O) with entries all set to +Inf.
    //In each element matrix for each clustering group, the corresponding entries are ordered first by observation type, then spatially.
    arma::vec VerboseSeq;
    if (Verbose) {
        VerboseSeq = { 0.25, 0.50, 0.75 }; 	// new standard modern C++ brace initialization
        VerboseSeq *= NKeep;
        VerboseSeq = floor(VerboseSeq);
        Rcpp::Rcout << std::fixed << "Krigging Alpha: 0%.. ";
    }
    double rho;    
    arma::field<arma::mat> AlphaKrigField(K, NKeep); //each element matrix is of dim (NNewLoc x O) x (Lj - 1) 
    //If Lj = 1 for a certain j at a particular MCMC iteration, then that corresponding matrix in alpha is of dimension (NNewLoc x O) x 1 with entries all set to +Inf.
    //In each element matrix for each clustering group, the corresponding entries are ordered first by observation type, then spatially.
    auto alphaKrigStartTime = std::chrono::high_resolution_clock::now();   
    if (O == 1) {
        double kappa;
        for (arma::uword s = 0; s < NKeep; s++) {
            rho = arma::as_scalar(RhoMat.row(s));
            kappa = arma::as_scalar(KappaMat.row(s));
            arma::colvec LjVec = LjVecMat.row(s).t();
            if (IS == 0) {
                arma::colvec Mean(NNewLoc, arma::fill::zeros);
                arma::mat FrhoNewNew(NNewLoc, NNewLoc, arma::fill::eye);
                arma::mat Sigma = kappa * FrhoNewNew;
                arma::mat cholSigma;
                try {
                    cholSigma = arma::chol(Sigma);
                }
                catch (...) {
                    cholSigma = getCholRobust(Sigma);
                }
                for (arma::uword j = 0; j < K; j++) {
                    int Lj = LjVec(j);
                    if (Lj == 1) {
                        arma::mat AlphaSJ(NNewLoc, 1);
                        AlphaSJ.fill(arma::datum::inf);
                        AlphaKrigField(j, s) = AlphaSJ;
                    }
                    else { // Lj > 1
                        arma::mat AlphaSJ = rmvnormRcppNew(Lj - 1, Mean, cholSigma);
                        AlphaKrigField(j, s) = AlphaSJ;
                    }
                }
            }
            else if (SA == 0) {// in this case SpCorInd must = 0 (spatial.structure must be "continuous") as ensured by the corresponding R function 
                arma::mat FrhoOrigOrig = SpEXP(rho, dist);
                arma::mat FrhoOrigNew = SpEXP(rho, distOrigNew);
                arma::mat FrhoNewNew = SpEXP(rho, distNewNew);
                arma::mat FrhoPlus = arma::trans(FrhoOrigNew) * CholInv(FrhoOrigOrig);
                arma::mat Sigma = kappa * (FrhoNewNew - FrhoPlus * FrhoOrigNew);
                arma::mat cholSigma;
                try {
                    cholSigma = arma::chol(Sigma);
                }
                catch (...) {
                    cholSigma = getCholRobust(Sigma);
                }
                for (arma::uword j = 0; j < K; j++) {
                    int Lj = LjVec(j);
                    if (Lj == 1) {
                        arma::mat AlphaSJ(NNewLoc, 1);
                        AlphaSJ.fill(arma::datum::inf);
                        AlphaKrigField(j, s) = AlphaSJ;
                    }
                    else {
                        arma::mat AlphaOrigSJ = arma::trans(AlphaOrigField(j, s)); // of dim M x (Lj - 1) 
                        arma::mat AlphaKrigSJ(NNewLoc, Lj - 1);
                        for (arma::uword l = 0; l < Lj - 1; l++) {
                            arma::colvec AlphaOrigSJl = AlphaOrigSJ.col(l);
                            arma::colvec MeanSJl = FrhoPlus * AlphaOrigSJl;
                            AlphaKrigSJ.col(l) = rmvnormRcppNew(1, MeanSJl, cholSigma);
                        }
                        AlphaKrigField(j, s) = AlphaKrigSJ;
                    }
                }
            }
            else { //when include.space = spatApprox = TRUE; in this case SpCorInd must = 0 (spatial.structure must be "continuous") as ensured by the corresponding R function 
                arma::vec sigma2vec(NNewLoc, arma::fill::ones);
                arma::mat Bmat(NNewLoc, h);
                arma::mat FrhoOrigOrig = SpEXP(rho, dist);
                arma::mat FrhoOrigNew = SpEXP(rho, distOrigNew);
                arma::mat FrhoNewNew = SpEXP(rho, distNewNew);
                for (arma::uword i = 0; i < NNewLoc; i++) {
                    arma::uvec nni = arma::trans(nnIndpred.row(i));
                    arma::colvec FrhoOrigsi = FrhoOrigNew.col(i);
                    arma::colvec Frhosinsi = FrhoOrigsi(nni);//colvec
                    arma::mat Bsi = arma::trans(Frhosinsi) * CholInv(FrhoOrigOrig(nni, nni));
                    Bmat.row(i) = Bsi;
                    double Fsi = arma::as_scalar(1 - Bsi * Frhosinsi);
                    if (Fsi <= 0) {
                        //Rcpp::Rcout.precision(2);
                        //Rcpp::Rcout << "iter" << s << "newLoc" << i << "FsiValue" << Fsi << "\n";
                        Fsi = 0.00001;                       
                    }
                    sigma2vec(i) = Fsi * kappa;
                }
                for (arma::uword j = 0; j < K; j++) {
                    int Lj = LjVec(j);
                    if (Lj == 1) {
                        arma::mat AlphaSJ(NNewLoc, 1);
                        AlphaSJ.fill(arma::datum::inf);
                        AlphaKrigField(j, s) = AlphaSJ;
                    }
                    else {
                        arma::mat AlphaOrigSJ = arma::trans(AlphaOrigField(j, s)); // of dim M x (Lj - 1) 
                        arma::mat AlphaKrigSJ(NNewLoc, Lj - 1);
                        for (arma::uword l = 0; l < Lj - 1; l++) {
                            arma::colvec AlphaOrigJl = AlphaOrigSJ.col(l); // of length M
                            arma::colvec AlphaKrigJl(NNewLoc);
                            for (arma::uword i = 0; i < NNewLoc; i++) {
                                arma::uvec nni = arma::trans(nnIndpred.row(i));
                                arma::colvec AlphaOrigJlNsi = AlphaOrigJl(nni); // of length h
                                arma::mat Bsi = Bmat.row(i); // of dim 1 x h
                                double sdsi = sqrt(sigma2vec(i));
                                double meanJlsi = arma::as_scalar(Bsi * AlphaOrigJlNsi);
                                AlphaKrigJl(i) = arma::as_scalar(rnormRcpp(1, meanJlsi, sdsi));
                            }
                            AlphaKrigSJ.col(l) = AlphaKrigJl;
                        }
                        AlphaKrigField(j, s) = AlphaKrigSJ;
                    }
                }                             
            }
            if (Verbose) {
                Rcpp::Rcout.precision(0);
                if (std::find(VerboseSeq.begin(), VerboseSeq.end(), s) != VerboseSeq.end())
                    Rcpp::Rcout << std::fixed << 100 * (s) / NKeep << "%.. ";
            }
        }
    }
    else {
        arma::mat EyeO(O, O, arma::fill::eye);
        arma::rowvec KappaRow(O * (O + 1) / 2);
        arma::mat Kappa(O, O);
        int counter;
        for (arma::uword s = 0; s < NKeep; s++) {
            rho = arma::as_scalar(RhoMat.row(s));
            KappaRow = KappaMat.row(s);
            counter = 0;
            for (arma::uword i = 0; i < O; i++) {
                for (arma::uword j = 0; j <= i; j++) {
                    Kappa(i, j) = KappaRow(counter);
                    counter++;
                }
            }
            Kappa = arma::symmatl(Kappa);
            arma::colvec LjVec = LjVecMat.row(s).t();
            if (IS == 0) {
                arma::colvec Mean(NNewLoc * O, arma::fill::zeros);
                arma::mat FrhoNewNew(NNewLoc, NNewLoc, arma::fill::eye);
                arma::mat Sigma = arma::kron(FrhoNewNew, Kappa);
                arma::mat cholSigma;
                try {
                    cholSigma = arma::chol(Sigma);
                }
                catch (...) {
                    cholSigma = getCholRobust(Sigma);
                }
                for (arma::uword j = 0; j < K; j++) {
                    int Lj = LjVec(j);
                    if (Lj == 1) {
                        arma::mat AlphaSJ(NNewLoc * O, 1);
                        AlphaSJ.fill(arma::datum::inf);
                        AlphaKrigField(j, s) = AlphaSJ;
                    }
                    else { // Lj > 1
                        arma::mat AlphaSJ = rmvnormRcppNew(Lj - 1, Mean, cholSigma);
                        AlphaKrigField(j, s) = AlphaSJ;
                    }
                }
            }
            else if (SA == 0) {// in this case SpCorInd must = 0 (spatial.structure must be "continuous") as ensured by the corresponding R function 
                //Calculate covariance components
                arma::mat FrhoOrigOrig = SpEXP(rho, dist);
                arma::mat FrhoOrigNew = SpEXP(rho, distOrigNew);
                arma::mat FrhoNewNew = SpEXP(rho, distNewNew);
                arma::mat FrhoPlus = arma::trans(FrhoOrigNew) * CholInv(FrhoOrigOrig);
                arma::mat Sigma = arma::kron((FrhoNewNew - FrhoPlus * FrhoOrigNew), Kappa);
                arma::mat cholSigma;
                // can further accelerate by first calculating Chol((FrhoNewNew - FrhoPlus * FrhoOrigNew)) and CholKappa then Kron to get cholSigma
                try {
                    cholSigma = arma::chol(Sigma);
                }
                catch (...) {
                    cholSigma = getCholRobust(Sigma);
                }
                arma::sp_mat FrhoPlusKron(arma::kron(FrhoPlus, EyeO));
                for (arma::uword j = 0; j < K; j++) {
                    int Lj = LjVec(j);
                    if (Lj == 1) {
                        arma::mat AlphaSJ(NNewLoc * O, 1);
                        AlphaSJ.fill(arma::datum::inf);
                        AlphaKrigField(j, s) = AlphaSJ;
                    }
                    else {
                        arma::mat AlphaOrigSJ = arma::trans(AlphaOrigField(j, s)); // of dim (M * O) x (Lj - 1) 
                        arma::mat AlphaKrigSJ(NNewLoc * O, Lj - 1);
                        for (arma::uword l = 0; l < Lj - 1; l++) {
                            arma::colvec AlphaOrigSJl = AlphaOrigSJ.col(l);
                            arma::colvec MeanSJl = FrhoPlusKron * AlphaOrigSJl;
                            AlphaKrigSJ.col(l) = rmvnormRcppNew(1, MeanSJl, cholSigma);
                        }
                        AlphaKrigField(j, s) = AlphaKrigSJ;
                    }
                }
            }
            else { //when include.space = spatApprox = TRUE; in this case SpCorInd must = 0 (spatial.structure must be "continuous") as ensured by the corresponding R function 
                arma::vec CovScalarVec(NNewLoc);
                arma::cube BCube(O, h * O, NNewLoc);
                arma::mat FrhoOrigOrig = SpEXP(rho, dist);
                arma::mat FrhoOrigNew = SpEXP(rho, distOrigNew);
                arma::mat FrhoNewNew = SpEXP(rho, distNewNew);
                arma::mat cholKappa;
                try {
                    cholKappa = arma::chol(Kappa);
                }
                catch (...) {
                    cholKappa = getCholRobust(Kappa);
                }
                for (arma::uword i = 0; i < NNewLoc; i++) {
                    arma::uvec nni = arma::trans(nnIndpred.row(i));
                    arma::colvec FrhoOrigsi = FrhoOrigNew.col(i);
                    arma::mat Frhosinsi = FrhoOrigsi(nni);//colvec
                    arma::mat Bsi = arma::trans(Frhosinsi) * CholInv(FrhoOrigOrig(nni, nni));
                    double Fsi = arma::as_scalar(1 - Bsi * Frhosinsi);
                    if (Fsi <= 0) Fsi = 0.00001;
                    CovScalarVec(i) = Fsi;
                    BCube.slice(i) = arma::kron(Bsi, EyeO);
                }
                for (arma::uword j = 0; j < K; j++) {
                    int Lj = LjVec(j);
                    if (Lj == 1) {
                        arma::mat AlphaSJ(NNewLoc * O, 1);
                        AlphaSJ.fill(arma::datum::inf);
                        AlphaKrigField(j, s) = AlphaSJ;
                    }
                    else {
                        arma::mat AlphaOrigSJ = arma::trans(AlphaOrigField(j, s)); // of dim (M * O) x (Lj - 1) 
                        arma::mat AlphaKrigSJ(NNewLoc * O, Lj - 1);
                        for (arma::uword l = 0; l < Lj - 1; l++) {
                            arma::colvec AlphaOrigSJl = AlphaOrigSJ.col(l);
                            arma::mat AlphaOrigSJlMat = arma::reshape(AlphaOrigSJl, O, M);
                            arma::mat AlphaKrigSJlMat(O, NNewLoc);
                            for (arma::uword i = 0; i < NNewLoc; i++) {
                                arma::uvec nni = arma::trans(nnIndpred.row(i));
                                arma::mat AlphaOrigSJlNsiMat = AlphaOrigSJlMat.cols(nni); // of dim O x h
                                arma::colvec AlphaOrigSJlNsi = arma::reshape(AlphaOrigSJlNsiMat, O * h, 1);
                                arma::sp_mat BsiKron(BCube.slice(i)); // of dim O x hO
                                arma::mat cholSigmasi = sqrt(CovScalarVec(i)) * cholKappa; // of dim O x O
                                arma::colvec MeanSJlsi = BsiKron * AlphaOrigSJlNsi;
                                AlphaKrigSJlMat.col(i) = rmvnormRcppNew(1, MeanSJlsi, cholSigmasi);
                            }
                            AlphaKrigSJ.col(l) = arma::reshape(AlphaKrigSJlMat, NNewLoc * O, 1);
                        }
                        AlphaKrigField(j, s) = AlphaKrigSJ;
                    }
                }
            }
            if (Verbose) {
                Rcpp::Rcout.precision(0);
                if (std::find(VerboseSeq.begin(), VerboseSeq.end(), s) != VerboseSeq.end())
                    Rcpp::Rcout << std::fixed << 100 * (s) / NKeep << "%.. ";
            }
        }
    }    
    if (Verbose) Rcpp::Rcout << std::fixed << "100%.. Done!" << std::endl;
    auto alphaKrigEndTime = std::chrono::high_resolution_clock::now();
    arma::mat alphaKrigTime(1, 1, arma::fill::zeros);
    alphaKrigTime(0) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(alphaKrigEndTime - alphaKrigStartTime).count());

    // calculate weights and sample xi; then calculate the predicted factor loadings matrix Lambda
    arma::field<arma::mat> WeightsKrigField(K, NKeep); //each element matrix is of dim (NNewLoc x O) x Lj
    //In each element matrix for each clustering group, the corresponding entries are ordered first by observation type, then spatially.   
    arma::mat LambdaKrig(NNewLoc * O * K, NKeep);
    //For each kept MCMC iteration, the corresponding predicted entries for the factor loadings matrix are ordered first by observation type, then spatially, and finally by factor. 
    //(the first (NNewLoc x O) entries correspond to factor 1, the next (NNewLoc x O) entries correspond to factor 2 and so on;
    //the first O rows correspond to the first new location point for prediction, the next O rows correspond to the second new location point for prediction and so on)                
    arma::mat LambdaKrigMat(NNewLoc * O, K);//rows of LambdaKrigMat first ordered by observation type and then spatially (the first O correspond to new loc 1, 
    //the next O correspond to new loc 2 and so on), different as that for LambdaOrig    
    arma::colvec LambdaKrigSJ(NNewLoc * O, arma::fill::ones); //first ordered by observation type and then spatially (the first O correspond to new loc 1, 
    //the next O correspond to new loc 2 and so on), different as that for LambdaOrigJ 
    if (Verbose) {
        VerboseSeq = { 0.25, 0.50, 0.75 }; 	// new standard modern C++ brace initialization
        VerboseSeq *= NKeep;
        Rcpp::Rcout << std::fixed << "Krigging Lambda: 0%.. ";
    }
    auto weightsXiLambdaKrigStartTime = std::chrono::high_resolution_clock::now();
    for (arma::uword s = 0; s < NKeep; s++) {
        arma::colvec LjVec = LjVecMat.row(s).t();
        for (arma::uword j = 0; j < K; j++) {
            int Lj = LjVec(j);           
            arma::vec ThetaSJ = ThetaField(j, s); // of length Lj
            if (Lj == 1) {
                LambdaKrigSJ += arma::as_scalar(ThetaSJ);
                LambdaKrigMat.col(j) = LambdaKrigSJ;
                arma::mat WeightsKrigMatSJ(NNewLoc * O, Lj, arma::fill::ones);
                WeightsKrigField(j, s) = WeightsKrigMatSJ;
            }
            else {
                arma::mat AlphaKrigSJ = AlphaKrigField(j, s); // of dim (NNewLoc * O) x (Lj - 1)
                arma::mat WeightsKrigMatSJ(NNewLoc * O, Lj); //rows of WeightsKrigMatSJ first ordered by observation type and then spatially 
                //(the first O correspond to new loc 1, the next O correspond to new loc 2 and so on)
                arma::Col<int> SeqLjVec(Lj);
                for (arma::uword seq = 0; seq < Lj; seq++) SeqLjVec(seq) = seq;
                for (arma::uword i = 0; i < NNewLoc; i++) {
                    for (arma::uword o = 0; o < O; o++) {
                        arma::uword index = o + O * i;
                        double temp = 1;
                        for (arma::uword l = 0; l < Lj; l++) {
                            if (l == 0) { WeightsKrigMatSJ(index, l) = pnormRcpp(AlphaKrigSJ(index, l)); }
                            else if (l < Lj - 1) {
                                temp *= UpperpnormRcpp(AlphaKrigSJ(index, l - 1));
                                WeightsKrigMatSJ(index, l) = pnormRcpp(AlphaKrigSJ(index, l)) * temp;
                            }
                            else {
                                WeightsKrigMatSJ(index, l) = temp * UpperpnormRcpp(AlphaKrigSJ(index, l - 1));
                            }
                        }
                        arma::vec ProbsJIO = WeightsKrigMatSJ.row(index).t();
                        arma::uword XiJIO = arma::as_scalar(sampleRcpp(SeqLjVec, 1, true, ProbsJIO));
                        LambdaKrigSJ(index) = ThetaSJ(XiJIO);
                    }
                }
                WeightsKrigField(j, s) = WeightsKrigMatSJ;
                LambdaKrigMat.col(j) = LambdaKrigSJ;
            }            
        }
        LambdaKrig.col(s) = arma::reshape(LambdaKrigMat, NNewLoc * O * K, 1);
        if (Verbose) {
            Rcpp::Rcout.precision(0);
            if (std::find(VerboseSeq.begin(), VerboseSeq.end(), s) != VerboseSeq.end())
                Rcpp::Rcout << std::fixed << 100 * (s) / NKeep << "%.. ";
        }
    }
    if (Verbose) Rcpp::Rcout << std::fixed << "100%.. Done!" << std::endl;
    auto weightsXiLambdaKrigEndTime = std::chrono::high_resolution_clock::now();
    arma::mat weightsXiLambdaKrigTime(1, 1, arma::fill::zeros);
    weightsXiLambdaKrigTime(0) = static_cast<double>(std::chrono::duration_cast<std::chrono::milliseconds>(weightsXiLambdaKrigEndTime - weightsXiLambdaKrigStartTime).count());

    return Rcpp::List::create(Rcpp::Named("alpha") = AlphaKrigField,
                              Rcpp::Named("weights") = WeightsKrigField,
                              Rcpp::Named("lambda") = LambdaKrig,
                              Rcpp::Named("alphaKrigTime") = alphaKrigTime,
                              Rcpp::Named("weightsXiLambdaKrigTime") = weightsXiLambdaKrigTime);
}

==> spatempBFA/src/PRED_YKrigging.cpp <==
#include <RcppArmadillo.h>
#include "PRED_predictions.h"
//#include "MCMC_bfaSpatemp.h"

// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::cube YKriggingTemp(Rcpp::List DatObj_List, Rcpp::List Para_List, arma::mat EtaKrig, int NKeep, bool Verbose) {
    datobjPREDtemp DatObj = ConvertDatObjPREDtemp(DatObj_List);
    paraPREDtempY Para = ConvertParaPREDtempY(Para_List);
    arma::Col<int> FamilyInd = DatObj.FamilyInd;
    int M = DatObj.M;
    int O = DatObj.O;
    int C = DatObj.C;
    int K = DatObj.K;
    int P = DatObj.P;
    int NNewVisits = DatObj.NNewVisits;
    arma::cube Trials = DatObj.Trials; //of dim M * O * NNewVisits if C = 0, and of dim M * C * NNewVisits otherwise
    arma::mat NewX = DatObj.NewX;
    arma::mat LambdaMat = Para.Lambda;
    arma::mat Sigma2Mat = Para.Sigma2;
    arma::mat BetaMat = Para.Beta;
    arma::vec VerboseSeq;
    if (Verbose) {
        VerboseSeq = { 0.25, 0.50, 0.75 }; 	// new standard modern C++ brace initialization
        VerboseSeq *= NKeep;
        VerboseSeq = floor(VerboseSeq);
        Rcpp::Rcout << std::fixed << "Krigging Y: 0%.. ";
    }
    arma::cube Out(M * O, NNewVisits, NKeep);
    arma::mat YMax(M, O, arma::fill::zeros), Lambda(M * O, K), OutTemp(M * O, NNewVisits);
    arma::mat BigPhi(K, NNewVisits), Mean(M * O, NNewVisits), MeanMat(M, O), PredMat(M, O, arma::fill::zeros);
    arma::colvec MeanVec(M), Pi(M), TrialsVec(M), Beta(P);
    arma::umat ProbitOnes;
    int FamilyType, count;
    for (arma::uword s = 0; s < NKeep; s++) {
        BigPhi = arma::reshape(EtaKrig.col(s), K, NNewVisits);
        Lambda = arma::reshape(LambdaMat.row(s), K, M * O).t();
        Beta = BetaMat.row(s).t();
        arma::mat Sigma2 = arma::reshape(Sigma2Mat.row(s), M, (O - C));
        Mean = Lambda * BigPhi + arma::reshape(NewX * Beta, M * O, NNewVisits);
        for (arma::uword n = 0; n < NNewVisits; n++) {
            MeanMat = arma::reshape(Mean.col(n), M, O);
            arma::mat TrialsMat = Trials.slice(n); //of dim M*O if C=0, and of dim M*C otherwise
            count = 0;
            for (arma::uword f = 0; f < O; f++) {
                FamilyType = FamilyInd(f);
                if (FamilyType != 3) {
                    arma::vec SD = arma::sqrt(Sigma2.col(count));
                    MeanVec = MeanMat.col(f);
                    PredMat.col(f) = rnormVecRcpp(MeanVec, SD);
                    count++;
                    if (FamilyType == 1) { //Probit
                        PredMat = arma::max(PredMat, YMax);
                        ProbitOnes = find(PredMat > 0);
                        PredMat(ProbitOnes) = arma::ones<arma::vec>(ProbitOnes.size());
                    }
                    else if (FamilyType == 2) { //Tobit
                        PredMat.col(f) = arma::max(PredMat.col(f), YMax.col(f));
                    }
                }
                //Categorical
                else if (FamilyType == 3) {
                    MeanVec = MeanMat.col(f);
                    TrialsVec = TrialsMat.col(f - count);
                    Pi = arma::exp(MeanVec) / (1 + arma::exp(MeanVec));
                    for (arma::uword i = 0; i < M; i++) PredMat(i, f) = rbinomRcpp(TrialsVec(i), Pi(i));
                }
            }
            OutTemp.col(n) = arma::vectorise(PredMat);
        }
        Out.slice(s) = OutTemp;
        if (Verbose) {
            Rcpp::Rcout.precision(0);
            if (std::find(VerboseSeq.begin(), VerboseSeq.end(), s) != VerboseSeq.end())
                Rcpp::Rcout << std::fixed << 100 * (s) / NKeep << "%.. ";
        }
    }
    if (Verbose) Rcpp::Rcout << std::fixed << "100%.. Done!" << std::endl;
    //Return PPD
    return Out;
}

// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::cube VAR1YKriggingTemp(Rcpp::List DatObj_List, Rcpp::List Para_List, arma::mat EtaKrig, int NKeep, bool Verbose) {
    VAR1datobjPREDtemp DatObj = VAR1ConvertDatObjPREDtemp(DatObj_List);
    paraPREDtempY Para = ConvertParaPREDtempY(Para_List);
    arma::Col<int> FamilyInd = DatObj.FamilyInd;
    int M = DatObj.M;
    int O = DatObj.O;
    int C = DatObj.C;
    int K = DatObj.K;
    int P = DatObj.P;
    int NNewTime = DatObj.NNewTime;
    arma::cube Trials = DatObj.Trials; //of dim M * O * NNewTime if C = 0, and of dim M * C * NNewTime otherwise
    arma::mat NewX = DatObj.NewX;
    arma::mat LambdaMat = Para.Lambda;
    arma::mat Sigma2Mat = Para.Sigma2;
    arma::mat BetaMat = Para.Beta;
    arma::vec VerboseSeq;
    if (Verbose) {
        VerboseSeq = { 0.25, 0.50, 0.75 }; 	// new standard modern C++ brace initialization
        VerboseSeq *= NKeep;
        VerboseSeq = floor(VerboseSeq);
        Rcpp::Rcout << std::fixed << "Krigging Y: 0%.. ";
    }
    arma::cube Out(M * O, NNewTime, NKeep);
    arma::mat YMax(M, O, arma::fill::zeros), Lambda(M * O, K), OutTemp(M * O, NNewTime);
    arma::mat BigPhi(K, NNewTime), Mean(M * O, NNewTime), MeanMat(M, O), PredMat(M, O, arma::fill::zeros);
    arma::colvec MeanVec(M), Pi(M), TrialsVec(M), Beta(P);
    arma::umat ProbitOnes;
    int FamilyType, count;
    for (arma::uword s = 0; s < NKeep; s++) {
        BigPhi = arma::reshape(EtaKrig.col(s), K, NNewTime);
        Lambda = arma::reshape(LambdaMat.row(s), K, M * O).t();
        Beta = BetaMat.row(s).t();
        arma::mat Sigma2 = arma::reshape(Sigma2Mat.row(s), M, (O - C));
        Mean = Lambda * BigPhi + arma::reshape(NewX * Beta, M * O, NNewTime);
        for (arma::uword n = 0; n < NNewTime; n++) {
            MeanMat = arma::reshape(Mean.col(n), M, O);
            arma::mat TrialsMat = Trials.slice(n); //of dim M*O if C=0, and of dim M*C otherwise
            count = 0;
            for (arma::uword f = 0; f < O; f++) {
                FamilyType = FamilyInd(f);
                if (FamilyType != 3) {
                    arma::vec SD = arma::sqrt(Sigma2.col(count));
                    MeanVec = MeanMat.col(f);
                    PredMat.col(f) = rnormVecRcpp(MeanVec, SD);
                    count++;
                    if (FamilyType == 1) { //Probit
                        PredMat = arma::max(PredMat, YMax);
                        ProbitOnes = find(PredMat > 0);
                        PredMat(ProbitOnes) = arma::ones<arma::vec>(ProbitOnes.size());
                    }
                    else if (FamilyType == 2) { //Tobit
                        PredMat.col(f) = arma::max(PredMat.col(f), YMax.col(f));
                    }
                }
                //Categorical
                else if (FamilyType == 3) {
                    MeanVec = MeanMat.col(f);
                    TrialsVec = TrialsMat.col(f - count);
                    Pi = arma::exp(MeanVec) / (1 + arma::exp(MeanVec));
                    for (arma::uword i = 0; i < M; i++) PredMat(i, f) = rbinomRcpp(TrialsVec(i), Pi(i));
                }
            }
            OutTemp.col(n) = arma::vectorise(PredMat);
        }
        Out.slice(s) = OutTemp;
        if (Verbose) {
            Rcpp::Rcout.precision(0);
            if (std::find(VerboseSeq.begin(), VerboseSeq.end(), s) != VerboseSeq.end())
                Rcpp::Rcout << std::fixed << 100 * (s) / NKeep << "%.. ";
        }
    }
    if (Verbose) Rcpp::Rcout << std::fixed << "100%.. Done!" << std::endl;
    //Return PPD
    return Out;
}


// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::cube YKriggingSpat(Rcpp::List DatObj_List, Rcpp::List Para_List, arma::mat LambdaKrig, int NKeep, bool Verbose) {
    //discuss here
    datobjPREDspat DatObj = ConvertDatObjPREDspatVaryLj(DatObj_List);
    paraPREDspatY Para = ConvertParaPREDspatY(Para_List);
    arma::Col<int> FamilyInd = DatObj.FamilyInd;
    int O = DatObj.O;
    int C = DatObj.C;
    int K = DatObj.K;
    int P = DatObj.P;
    int T = DatObj.Nu;
    int NNewLoc = DatObj.NNewLoc;
    arma::cube Trials = DatObj.Trials; //of dim T * O * NNewLoc if C = 0, and of dim T * C * NNewLoc otherwise
    arma::mat NewX = DatObj.NewX;
    double sigma2a = DatObj.sigma2hyparaA;
    double sigma2b = DatObj.sigma2hyparaB;
    arma::mat EtaMat = Para.Eta;
    arma::mat BetaMat = Para.Beta;
    arma::vec VerboseSeq;
    if (Verbose) {
        VerboseSeq = { 0.25, 0.50, 0.75 }; 	// new standard modern C++ brace initialization
        VerboseSeq *= NKeep;
        VerboseSeq = floor(VerboseSeq);
        Rcpp::Rcout << std::fixed << "Krigging Y: 0%.. ";
    }
    arma::mat BigPhi(K, T), Lambda(NNewLoc * O, K), OutSpat(T * O, NNewLoc);
    arma::cube Out(T * O, NNewLoc, NKeep);
    arma::mat YMax(T, O, arma::fill::zeros);
    arma::mat Mean(T * O, NNewLoc), MeanMat(T, O), PredMat(T, O, arma::fill::zeros);
    arma::colvec MeanVec(T), Pi(T), TrialsVec(T);
    arma::umat ProbitOnes;
    int FamilyType, count;
    arma::mat Sigma2(T, (O - C));
    for (arma::uword t = 0; t < T; t++) {
        for (arma::uword o = 0; o < (O - C); o++) {
            Sigma2(t, o) = rigammaRcpp(sigma2a, sigma2b);
        }
    }
    for (arma::uword s = 0; s < NKeep; s++) {
        BigPhi = arma::reshape(EtaMat.row(s), K, T);
        Lambda = arma::reshape(LambdaKrig.col(s), NNewLoc * O, K);//LambdaKrig is of dim (NNewLoc * O * K) x NKeep
        //rows of Lambda first ordered by observation type and then spatially, same as that for rows of NewX corresponding to any t
        //(the first O rows correspond to the first new location point for prediction, the next O rows correspond to the second new location point for prediction and so on)              
        if (P == 0) {
            Mean = arma::reshape(arma::trans(Lambda * BigPhi), T * O, NNewLoc);
            //rows of Mean first ordered temporally and then by observation type (the first T rows correspond to the first observation type, the next T rows correspond to the second observation type and so on)
        } 
        else {// if P > 0
            arma::colvec Beta = BetaMat.row(s).t();
            Mean = arma::reshape(arma::trans(Lambda * BigPhi + arma::reshape(NewX * Beta, NNewLoc * O, T)), T * O, NNewLoc); //Lambda * BigPhi + arma::reshape(NewX * Beta, NNewLoc * O, T) is of dim (NNewLoc * O) x T
        }        
        //Mean = Lambda * BigPhi + arma::reshape(NewX * Beta, NNewLoc * O, T);
        for (arma::uword n = 0; n < NNewLoc; n++) {
            MeanMat = arma::reshape(Mean.col(n), T, O);
            arma::mat TrialsMat = Trials.slice(n); //of dim T*O if C=0, and of dim T*C otherwise
            count = 0;
            for (arma::uword f = 0; f < O; f++) {
                FamilyType = FamilyInd(f);
                if (FamilyType != 3) {
                    arma::vec SD = arma::sqrt(Sigma2.col(count));//of length T
                    MeanVec = MeanMat.col(f);
                    PredMat.col(f) = rnormVecRcpp(MeanVec, SD);
                    count++;
                    if (FamilyType == 1) { //Probit
                        PredMat = arma::max(PredMat, YMax);
                        ProbitOnes = find(PredMat > 0);
                        PredMat(ProbitOnes) = arma::ones<arma::vec>(ProbitOnes.size());
                    }
                    else if (FamilyType == 2) { //Tobit
                        PredMat.col(f) = arma::max(PredMat.col(f), YMax.col(f));
                    }
                }
                //Categorical
                else {//if FamilyType == 3
                    MeanVec = MeanMat.col(f);
                    TrialsVec = TrialsMat.col(f - count);
                    Pi = arma::exp(MeanVec) / (1 + arma::exp(MeanVec));
                    for (arma::uword t = 0; t < T; t++) PredMat(t, f) = rbinomRcpp(TrialsVec(t), Pi(t));
                }
            }
            OutSpat.col(n) = arma::vectorise(PredMat);//the first T predictions correspond to the first obs type, the next T predictions correspond to the second obs type and so on
        }
        Out.slice(s) = OutSpat;
        if (Verbose) {
            Rcpp::Rcout.precision(0);
            if (std::find(VerboseSeq.begin(), VerboseSeq.end(), s) != VerboseSeq.end())
                Rcpp::Rcout << std::fixed << 100 * (s) / NKeep << "%.. ";
        }
    }
    if (Verbose) Rcpp::Rcout << std::fixed << "100%.. Done!" << std::endl;
    //Return PPD
    return Out;
}



==> spatempBFA/src/PRED_predictions.h <==
#ifndef __predictions__
#define __predictions__

//STRUCT DEFINITIONS
struct datobjPREDtemp {
	int M;
	int K;
	int Nu;
	int O;
	int C;
	int P;
	int NNewVisits;
	arma::mat TimeDist;
	arma::uvec NewVisits;
	arma::uvec OriginalVisits;
	arma::cube Trials;
	arma::mat NewX;
	arma::Col<int> FamilyInd;
	int IT;
	int ET;
	int TempCorInd;	
	int seasonPeriod;
};
struct VAR1datobjPREDtemp {
	int M;
	int K;
	int Nu;
	int O;
	int C;
	int P;
	int NNewTime;
	arma::cube Trials;
	arma::mat NewX;
	arma::Col<int> FamilyInd;
};
struct datobjPREDspat {
	int M;
	int K;
	int Nu;
	int O;
	int C;
	int P;	
	int L;
	arma::cube Trials;
	arma::mat NewX;
	double sigma2hyparaA;
	double sigma2hyparaB;
	arma::Col<int> FamilyInd;
	int NNewLoc;
	arma::mat SpDist;
	arma::mat distOrigNew;
	arma::mat distNewNew;
	arma::umat nnIndpred;
	arma::Col<int> SeqL;
	int IS;
	int SA;
	int h;
	int SpCorInd;
	int storeW;
	int alphaWsFiles;
};
struct paraPREDtempEta {
	arma::mat Psi;
	arma::mat Upsilon;
	arma::mat Eta;
};
struct VAR1paraPREDtempEta {
	arma::mat A;
	arma::mat Upsilon;
	arma::mat Eta;
};
struct paraPREDtempY {
	arma::mat Lambda;
	arma::mat Beta;
	arma::mat Sigma2;
};
struct paraPREDspatFixedLnoCLlambda {
	arma::mat Rho;
	arma::mat Kappa;
	arma::mat Lambda;
};
struct paraPREDspatFixedLCLlambda {
	arma::mat Rho;
	arma::mat Kappa;
	arma::mat Theta;
	arma::mat Alpha;
};
struct paraPREDspatVaryLjLambda {
	arma::mat Rho;
	arma::mat Kappa;
	arma::mat LjVec;
	arma::field<arma::vec> Theta;
	arma::field<arma::mat> Alpha;
};
struct paraPREDspatY {
	arma::mat Eta;
	arma::mat Beta;
};

//PREDICTION CONVERSION FUNCTIONS
datobjPREDtemp ConvertDatObjPREDtemp(Rcpp::List DatObj_List);
VAR1datobjPREDtemp VAR1ConvertDatObjPREDtemp(Rcpp::List DatObj_List);
paraPREDtempEta ConvertParaPREDtempEta(Rcpp::List Para_List);
VAR1paraPREDtempEta VAR1ConvertParaPREDtempEta(Rcpp::List Para_List);
paraPREDtempY ConvertParaPREDtempY(Rcpp::List Para_List);
datobjPREDspat ConvertDatObjPREDspatFixedL(Rcpp::List DatObj_List);
datobjPREDspat ConvertDatObjPREDspatVaryLj(Rcpp::List DatObj_List);
paraPREDspatFixedLnoCLlambda ConvertParaPREDspatLambdaFixedLnoCL(Rcpp::List Para_List);
paraPREDspatFixedLCLlambda ConvertParaPREDspatLambdaFixedLCL(Rcpp::List Para_List);
paraPREDspatVaryLjLambda ConvertParaPREDspatLambdaVaryLj(Rcpp::List Para_List, int K, int NKeep);
paraPREDspatY ConvertParaPREDspatY(Rcpp::List Para_List);

//PREDICTION FUNCTIONS
arma::mat EtaKrigging(Rcpp::List DatObj_List, Rcpp::List Para_List, int NKeep, bool Verbose);
arma::mat VAR1EtaKrigging(Rcpp::List DatObj_List, Rcpp::List Para_List, int NKeep, bool Verbose);
Rcpp::List LambdaKrigging(Rcpp::List DatObj_List, Rcpp::List Para_List, int NKeep, bool Verbose);
Rcpp::List AlphaKriggingFixedL(Rcpp::List DatObj_List, Rcpp::List Para_List, int NKeep, bool Verbose);
Rcpp::List AlphaKriggingVaryLj(Rcpp::List DatObj_List, Rcpp::List Para_List, int NKeep, bool Verbose);
arma::cube YKriggingTemp(Rcpp::List DatObj_List, Rcpp::List Para_List, arma::mat EtaKrig, int NKeep, bool Verbose);
arma::cube VAR1YKriggingTemp(Rcpp::List DatObj_List, Rcpp::List Para_List, arma::mat EtaKrig, int NKeep, bool Verbose);
arma::cube YKriggingSpat(Rcpp::List DatObj_List, Rcpp::List Para_List, arma::mat LambdaKrig, int NKeep, bool Verbose);

//COVARIANCE FUNCTIONS
arma::mat getH(double Psi, int TempCorInd, arma::mat const& TimeDist, int Nu, int seasonPeriod);
arma::mat getInvH(double Psi, int Nu, int TempCorInd, int seasonPeriod);
arma::mat SpEXP(double Rho, arma::mat const& SpDist);
  
//DISTRIBUTION FUNCTIONS
arma::vec rnormRcpp(int n, double mean, double sd);
arma::mat rmvnormRcpp(int n, arma::vec const& mean, arma::mat const& sigma);
arma::mat rmvnormRcppNew(int n, arma::vec const& mean, arma::mat const& cholSigma);
double rbinomRcpp(double n, double p);
double rigammaRcpp(double shape, double rate);
arma::vec rnormVecRcpp(arma::vec const& mean, arma::vec const& sd);
double pnormRcpp(double q);
double UpperpnormRcpp(double q);
arma::vec sampleRcpp(arma::Col<int> const& x, int size, bool replace, arma::vec const& prob);

//UTILITY FUNCTIONS
arma::mat getCholRobust(arma::mat matx);
arma::mat CholInv(arma::mat const& Cov);

#endif // __predictions__


==> spatempBFA/src/RcppExports.cpp <==
// Generated by using Rcpp::compileAttributes() -> do not edit by hand
// Generator token: 10BE3573-1514-4C36-9D1C-5A225CD40393

#include <RcppArmadillo.h>
#include <Rcpp.h>

using namespace Rcpp;

#ifdef RCPP_USE_GLOBAL_ROSTREAM
Rcpp::Rostream<true>&  Rcpp::Rcout = Rcpp::Rcpp_cout_get();
Rcpp::Rostream<false>& Rcpp::Rcerr = Rcpp::Rcpp_cerr_get();
#endif

// GetRooti
arma::mat GetRooti(arma::mat const& Cov);
RcppExport SEXP _spatempBFA_GetRooti(SEXP CovSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< arma::mat const& >::type Cov(CovSEXP);
    rcpp_result_gen = Rcpp::wrap(GetRooti(Cov));
    return rcpp_result_gen;
END_RCPP
}
// getRootiH
arma::mat getRootiH(double Psi, int Nu, int TempCorInd, int seasonPeriod);
RcppExport SEXP _spatempBFA_getRootiH(SEXP PsiSEXP, SEXP NuSEXP, SEXP TempCorIndSEXP, SEXP seasonPeriodSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< double >::type Psi(PsiSEXP);
    Rcpp::traits::input_parameter< int >::type Nu(NuSEXP);
    Rcpp::traits::input_parameter< int >::type TempCorInd(TempCorIndSEXP);
    Rcpp::traits::input_parameter< int >::type seasonPeriod(seasonPeriodSEXP);
    rcpp_result_gen = Rcpp::wrap(getRootiH(Psi, Nu, TempCorInd, seasonPeriod));
    return rcpp_result_gen;
END_RCPP
}
// getInvH
arma::mat getInvH(double Psi, int Nu, int TempCorInd, int seasonPeriod);
RcppExport SEXP _spatempBFA_getInvH(SEXP PsiSEXP, SEXP NuSEXP, SEXP TempCorIndSEXP, SEXP seasonPeriodSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< double >::type Psi(PsiSEXP);
    Rcpp::traits::input_parameter< int >::type Nu(NuSEXP);
    Rcpp::traits::input_parameter< int >::type TempCorInd(TempCorIndSEXP);
    Rcpp::traits::input_parameter< int >::type seasonPeriod(seasonPeriodSEXP);
    rcpp_result_gen = Rcpp::wrap(getInvH(Psi, Nu, TempCorInd, seasonPeriod));
    return rcpp_result_gen;
END_RCPP
}
// getH
arma::mat getH(double Psi, int TempCorInd, arma::mat const& TimeDist, int Nu, int seasonPeriod);
RcppExport SEXP _spatempBFA_getH(SEXP PsiSEXP, SEXP TempCorIndSEXP, SEXP TimeDistSEXP, SEXP NuSEXP, SEXP seasonPeriodSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< double >::type Psi(PsiSEXP);
    Rcpp::traits::input_parameter< int >::type TempCorInd(TempCorIndSEXP);
    Rcpp::traits::input_parameter< arma::mat const& >::type TimeDist(TimeDistSEXP);
    Rcpp::traits::input_parameter< int >::type Nu(NuSEXP);
    Rcpp::traits::input_parameter< int >::type seasonPeriod(seasonPeriodSEXP);
    rcpp_result_gen = Rcpp::wrap(getH(Psi, TempCorInd, TimeDist, Nu, seasonPeriod));
    return rcpp_result_gen;
END_RCPP
}
// SpEXP
arma::mat SpEXP(double rho, arma::mat const& SpDist);
RcppExport SEXP _spatempBFA_SpEXP(SEXP rhoSEXP, SEXP SpDistSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< double >::type rho(rhoSEXP);
    Rcpp::traits::input_parameter< arma::mat const& >::type SpDist(SpDistSEXP);
    rcpp_result_gen = Rcpp::wrap(SpEXP(rho, SpDist));
    return rcpp_result_gen;
END_RCPP
}
// GetLogLik
arma::colvec GetLogLik(Rcpp::List DatObj_List, Rcpp::List Para_List, int NKeep, bool Verbose);
RcppExport SEXP _spatempBFA_GetLogLik(SEXP DatObj_ListSEXP, SEXP Para_ListSEXP, SEXP NKeepSEXP, SEXP VerboseSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< Rcpp::List >::type DatObj_List(DatObj_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type Para_List(Para_ListSEXP);
    Rcpp::traits::input_parameter< int >::type NKeep(NKeepSEXP);
    Rcpp::traits::input_parameter< bool >::type Verbose(VerboseSEXP);
    rcpp_result_gen = Rcpp::wrap(GetLogLik(DatObj_List, Para_List, NKeep, Verbose));
    return rcpp_result_gen;
END_RCPP
}
// GetLogLikMean
double GetLogLikMean(Rcpp::List DatObj_List, Rcpp::List Para_List);
RcppExport SEXP _spatempBFA_GetLogLikMean(SEXP DatObj_ListSEXP, SEXP Para_ListSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< Rcpp::List >::type DatObj_List(DatObj_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type Para_List(Para_ListSEXP);
    rcpp_result_gen = Rcpp::wrap(GetLogLikMean(DatObj_List, Para_List));
    return rcpp_result_gen;
END_RCPP
}
// SamplePPD
arma::mat SamplePPD(Rcpp::List DatObj_List, Rcpp::List Para_List, int NKeep, bool Verbose);
RcppExport SEXP _spatempBFA_SamplePPD(SEXP DatObj_ListSEXP, SEXP Para_ListSEXP, SEXP NKeepSEXP, SEXP VerboseSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< Rcpp::List >::type DatObj_List(DatObj_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type Para_List(Para_ListSEXP);
    Rcpp::traits::input_parameter< int >::type NKeep(NKeepSEXP);
    Rcpp::traits::input_parameter< bool >::type Verbose(VerboseSEXP);
    rcpp_result_gen = Rcpp::wrap(SamplePPD(DatObj_List, Para_List, NKeep, Verbose));
    return rcpp_result_gen;
END_RCPP
}
// VAR1bfaRcppFixedL
Rcpp::List VAR1bfaRcppFixedL(Rcpp::List DatObj_List, Rcpp::List HyPara_List, Rcpp::List MetrObj_List, Rcpp::List Para_List, Rcpp::List ParaCL_List, Rcpp::List SpatPara_List, Rcpp::List DatAug_List, Rcpp::List McmcObj_List, arma::mat RawSamples, bool Interactive);
RcppExport SEXP _spatempBFA_VAR1bfaRcppFixedL(SEXP DatObj_ListSEXP, SEXP HyPara_ListSEXP, SEXP MetrObj_ListSEXP, SEXP Para_ListSEXP, SEXP ParaCL_ListSEXP, SEXP SpatPara_ListSEXP, SEXP DatAug_ListSEXP, SEXP McmcObj_ListSEXP, SEXP RawSamplesSEXP, SEXP InteractiveSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< Rcpp::List >::type DatObj_List(DatObj_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type HyPara_List(HyPara_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type MetrObj_List(MetrObj_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type Para_List(Para_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type ParaCL_List(ParaCL_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type SpatPara_List(SpatPara_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type DatAug_List(DatAug_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type McmcObj_List(McmcObj_ListSEXP);
    Rcpp::traits::input_parameter< arma::mat >::type RawSamples(RawSamplesSEXP);
    Rcpp::traits::input_parameter< bool >::type Interactive(InteractiveSEXP);
    rcpp_result_gen = Rcpp::wrap(VAR1bfaRcppFixedL(DatObj_List, HyPara_List, MetrObj_List, Para_List, ParaCL_List, SpatPara_List, DatAug_List, McmcObj_List, RawSamples, Interactive));
    return rcpp_result_gen;
END_RCPP
}
// VAR1bfaRcppVaryingLjs
Rcpp::List VAR1bfaRcppVaryingLjs(Rcpp::List DatObj_List, Rcpp::List HyPara_List, Rcpp::List MetrObj_List, Rcpp::List Para_List, Rcpp::List SpatPara_List, Rcpp::List DatAug_List, Rcpp::List McmcObj_List, arma::mat RawSamples, bool Interactive);
RcppExport SEXP _spatempBFA_VAR1bfaRcppVaryingLjs(SEXP DatObj_ListSEXP, SEXP HyPara_ListSEXP, SEXP MetrObj_ListSEXP, SEXP Para_ListSEXP, SEXP SpatPara_ListSEXP, SEXP DatAug_ListSEXP, SEXP McmcObj_ListSEXP, SEXP RawSamplesSEXP, SEXP InteractiveSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< Rcpp::List >::type DatObj_List(DatObj_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type HyPara_List(HyPara_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type MetrObj_List(MetrObj_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type Para_List(Para_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type SpatPara_List(SpatPara_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type DatAug_List(DatAug_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type McmcObj_List(McmcObj_ListSEXP);
    Rcpp::traits::input_parameter< arma::mat >::type RawSamples(RawSamplesSEXP);
    Rcpp::traits::input_parameter< bool >::type Interactive(InteractiveSEXP);
    rcpp_result_gen = Rcpp::wrap(VAR1bfaRcppVaryingLjs(DatObj_List, HyPara_List, MetrObj_List, Para_List, SpatPara_List, DatAug_List, McmcObj_List, RawSamples, Interactive));
    return rcpp_result_gen;
END_RCPP
}
// bfaRcppFixedL
Rcpp::List bfaRcppFixedL(Rcpp::List DatObj_List, Rcpp::List HyPara_List, Rcpp::List MetrObj_List, Rcpp::List Para_List, Rcpp::List ParaCL_List, Rcpp::List SpatPara_List, Rcpp::List DatAug_List, Rcpp::List McmcObj_List, arma::mat RawSamples, bool Interactive);
RcppExport SEXP _spatempBFA_bfaRcppFixedL(SEXP DatObj_ListSEXP, SEXP HyPara_ListSEXP, SEXP MetrObj_ListSEXP, SEXP Para_ListSEXP, SEXP ParaCL_ListSEXP, SEXP SpatPara_ListSEXP, SEXP DatAug_ListSEXP, SEXP McmcObj_ListSEXP, SEXP RawSamplesSEXP, SEXP InteractiveSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< Rcpp::List >::type DatObj_List(DatObj_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type HyPara_List(HyPara_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type MetrObj_List(MetrObj_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type Para_List(Para_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type ParaCL_List(ParaCL_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type SpatPara_List(SpatPara_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type DatAug_List(DatAug_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type McmcObj_List(McmcObj_ListSEXP);
    Rcpp::traits::input_parameter< arma::mat >::type RawSamples(RawSamplesSEXP);
    Rcpp::traits::input_parameter< bool >::type Interactive(InteractiveSEXP);
    rcpp_result_gen = Rcpp::wrap(bfaRcppFixedL(DatObj_List, HyPara_List, MetrObj_List, Para_List, ParaCL_List, SpatPara_List, DatAug_List, McmcObj_List, RawSamples, Interactive));
    return rcpp_result_gen;
END_RCPP
}
// bfaRcppVaryingLjs
Rcpp::List bfaRcppVaryingLjs(Rcpp::List DatObj_List, Rcpp::List HyPara_List, Rcpp::List MetrObj_List, Rcpp::List Para_List, Rcpp::List SpatPara_List, Rcpp::List DatAug_List, Rcpp::List McmcObj_List, arma::mat RawSamples, bool Interactive);
RcppExport SEXP _spatempBFA_bfaRcppVaryingLjs(SEXP DatObj_ListSEXP, SEXP HyPara_ListSEXP, SEXP MetrObj_ListSEXP, SEXP Para_ListSEXP, SEXP SpatPara_ListSEXP, SEXP DatAug_ListSEXP, SEXP McmcObj_ListSEXP, SEXP RawSamplesSEXP, SEXP InteractiveSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< Rcpp::List >::type DatObj_List(DatObj_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type HyPara_List(HyPara_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type MetrObj_List(MetrObj_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type Para_List(Para_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type SpatPara_List(SpatPara_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type DatAug_List(DatAug_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type McmcObj_List(McmcObj_ListSEXP);
    Rcpp::traits::input_parameter< arma::mat >::type RawSamples(RawSamplesSEXP);
    Rcpp::traits::input_parameter< bool >::type Interactive(InteractiveSEXP);
    rcpp_result_gen = Rcpp::wrap(bfaRcppVaryingLjs(DatObj_List, HyPara_List, MetrObj_List, Para_List, SpatPara_List, DatAug_List, McmcObj_List, RawSamples, Interactive));
    return rcpp_result_gen;
END_RCPP
}
// EtaKrigging
arma::mat EtaKrigging(Rcpp::List DatObj_List, Rcpp::List Para_List, int NKeep, bool Verbose);
RcppExport SEXP _spatempBFA_EtaKrigging(SEXP DatObj_ListSEXP, SEXP Para_ListSEXP, SEXP NKeepSEXP, SEXP VerboseSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< Rcpp::List >::type DatObj_List(DatObj_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type Para_List(Para_ListSEXP);
    Rcpp::traits::input_parameter< int >::type NKeep(NKeepSEXP);
    Rcpp::traits::input_parameter< bool >::type Verbose(VerboseSEXP);
    rcpp_result_gen = Rcpp::wrap(EtaKrigging(DatObj_List, Para_List, NKeep, Verbose));
    return rcpp_result_gen;
END_RCPP
}
// VAR1EtaKrigging
arma::mat VAR1EtaKrigging(Rcpp::List DatObj_List, Rcpp::List Para_List, int NKeep, bool Verbose);
RcppExport SEXP _spatempBFA_VAR1EtaKrigging(SEXP DatObj_ListSEXP, SEXP Para_ListSEXP, SEXP NKeepSEXP, SEXP VerboseSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< Rcpp::List >::type DatObj_List(DatObj_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type Para_List(Para_ListSEXP);
    Rcpp::traits::input_parameter< int >::type NKeep(NKeepSEXP);
    Rcpp::traits::input_parameter< bool >::type Verbose(VerboseSEXP);
    rcpp_result_gen = Rcpp::wrap(VAR1EtaKrigging(DatObj_List, Para_List, NKeep, Verbose));
    return rcpp_result_gen;
END_RCPP
}
// LambdaKrigging
Rcpp::List LambdaKrigging(Rcpp::List DatObj_List, Rcpp::List Para_List, int NKeep, bool Verbose);
RcppExport SEXP _spatempBFA_LambdaKrigging(SEXP DatObj_ListSEXP, SEXP Para_ListSEXP, SEXP NKeepSEXP, SEXP VerboseSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< Rcpp::List >::type DatObj_List(DatObj_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type Para_List(Para_ListSEXP);
    Rcpp::traits::input_parameter< int >::type NKeep(NKeepSEXP);
    Rcpp::traits::input_parameter< bool >::type Verbose(VerboseSEXP);
    rcpp_result_gen = Rcpp::wrap(LambdaKrigging(DatObj_List, Para_List, NKeep, Verbose));
    return rcpp_result_gen;
END_RCPP
}
// AlphaKriggingFixedL
Rcpp::List AlphaKriggingFixedL(Rcpp::List DatObj_List, Rcpp::List Para_List, int NKeep, bool Verbose);
RcppExport SEXP _spatempBFA_AlphaKriggingFixedL(SEXP DatObj_ListSEXP, SEXP Para_ListSEXP, SEXP NKeepSEXP, SEXP VerboseSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< Rcpp::List >::type DatObj_List(DatObj_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type Para_List(Para_ListSEXP);
    Rcpp::traits::input_parameter< int >::type NKeep(NKeepSEXP);
    Rcpp::traits::input_parameter< bool >::type Verbose(VerboseSEXP);
    rcpp_result_gen = Rcpp::wrap(AlphaKriggingFixedL(DatObj_List, Para_List, NKeep, Verbose));
    return rcpp_result_gen;
END_RCPP
}
// AlphaKriggingVaryLj
Rcpp::List AlphaKriggingVaryLj(Rcpp::List DatObj_List, Rcpp::List Para_List, int NKeep, bool Verbose);
RcppExport SEXP _spatempBFA_AlphaKriggingVaryLj(SEXP DatObj_ListSEXP, SEXP Para_ListSEXP, SEXP NKeepSEXP, SEXP VerboseSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< Rcpp::List >::type DatObj_List(DatObj_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type Para_List(Para_ListSEXP);
    Rcpp::traits::input_parameter< int >::type NKeep(NKeepSEXP);
    Rcpp::traits::input_parameter< bool >::type Verbose(VerboseSEXP);
    rcpp_result_gen = Rcpp::wrap(AlphaKriggingVaryLj(DatObj_List, Para_List, NKeep, Verbose));
    return rcpp_result_gen;
END_RCPP
}
// YKriggingTemp
arma::cube YKriggingTemp(Rcpp::List DatObj_List, Rcpp::List Para_List, arma::mat EtaKrig, int NKeep, bool Verbose);
RcppExport SEXP _spatempBFA_YKriggingTemp(SEXP DatObj_ListSEXP, SEXP Para_ListSEXP, SEXP EtaKrigSEXP, SEXP NKeepSEXP, SEXP VerboseSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< Rcpp::List >::type DatObj_List(DatObj_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type Para_List(Para_ListSEXP);
    Rcpp::traits::input_parameter< arma::mat >::type EtaKrig(EtaKrigSEXP);
    Rcpp::traits::input_parameter< int >::type NKeep(NKeepSEXP);
    Rcpp::traits::input_parameter< bool >::type Verbose(VerboseSEXP);
    rcpp_result_gen = Rcpp::wrap(YKriggingTemp(DatObj_List, Para_List, EtaKrig, NKeep, Verbose));
    return rcpp_result_gen;
END_RCPP
}
// VAR1YKriggingTemp
arma::cube VAR1YKriggingTemp(Rcpp::List DatObj_List, Rcpp::List Para_List, arma::mat EtaKrig, int NKeep, bool Verbose);
RcppExport SEXP _spatempBFA_VAR1YKriggingTemp(SEXP DatObj_ListSEXP, SEXP Para_ListSEXP, SEXP EtaKrigSEXP, SEXP NKeepSEXP, SEXP VerboseSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< Rcpp::List >::type DatObj_List(DatObj_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type Para_List(Para_ListSEXP);
    Rcpp::traits::input_parameter< arma::mat >::type EtaKrig(EtaKrigSEXP);
    Rcpp::traits::input_parameter< int >::type NKeep(NKeepSEXP);
    Rcpp::traits::input_parameter< bool >::type Verbose(VerboseSEXP);
    rcpp_result_gen = Rcpp::wrap(VAR1YKriggingTemp(DatObj_List, Para_List, EtaKrig, NKeep, Verbose));
    return rcpp_result_gen;
END_RCPP
}
// YKriggingSpat
arma::cube YKriggingSpat(Rcpp::List DatObj_List, Rcpp::List Para_List, arma::mat LambdaKrig, int NKeep, bool Verbose);
RcppExport SEXP _spatempBFA_YKriggingSpat(SEXP DatObj_ListSEXP, SEXP Para_ListSEXP, SEXP LambdaKrigSEXP, SEXP NKeepSEXP, SEXP VerboseSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< Rcpp::List >::type DatObj_List(DatObj_ListSEXP);
    Rcpp::traits::input_parameter< Rcpp::List >::type Para_List(Para_ListSEXP);
    Rcpp::traits::input_parameter< arma::mat >::type LambdaKrig(LambdaKrigSEXP);
    Rcpp::traits::input_parameter< int >::type NKeep(NKeepSEXP);
    Rcpp::traits::input_parameter< bool >::type Verbose(VerboseSEXP);
    rcpp_result_gen = Rcpp::wrap(YKriggingSpat(DatObj_List, Para_List, LambdaKrig, NKeep, Verbose));
    return rcpp_result_gen;
END_RCPP
}
// UpdateLjVec
arma::colvec UpdateLjVec(arma::mat const& U, arma::field<arma::mat> Weights, int K, int M, int O, arma::colvec LjVec);
RcppExport SEXP _spatempBFA_UpdateLjVec(SEXP USEXP, SEXP WeightsSEXP, SEXP KSEXP, SEXP MSEXP, SEXP OSEXP, SEXP LjVecSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< arma::mat const& >::type U(USEXP);
    Rcpp::traits::input_parameter< arma::field<arma::mat> >::type Weights(WeightsSEXP);
    Rcpp::traits::input_parameter< int >::type K(KSEXP);
    Rcpp::traits::input_parameter< int >::type M(MSEXP);
    Rcpp::traits::input_parameter< int >::type O(OSEXP);
    Rcpp::traits::input_parameter< arma::colvec >::type LjVec(LjVecSEXP);
    rcpp_result_gen = Rcpp::wrap(UpdateLjVec(U, Weights, K, M, O, LjVec));
    return rcpp_result_gen;
END_RCPP
}
// UpdateAlpha
arma::field<arma::mat> UpdateAlpha(arma::field<arma::mat> Alpha, int K, int M, int O, arma::colvec LjVec);
RcppExport SEXP _spatempBFA_UpdateAlpha(SEXP AlphaSEXP, SEXP KSEXP, SEXP MSEXP, SEXP OSEXP, SEXP LjVecSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< arma::field<arma::mat> >::type Alpha(AlphaSEXP);
    Rcpp::traits::input_parameter< int >::type K(KSEXP);
    Rcpp::traits::input_parameter< int >::type M(MSEXP);
    Rcpp::traits::input_parameter< int >::type O(OSEXP);
    Rcpp::traits::input_parameter< arma::colvec >::type LjVec(LjVecSEXP);
    rcpp_result_gen = Rcpp::wrap(UpdateAlpha(Alpha, K, M, O, LjVec));
    return rcpp_result_gen;
END_RCPP
}
// GetWeightsVaryLj
arma::field<arma::mat> GetWeightsVaryLj(arma::field<arma::mat> Alpha, int K, int M, int O, arma::colvec LjVec);
RcppExport SEXP _spatempBFA_GetWeightsVaryLj(SEXP AlphaSEXP, SEXP KSEXP, SEXP MSEXP, SEXP OSEXP, SEXP LjVecSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< arma::field<arma::mat> >::type Alpha(AlphaSEXP);
    Rcpp::traits::input_parameter< int >::type K(KSEXP);
    Rcpp::traits::input_parameter< int >::type M(MSEXP);
    Rcpp::traits::input_parameter< int >::type O(OSEXP);
    Rcpp::traits::input_parameter< arma::colvec >::type LjVec(LjVecSEXP);
    rcpp_result_gen = Rcpp::wrap(GetWeightsVaryLj(Alpha, K, M, O, LjVec));
    return rcpp_result_gen;
END_RCPP
}
// GetWeightsFixedL
arma::cube GetWeightsFixedL(arma::cube const& Alpha, int K, int M, int L, int O);
RcppExport SEXP _spatempBFA_GetWeightsFixedL(SEXP AlphaSEXP, SEXP KSEXP, SEXP MSEXP, SEXP LSEXP, SEXP OSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< arma::cube const& >::type Alpha(AlphaSEXP);
    Rcpp::traits::input_parameter< int >::type K(KSEXP);
    Rcpp::traits::input_parameter< int >::type M(MSEXP);
    Rcpp::traits::input_parameter< int >::type L(LSEXP);
    Rcpp::traits::input_parameter< int >::type O(OSEXP);
    rcpp_result_gen = Rcpp::wrap(GetWeightsFixedL(Alpha, K, M, L, O));
    return rcpp_result_gen;
END_RCPP
}
// GetLogWeightsFixedL
arma::cube GetLogWeightsFixedL(arma::cube const& Alpha, int K, int M, int L, int O);
RcppExport SEXP _spatempBFA_GetLogWeightsFixedL(SEXP AlphaSEXP, SEXP KSEXP, SEXP MSEXP, SEXP LSEXP, SEXP OSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< arma::cube const& >::type Alpha(AlphaSEXP);
    Rcpp::traits::input_parameter< int >::type K(KSEXP);
    Rcpp::traits::input_parameter< int >::type M(MSEXP);
    Rcpp::traits::input_parameter< int >::type L(LSEXP);
    Rcpp::traits::input_parameter< int >::type O(OSEXP);
    rcpp_result_gen = Rcpp::wrap(GetLogWeightsFixedL(Alpha, K, M, L, O));
    return rcpp_result_gen;
END_RCPP
}
// CholInv
arma::mat CholInv(arma::mat const& Cov);
RcppExport SEXP _spatempBFA_CholInv(SEXP CovSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< arma::mat const& >::type Cov(CovSEXP);
    rcpp_result_gen = Rcpp::wrap(CholInv(Cov));
    return rcpp_result_gen;
END_RCPP
}
// whichJsCalc
arma::field<arma::mat> whichJsCalc(arma::umat nnInd);
RcppExport SEXP _spatempBFA_whichJsCalc(SEXP nnIndSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< arma::umat >::type nnInd(nnIndSEXP);
    rcpp_result_gen = Rcpp::wrap(whichJsCalc(nnInd));
    return rcpp_result_gen;
END_RCPP
}
// getCloseNNDmat
arma::mat getCloseNNDmat(arma::mat matx);
RcppExport SEXP _spatempBFA_getCloseNNDmat(SEXP matxSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< arma::mat >::type matx(matxSEXP);
    rcpp_result_gen = Rcpp::wrap(getCloseNNDmat(matx));
    return rcpp_result_gen;
END_RCPP
}
// getCholRobust
arma::mat getCholRobust(arma::mat matx);
RcppExport SEXP _spatempBFA_getCholRobust(SEXP matxSEXP) {
BEGIN_RCPP
    Rcpp::RObject rcpp_result_gen;
    Rcpp::RNGScope rcpp_rngScope_gen;
    Rcpp::traits::input_parameter< arma::mat >::type matx(matxSEXP);
    rcpp_result_gen = Rcpp::wrap(getCholRobust(matx));
    return rcpp_result_gen;
END_RCPP
}

static const R_CallMethodDef CallEntries[] = {
    {"_spatempBFA_GetRooti", (DL_FUNC) &_spatempBFA_GetRooti, 1},
    {"_spatempBFA_getRootiH", (DL_FUNC) &_spatempBFA_getRootiH, 4},
    {"_spatempBFA_getInvH", (DL_FUNC) &_spatempBFA_getInvH, 4},
    {"_spatempBFA_getH", (DL_FUNC) &_spatempBFA_getH, 5},
    {"_spatempBFA_SpEXP", (DL_FUNC) &_spatempBFA_SpEXP, 2},
    {"_spatempBFA_GetLogLik", (DL_FUNC) &_spatempBFA_GetLogLik, 4},
    {"_spatempBFA_GetLogLikMean", (DL_FUNC) &_spatempBFA_GetLogLikMean, 2},
    {"_spatempBFA_SamplePPD", (DL_FUNC) &_spatempBFA_SamplePPD, 4},
    {"_spatempBFA_VAR1bfaRcppFixedL", (DL_FUNC) &_spatempBFA_VAR1bfaRcppFixedL, 10},
    {"_spatempBFA_VAR1bfaRcppVaryingLjs", (DL_FUNC) &_spatempBFA_VAR1bfaRcppVaryingLjs, 9},
    {"_spatempBFA_bfaRcppFixedL", (DL_FUNC) &_spatempBFA_bfaRcppFixedL, 10},
    {"_spatempBFA_bfaRcppVaryingLjs", (DL_FUNC) &_spatempBFA_bfaRcppVaryingLjs, 9},
    {"_spatempBFA_EtaKrigging", (DL_FUNC) &_spatempBFA_EtaKrigging, 4},
    {"_spatempBFA_VAR1EtaKrigging", (DL_FUNC) &_spatempBFA_VAR1EtaKrigging, 4},
    {"_spatempBFA_LambdaKrigging", (DL_FUNC) &_spatempBFA_LambdaKrigging, 4},
    {"_spatempBFA_AlphaKriggingFixedL", (DL_FUNC) &_spatempBFA_AlphaKriggingFixedL, 4},
    {"_spatempBFA_AlphaKriggingVaryLj", (DL_FUNC) &_spatempBFA_AlphaKriggingVaryLj, 4},
    {"_spatempBFA_YKriggingTemp", (DL_FUNC) &_spatempBFA_YKriggingTemp, 5},
    {"_spatempBFA_VAR1YKriggingTemp", (DL_FUNC) &_spatempBFA_VAR1YKriggingTemp, 5},
    {"_spatempBFA_YKriggingSpat", (DL_FUNC) &_spatempBFA_YKriggingSpat, 5},
    {"_spatempBFA_UpdateLjVec", (DL_FUNC) &_spatempBFA_UpdateLjVec, 6},
    {"_spatempBFA_UpdateAlpha", (DL_FUNC) &_spatempBFA_UpdateAlpha, 5},
    {"_spatempBFA_GetWeightsVaryLj", (DL_FUNC) &_spatempBFA_GetWeightsVaryLj, 5},
    {"_spatempBFA_GetWeightsFixedL", (DL_FUNC) &_spatempBFA_GetWeightsFixedL, 5},
    {"_spatempBFA_GetLogWeightsFixedL", (DL_FUNC) &_spatempBFA_GetLogWeightsFixedL, 5},
    {"_spatempBFA_CholInv", (DL_FUNC) &_spatempBFA_CholInv, 1},
    {"_spatempBFA_whichJsCalc", (DL_FUNC) &_spatempBFA_whichJsCalc, 1},
    {"_spatempBFA_getCloseNNDmat", (DL_FUNC) &_spatempBFA_getCloseNNDmat, 1},
    {"_spatempBFA_getCholRobust", (DL_FUNC) &_spatempBFA_getCholRobust, 1},
    {NULL, NULL, 0}
};

RcppExport void R_init_spatempBFA(DllInfo *dll) {
    R_registerRoutines(dll, NULL, CallEntries, NULL, NULL);
    R_useDynamicSymbols(dll, FALSE);
}


==> spatempBFA/src/UtilityFunctions.cpp <==
#include <iostream>
#include <RcppArmadillo.h>
#include "MCMC_bfaSpatemp.h"


//Function to update the LjVec vector-------------------------------------------
// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::colvec UpdateLjVec(arma::mat const& U, arma::field<arma::mat> Weights, int K, int M, int O, arma::colvec LjVec) {
    arma::colvec LjVecNew(K);
    arma::uword Index;
    for (arma::uword j = 0; j < K; j++) {
        if (LjVec(j) == 1) { LjVecNew(j) = 1; }
        else {
            arma::colvec UJ = U.col(j);
            arma::mat WeightsJ = Weights(j);
            arma::colvec LjOI(M * O, arma::fill::ones);//impt!!
            for (arma::uword o = 0; o < O; o++) {
                for (arma::uword i = 0; i < M; i++) {
                    Index = i + M * o;                   
                    double oneMinusUJOI = 1 - UJ(Index);
                    arma::uvec foundCl = arma::find(arma::cumsum(WeightsJ.col(Index)) > oneMinusUJOI, 1);
                    if (size(foundCl, 0) == 1) LjOI(Index) += arma::as_scalar(foundCl);
                    else LjOI(Index) = LjVec(j); //size(foundCl, 0) == 0
                    //LjOI(Index) += arma::as_scalar(arma::find(arma::cumsum(WeightsJ.col(Index)) > oneMinusUJOI, 1));
                }
            }
            LjVecNew(j) = arma::max(LjOI);
        }        
    }
    return LjVecNew;
}


// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::field<arma::mat> UpdateAlpha(arma::field<arma::mat> Alpha, int K, int M, int O, arma::colvec LjVec) {
    arma::field<arma::mat> AlphaNew(K);
    for (arma::uword j = 0; j < K; j++) {
        int Lj = LjVec(j);
        if (Lj == 1) {
            arma::mat AlphaJNew(1, M * O);
            AlphaJNew.fill(arma::datum::inf);
            AlphaNew(j) = AlphaJNew;
        }
        else {
            arma::mat AlphaJ = Alpha(j); // of dim (Lj - 1) x MO, where Lj is the previous MCMC iteration's Lj, bigger than or equal to the Lj in this current MCMC iteration
            arma::mat AlphaJNew = AlphaJ(arma::span(0, Lj - 2), arma::span::all);  // of dim (Lj - 1, M * O) the current updated Lj
            AlphaNew(j) = AlphaJNew;
        }
    }
    return AlphaNew;
}


// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::field<arma::mat> GetWeightsVaryLj(arma::field<arma::mat> Alpha, int K, int M, int O, arma::colvec LjVec) {
    arma::field<arma::mat> Weights(K);
    arma::uword Index1;
    arma::uword Index2;
    for (arma::uword j = 0; j < K; j++) {
        int Lj = LjVec(j);
        if (Lj == 1) { Weights(j) = arma::mat(1, M * O, arma::fill::ones); }
        else {
            arma::mat WeightsJ(Lj, M * O, arma::fill::zeros);
            arma::mat AlphaJ = Alpha(j);
            for (arma::uword o = 0; o < O; o++) {
                for (arma::uword i = 0; i < M; i++) {
                    Index1 = i + M * o;
                    Index2 = o + O * i;
                    double temp = 1;
                    for (arma::uword l = 0; l < Lj; l++) {
                        if (l == 0) { WeightsJ(l, Index1) = pnormRcpp(AlphaJ(l, Index2)); }
                        else if (l < Lj - 1) {
                            temp *= UpperpnormRcpp(AlphaJ(l - 1, Index2));
                            WeightsJ(l, Index1) = pnormRcpp(AlphaJ(l, Index2)) * temp;
                        }
                        else {
                            WeightsJ(l, Index1) = temp * UpperpnormRcpp(AlphaJ(l - 1, Index2));
                        }
                    }
                }
            }
            Weights(j) = WeightsJ;
        }
    }
    return Weights;
}


// Function to initialize Theta, Alpha, Weights, logWeights for the VaryingLjs main function
// [[Rcpp::depends(RcppArmadillo)]]
std::pair<listParaVaryLj, paraVaryLj> InitializeListPara(datobjVaryLj DatObj, paraVaryLj Para) {
    int O = DatObj.O;
    int M = DatObj.M;
    int K = DatObj.K;
    int T = DatObj.Nu;
    arma::colvec LjVec = Para.LjVec;
    arma::umat Xi = Para.Xi;
    arma::colvec Tau = Para.Tau;
    arma::colvec Eta = Para.Eta;
    arma::colvec XBeta = Para.XBeta;
    arma::mat EyeT(T, T, arma::fill::eye);
    arma::field<arma::vec> Theta(K);
    arma::field<arma::mat> Alpha(K);

    for (arma::uword j = 0; j < K; j++) {
        int Lj = LjVec(j);
        Theta(j) = rnormRcpp(Lj, 0, std::sqrt(1 / Tau(j)));
        if (Lj == 1) {
            arma::mat AlphaJ(1, M * O);
            AlphaJ.fill(arma::datum::inf);
            Alpha(j) = AlphaJ;
        }
        else {
            arma::mat AlphaJ(Lj - 1, M * O, arma::fill::zeros);
            Alpha(j) = AlphaJ;
        }       
        //arma::mat Weights(Lj , M * O, arma::fill::zeros);
    }
    arma::field<arma::mat> Weights = GetWeightsVaryLj(Alpha, K, M, O, LjVec);

    arma::mat Lambda(M * O, K);
    for (arma::uword j = 0; j < K; j++) {
        arma::vec ThetaJ = Theta(j);
        for (arma::uword o = 0; o < O; o++) {
            for (arma::uword i = 0; i < M; i++) {               
                Lambda(i + M * o, j) = ThetaJ(Xi(i + M * o, j));
            }
        }
    }

    listParaVaryLj ListPara{};
    ListPara.Theta = Theta;
    ListPara.Alpha = Alpha;
    ListPara.Weights = Weights;
    Para.Lambda = Lambda;
    Para.Mean = arma::kron(EyeT, Lambda) * Eta + XBeta;
    return std::pair<listParaVaryLj, paraVaryLj>(ListPara, Para);
}

std::pair<listParaVaryLj, VAR1paraVaryLj> InitializeListPara(VAR1datobjVaryLj DatObj, VAR1paraVaryLj Para) {
    int O = DatObj.O;
    int M = DatObj.M;
    int K = DatObj.K;
    int T = DatObj.Nu;
    arma::colvec LjVec = Para.LjVec;
    arma::umat Xi = Para.Xi;
    arma::colvec Tau = Para.Tau;
    arma::colvec Eta = Para.Eta;
    arma::colvec XBeta = Para.XBeta;
    arma::mat EyeT(T, T, arma::fill::eye);
    arma::field<arma::vec> Theta(K);
    arma::field<arma::mat> Alpha(K);

    for (arma::uword j = 0; j < K; j++) {
        int Lj = LjVec(j);
        Theta(j) = rnormRcpp(Lj, 0, std::sqrt(1 / Tau(j)));
        if (Lj == 1) {
            arma::mat AlphaJ(1, M * O);
            AlphaJ.fill(arma::datum::inf);
            Alpha(j) = AlphaJ;
        }
        else {
            arma::mat AlphaJ(Lj - 1, M * O, arma::fill::zeros);
            Alpha(j) = AlphaJ;
        }       
        //arma::mat Weights(Lj , M * O, arma::fill::zeros);
    }
    arma::field<arma::mat> Weights = GetWeightsVaryLj(Alpha, K, M, O, LjVec);

    arma::mat Lambda(M * O, K);
    for (arma::uword j = 0; j < K; j++) {
        arma::vec ThetaJ = Theta(j);
        for (arma::uword o = 0; o < O; o++) {
            for (arma::uword i = 0; i < M; i++) {               
                Lambda(i + M * o, j) = ThetaJ(Xi(i + M * o, j));
            }
        }
    }

    listParaVaryLj ListPara{};
    ListPara.Theta = Theta;
    ListPara.Alpha = Alpha;
    ListPara.Weights = Weights;
    Para.Lambda = Lambda;
    Para.Mean = arma::kron(EyeT, Lambda) * Eta + XBeta;
    return std::pair<listParaVaryLj, VAR1paraVaryLj>(ListPara, Para);
}


//Functions to get weights, w_jl(s_i) and log weights, log(w_jl(s_i)) -------------------------------------------
// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::cube GetWeightsFixedL(arma::cube const& Alpha, int K, int M, int L, int O) {
  arma::cube Weights(L, M * O, K, arma::fill::zeros);
  arma::uword Index1;
  arma::uword Index2;
  for (arma::uword j = 0; j < K; j++) {
      for (arma::uword o = 0; o < O; o++) {
          for (arma::uword i = 0; i < M; i++) {
              Index1 = i + M * o;
              Index2 = o + O * i;
              double temp = 1;
              for (arma::uword l = 0; l < L; l++) {
                  if (l == 0) { Weights(l, Index1, j) = pnormRcpp(Alpha(l, Index2, j)); }
                  else if (l < L - 1) {
                      temp *= UpperpnormRcpp(Alpha(l - 1, Index2, j));
                      Weights(l, Index1, j) = pnormRcpp(Alpha(l, Index2, j)) * temp;
                  }
                  else {
                      Weights(l, Index1, j) = temp * UpperpnormRcpp(Alpha(l - 1, Index2, j));
                  }
              }
          }
      }
  }
  return Weights;
}

// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::cube GetLogWeightsFixedL(arma::cube const& Alpha, int K, int M, int L, int O) {
    arma::cube logWeights(L, M * O, K);
    logWeights.fill(-arma::datum::inf);
    arma::uword Index1;
    arma::uword Index2;
    for (arma::uword j = 0; j < K; j++) {
        for (arma::uword o = 0; o < O; o++) {
            for (arma::uword i = 0; i < M; i++) {
                Index1 = i + M * o;
                Index2 = o + O * i;
                double temp = 0;
                for (arma::uword l = 0; l < L; l++) {
                    if (l == 0) { logWeights(l, Index1, j) = lpnormRcpp(Alpha(l, Index2, j)); }
                    else if (l < L - 1) {
                        temp += lUpperpnormRcpp(Alpha(l - 1, Index2, j));
                        logWeights(l, Index1, j) = lpnormRcpp(Alpha(l, Index2, j)) + temp;
                    }
                    else {
                        logWeights(l, Index1, j) = temp + lUpperpnormRcpp(Alpha(l - 1, Index2, j));
                    }

                }
            }
        }
    }
    return logWeights;
}

 
//Matrix inversion using cholesky decomposition for covariances-------------------------------------------
// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::mat CholInv(arma::mat const& Cov) {
    arma::mat CovInv;
    if (Cov.is_sympd()) {
        try {
            CovInv = arma::inv_sympd(Cov);
        } catch(...) {
            arma::mat Z = getCloseNNDmat(Cov);
            int nrow = size(Cov, 0);
            arma::mat diagEye(nrow, nrow, arma::fill::eye);
            CovInv = arma::inv_sympd(Z + 0.0001 * diagEye);
        }
    } 
    else {
        try {
            CovInv = arma::inv(Cov);
        } catch(...) {
            arma::mat Z = getCloseNNDmat(Cov);
            int nrow = size(Cov, 0);
            arma::mat diagEye(nrow, nrow, arma::fill::eye);
            CovInv = arma::inv(Z + 0.0001 * diagEye);
        }
    }
    return CovInv;
}



// function used when scenario = 3 for the FixedL main function
// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]] 
arma::field<arma::mat> whichJsCalc(arma::umat nnInd) {
    int M = size(nnInd, 0);
    int h = size(nnInd, 1);
    arma::field<arma::mat> whichJs(M, 1);
    int nnMaxNum;
    for (int i = 0; i < M; i++) {
        arma::mat iAsNN(2, 1, arma::fill::zeros);
        if (i < M - 1) {
            int iNumj = 0;
            for (int j = i + 1; j < M; j++) {
                if (j < h) nnMaxNum = j - 1;
                else nnMaxNum = h - 1;
                arma::uvec nnj = nnInd(arma::span(j, j), arma::span(0, nnMaxNum)).t();
                arma::uvec findVec = find(nnj == i);
                if (findVec.size() > 0) {
                    int ksi = findVec(0);
                    arma::vec ijInfo = { j, ksi };
                    if (iNumj == 0) iAsNN.col(0) = ijInfo;
                    else iAsNN.insert_cols(iNumj, ijInfo);
                    iNumj += 1;
                }
            }
        }
        whichJs(i, 0) = iAsNN;
    }
    return whichJs;
}


// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::mat getCloseNNDmat(arma::mat matx){
	arma::mat Y = 0.5 * (matx + matx.t());
	int nrow = size(matx, 0);
	arma::vec vec0(nrow, arma::fill::zeros);
	arma::vec eigvalVec;
    arma::mat eigvecMat;
    arma::eig_sym(eigvalVec, eigvecMat, Y);
	arma::vec eigvalVecNN = arma::max(eigvalVec, vec0);
	arma::mat Z = eigvecMat * diagmat(eigvalVecNN) * eigvecMat.t();
	return Z;
}

// [[Rcpp::depends(RcppArmadillo)]]
// [[Rcpp::export]]
arma::mat getCholRobust(arma::mat matx){    
    arma::mat cholRobust;
    bool cholSuccess = false;
    while (!cholSuccess) {
        cholSuccess = arma::chol(cholRobust, matx); 
        if (cholSuccess == false){          
            arma::mat Z = getCloseNNDmat(matx);
            cholSuccess = arma::chol(cholRobust, Z);  
            int nrow = size(matx, 0);
            arma::mat diagEye(nrow, nrow, arma::fill::eye);
            while (!cholSuccess){
                Z += 0.0001 * diagEye;
                cholSuccess = arma::chol(cholRobust, Z); 
            }
        }
    } 
    return cholRobust;
}



//Function that checks numerical equality of two objects against a tolerance-----------------------------
bool rows_equal(arma::mat const& lhs, arma::mat const& rhs, double tol) {
    return arma::approx_equal(lhs, rhs, "absdiff", tol);
}

